Dead Directions: Geometric Singular Learning

Singular learning theory and information geometry study the same spaces: the former in resolved coordinates, the latter in original coordinates under a non-degeneracy assumption that overparameterised models violate. This paper carries one direction of the bridge between them, from Watanabe's invariants to Fisher geometry, through one primitive, the dead direction: a unit vector along which the Fisher metric degenerates, equivalently a direction crossing the analytic singular set along which the KL divergence keeps a zero of high order, its KL order set by how fast that divergence vanishes. Our central result recovers the KL order as the decay rate of the directional Fisher quadratic form approaching the singularity, in original coordinates, without a Hironaka resolution. A selection rule on smooth fibres translates this rate into Watanabe's single-direction contribution to the real log canonical threshold, and the recovery extends to multi-component crossings, multiplicity $m$, the singular fluctuation $\nu$, prior-RLCT shifts, and tempered posteriors. We then carry the rate into a deep network: a multi-layer K-FAC factorisation writes each Fisher block as a product of activation- and gradient-side rates with a duality between them, instantiated at residual streams, layer normalisation, and attention. A quotient theorem carries the rate to the gauge quotient for optimizers whose update commutes with the group action; Adam's per-coordinate preconditioner fails that condition, so we construct DDCAdam, an equivariant Adam-family preconditioner, and prove the quotient rate along its trajectory. The result is a trajectory-rate readout of Watanabe's triple $(\lambda, m, \nu)$ from one checkpoint's forward and backward passes, without posterior sampling.

==> anc/COVERAGE.md <==
# Lean coverage ledger

One row per numbered theorem-level result (`thm:` / `prop:` / `cor:`) in the
built theory paper. `verification/checks/check_lean_coverage.py` enforces this
file: it checks the label set against the paper's `.aux`, checks that
every listed declaration exists in `DeadDirections/*.lean`, and regenerates
the coverage counts. Edit the rows; never hand-edit the counts.

Status values:

- `full`: the result is machine-checked at (or beyond) the paper's scope.
- `partial`: one or more clauses machine-checked; the notes name what is missing.
- `open-A`: not yet attempted; the route uses machinery the package already has.
- `open-B`: not yet attempted; needs new infrastructure (noted).
- `open-U`: not yet scoped for formalization; read the chunk before tiering.
- `out`: no formalization planned (numerical value, resolution of
  singularities, or quotient-manifold machinery Mathlib lacks).

The Scope column names, per row, the model or instance at which the
Lean declarations check the result, and what the paper's statement adds
that the declarations do not cover. A `full` row reads "at paper scope".

## Numbered results

| Label | Status | Declarations | Notes | Scope: checked at / open |
|---|---|---|---|---|
| thm:fisher_decay | full | `HasLeadingRate`, `hasLeadingRate_of_expansion`, `HasLeadingRate.log_slope`, `HasLeadingRate.khat_recovers`, `fisher_expansion_of_score_expansion`, `fisher_decay_slope`, `HasLeadingRate.of_relatively_close`, `mixture_fisher_expansion`, `mixture_fisher_slope` | Both abstract layers; mixture instantiation discharges every hypothesis; moving-measure convention via relative closeness. | at paper scope |
| prop:ddcadam_equivariance | full | `ddcadamMult_fst_equivariant`, `ddcadamMult_snd_equivariant`, `ddcadamTransl_equivariant`, `ddcadamChain_equivariant`, `ddcadamLNScale_fst_equivariant`, `ddcadamLNScale_snd_equivariant` | Stronger than the paper: the chained identity holds for every positive per-block family. | at paper scope |
| cor:a_g_duality | full | `deep_linear_forward_rate`, `deep_linear_ag_product`, `relu_chain_hasDerivAt`, `relu_backward_hasDerivAt`, `relu_channel_backward_moment`, `relu_channel_ag_product`, `hasDerivAt_smoothChain`, `backDeriv_sub_le`, `smooth_chain_backward_hasLeadingRate`, `smooth_chain_ag_product`, `HasLeadingRate.mul` | Exact for (P1)/(P3); leading order for (P2), the strongest form for a Taylor-bound class. | at paper scope |
| prop:ln_kernel | full | `covMatrix_vecMul_eq_zero_of_sum_const`, `sum_ginv_mul_lnLike`, `covMatrix_lnLike_ginv_eq_zero`, `covMatrix_lnLike_zero_coord`, `covMatrix_layerNorm_ginv_eq_zero`, `rmsNorm`, `rmsnorm_no_kernel`, `rmsnorm_witness_input_posdef` | Part (a) complete and generalized to any scalar normaliser. Part (b) in witness form, which is the proposition's content: on the admissible input with uniform mass on the 2d points ±e_i (input covariance I/d, positive definite by `rmsnorm_witness_input_posdef`), every candidate direction v ≠ 0 reads RMSNorm with variance exactly Σ_i (v_i γ_i)² > 0 for any γ without zero coordinates, so no direction built from γ is a universal kernel vector. | at paper scope |
| prop:rmsnorm_no_kernel | full | `rmsNorm`, `rmsNorm_reading_single`, `rmsnorm_no_kernel`, `rmsnorm_witness_input_posdef` | One admissible witness defeats every candidate at once: uniform mass on the 2d points ±eᵢ has input covariance I/d (certified positive definite), and every reading v ≠ 0 of RMSNorm on it carries variance exactly Σᵢ(vᵢγᵢ)². Stronger than the paper's per-direction Gaussian argument, and elementary: the distribution enters as explicit finite-support weights. | at paper scope |
| thm:bridge | partial | `mse_bridge_composed`, `eigenvalue_count_of_block_bounds`, `quadform_eigen`, `eigSpan`, `gram_quadform`, `singular_value_count_of_block_bounds`, `relu_chain_eq`, `relu_channel_moment`, `relu_channel_hasLeadingRate`, `smooth_channel_hasLeadingRate`, `smoothChain_abs_le`, `smoothChain_sub_le`, `smooth_chain_hasLeadingRate`, `smooth_chain_slope`, `canonicalLayer_pow`, `deep_linear_backward_rate`, `canonicalLayer_pow_mulVec_ne`, `deep_linear_hasLeadingRate`, `deep_linear_dead_entry_eventually_le`, `relu_two_channel_dead_lt_live`, `smooth_two_channel_dead_eventually_lt` | Channel core of (P1)/(P2)/(P3), forward and backward, plus the two-channel Θ(1) base. Mixing configurations are now covered at the σ_min level (`sigmaMinSq_mul_le` with `le_sigmaMinSq_mul`): a live mixing layer is squeezed two-sided and never changes the exponent. The ordered spectrum is in at the level the rate claims use: `eigenvalue_count_of_block_bounds` (SpectrumCount) turns the block bounds into an eigenvalue count through the spectral theorem, in the eigenvector basis the form is Σλᵢcᵢ² (`quadform_eigen`) and the spans of eigenvector subsets (`eigSpan`, `finrank_eigSpan`) meet the dead and live subspaces trivially, so exactly m eigenvalues are at most a, exactly h − m at least c, and none in between, with no minimax theorem. The singular-value form is `singular_value_count_of_block_bounds`: vᵀ(WᵀW)v = ‖Wv‖² (`gram_quadform`), so a map contracting an m-dimensional subspace below √a and keeping a complementary subspace above √c has exactly m squared singular values at most a and h − m at least c. The MSE base case is now derived: `mse_base_case` computes the squared residual of the dead output against the noise target exactly on the independent Gaussian product (c² + v, the cross term vanishing by independence and zero mean), alongside the CE side's ce_dead_lower. `backward_dead_moment` completes the composition: the dead-channel backward moment with the output gradient given by the Gaussian residual model has leading rate 2K with coefficient exactly c² + v, base case derived, not assumed. `mse_bridge_composed` states the same on the canonical matrix chain: the dead G-entry at depth ℓ is t^{2(L−ℓ)}·(c² + v) exactly. Missing: nothing at model scope. | checked: Channel core of (P1)/(P2)/(P3), forward and backward, plus the two-channel Θ(1) base. paper: the result at its stated generality; open: nothing at model scope. |
| thm:bridge_composition | partial | `composedSignal_eq`, `composedSignal_sq_integral`, `composedSignal_hasLeadingRate`, `composedSignal_forward_hasLeadingRate`, `chainRate_append`, `chainCoeff_append`, `disjoint_gates_moment_zero`, `quad_block_compounds`, `quad_rate_ne_additive`, `leak_caps_rate`, `leak_cap_ne_additive` | Clauses (a) and (b) in the gated-scalar model, and every exclusion clause is sharp as a model theorem: disjoint gates kill the composed moment identically, a quadratic dead map compounds the arriving order to k + 2e (≠ k + e for e ≥ 1), and a fixed-order injection below the arriving order caps the composed rate at 2·cap with the injection coefficient, the LN reset. Missing: nothing at model scope; the network-level derivation of per-block rates from architectures is the bridge theorems' own subject. | checked: Clauses (a) and (b) in the gated-scalar model, and every exclusion clause is sharp as a model theorem: paper: the result at its stated generality; open: nothing at model scope; the network-level derivation of per-block rates from architectures is the bridge theorems' own subject. |
| thm:selection_rule | partial | `volume_sublevel_pow`, `tendsto_log_div_log_of_rpow`, `slice_rlct_slope`, `normalForm_diagScale`, `sublevel_normalForm_eq_image`, `volume_sublevel_normalForm`, `slice_rlct_product_slope`, `block_form_lower_weighted`, `block_lambda_min_sandwich`, `selection_rule_transversal_lower`, `selection_rule_tangential_lower`, `block_form_dead_axis`, `two_by_two_eigvec_tilt`, `hasLeadingRate_sq_of_expansion`, `hasLeadingRate_sum_same`, `block_lambda_min_sandwich_ev`, `tangential_floor_eventually`, `selection_rule_assembled` | Clause (c) on the slice normal form, m_perp = 0 and general. Clauses (a) and (b) in the two-block model: `block_form_lower_weighted` absorbs the cross term by AM-GM at weight g and Cauchy–Schwarz, and `block_lambda_min_sandwich` runs it on the rate calculus (`HasLeadingRate.div`, `eventually_pos`): an entry of rate q against a block of rate p < q with cross entries at rate p + q and the Schur-type margin 2β/d < a eventually dominates (g/2)‖v‖², so the variational minimum sits between g/2 and the axis value g (`block_form_dead_axis`), the entry's own rate. (a) is the instance p = 0 against the Θ(1) live block, rate 2(k−1); (b) is the instance 2j₁ < 2j₂ with the (G⁺)-type margin, the tangential entry keeping its own rate. The eigenvector clause of (b) is in at the two-block model: `two_by_two_eigvec_tilt` gives the eigenvector (B, λ − A) of any eigenvalue λ ≤ D of the block [[A, B], [B, D]] with its tilt toward the first axis at most |B|/(A − D), so as the cross entry vanishes the eigenvector converges to the tangential axis. The assembly from the score side is `selection_rule_assembled` (SelectionAssembly): it consumes the three entry expansions in their proved forms (the transversal rate from `fisher_expansion_of_score_expansion`, the cross entries k·t^{k−1}·E[ab_α] + O(t^k) from `cross_moment_expansion`, the tangential block g + O(t) from `tangential_moment_expansion`), squares the cross entries to rate 2(k−1) (`hasLeadingRate_sq_of_expansion`, `hasLeadingRate_sum_same`), keeps the tangential floor λ/2 once the perturbation is small (`tangential_floor_eventually`), and lands the sandwich with an eventual live floor (`block_lambda_min_sandwich_ev`) under the graded margin 2k²Σ_αE[ab_α]²/(k²E[a²]) < λ/2. Missing: nothing at model scope. | checked: Clause (c) on the slice normal form, m_perp = 0 and general. paper: the result at its stated generality; open: nothing at model scope. |
| thm:multi_component_rates | partial | `volume_crossing_tied`, `crossing_tied_slope`, `volume_power_hyperbola`, `volume_crossing_distinct`, `crossing_distinct_slope`, `volume_crossing_tied3`, `logPoly_recursion`, `volume_cubeHyper`, `volume_crossing_tied_general`, `crossing_tied_general_slope`, `weighted_volume_sublevel_pow`, `weighted_slice_rlct_slope`, `weighted_slice_recursion`, `weighted_unitCube`, `weighted_volume_cubeHyper` | Exact volume laws and slopes at r <= 3, and the tied law now holds at every multiplicity: vol{x in (0,1)^r : prod x_i < delta} = delta * sum_{j<r} (-log delta)^j / j!, by a Fubini induction over the first coordinate through the piFinSuccAbove equivalence with the 1-D recursion delta + int_delta^1 P_r(delta/x) dx = P_{r+1}(delta), and `volume_crossing_tied_general` carries it to the (prod x_i)^{2k} < epsilon crossing form. The slope survives at every multiplicity: `crossing_tied_general_slope` squeezes the log-polynomial factor between 1 and r(1+x)^{r-1}, so the estimator reads lambda = 1/(2k) for all r. The Jacobian exponent enters as a prior weight exactly as Watanabe's formula says: `weighted_volume_sublevel_pow` gives the x^h-weighted slice volume ε^{(h+1)/(2k)}/(h+1) and `weighted_slice_rlct_slope` the slope (h+1)/(2k), the rem:multi_component_h_i reading at the one-dimensional normal form. The weighted law holds at every tied multiplicity: `weighted_volume_cubeHyper` gives ∫_{∏xᵢ<δ} ∏ xᵢ^h = (h+1)^{−r}·P_r(δ^{h+1}) by the same Fubini induction with the slice integral carried onto the unweighted recursion at threshold δ^{h+1} by the substitution s = t^{h+1} (`weighted_slice_recursion`, `weighted_unitCube`). Missing: nothing at model scope. | checked: Exact volume laws and slopes at r <= 3, and the tied law now holds at every multiplicity: paper: the result at its stated generality; open: nothing at model scope. |
| prop:volume_multi | partial | `twisted_kl`, `twRho_hasDerivAt_fst`, `twMu0_hasDerivAt_fst`, `twMu1_hasDerivAt_snd`, `twisted_jacobian_det`, `twisted_sqrt_det_fisher`, `twisted_density_zero_iff`, `polydisc_volume_factorised_pi`, `integral_pow_Ioo`, `polydisc_volume_factorised`, `polydisc_radius_pow`, `twisted_polydisc_scaling`, `twisted_unit_constant_pos`, `twisted_vs_factorised`, `normalFormMulti_diagScale`, `sublevel_normalFormMulti_eq_image`, `volume_sublevel_normalFormMulti`, `volume_multi_slope` | Normal-form content exact: V(ε) = ε^(Σᵢ 1/(2kᵢ) + m/2)·V(1) with 0 < V(1) < ∞, and the slope reads the summed slice RLCT. The (G⁺) refinement is in at the model (`VolumeMultiG`): `polydisc_volume_factorised` integrates the factorised density u₁^{k₁−1}u₂^{k₂−1} over the positive polydisc to the product of the one-direction laws, `polydisc_radius_pow` carries the radii c·M^{−1/(2(k−1))} to the exponents M^{−k/(2(k−1))}, and the twisted witness is exact: `twisted_polydisc_scaling` scales the density |u₁³ − u₂³| by δ⁵ against the factorised δ⁴ at k = (2, 2), `twisted_unit_constant_pos` makes the constant positive, and `twisted_vs_factorised` reads M^{−2}/4 against C·M^{−5/2} at the k = (2, 2) radius. The twisted map is symbolic (`TwistedMap`): `twisted_kl` puts K = u₁⁴ + u₂⁴ exactly, the four partials are certified derivatives of the coordinate maps (`twMu0_hasDerivAt_fst` through `twMu1_hasDerivAt_snd`), `twisted_jacobian_det` gives det J = 4(u₁³ − u₂³) through the orthonormal polar frame, `twisted_sqrt_det_fisher` reads the pullback volume density √det(JᵀJ) = 4|u₁³ − u₂³|, and `twisted_density_zero_iff` locates its zero set on the diagonal. The factorised law holds at every r: `polydisc_volume_factorised_pi` integrates ∏ uᵢ^{kᵢ−1} over the positive polydisc in r variables to ∏ δᵢ^{kᵢ}/kᵢ through the product-measure restriction. Missing: nothing at model scope. | checked: Normal-form content exact: paper: the result at its stated generality; open: nothing at model scope. |
| prop:swiglu_rate | full | `sigmoid`, `abs_sigmoid_sub_half`, `swigluDead_eq`, `swigluDead_sub_le`, `swiglu_channel_hasLeadingRate`, `quadBlock_iterate` | At the stated canonical diagonal init the dead-dimension output is exactly the scalar channel t³x²σ(tx); pointwise expansion (1/2)t³x² with explicit O(t⁴) remainder, moment rate 6 with coefficient E[x⁴]/4, and the composition remark's 3(2ⁿ−1) recursion machine-checked. | at paper scope |
| prop:curvature_rate | partial | `christoffel_numerator_identity`, `abs_integral_mul_le_sqrt`, `cross_score_order`, `christoffel_order_bound`, `gamma_gamma_bounded`, `surfCurvAt`, `fam2_curvature`, `fam2_curvature_rate`, `fam3_curvature`, `fam3_curvature_rate` | Item (ii) closed forms, exact: the mean-map families at k = 2, 3 have Gauss curvature −1/(4t²(1+t²)²) and −1/(9t⁴(1+t²)²) on the trajectory, with K·t^{2(k−1)} converging to −1/4 and −1/9. The determinant form of the Gauss curvature keeps every ingredient polynomial in the jet, and the jets are certified as derivatives of the parametrization (`fam2_dt` through `fam2_dww`, `fam3_dt`, `fam3_dtt`). Item (i)'s order bounds are in (`CurvatureOrders`), with score-integration regularity as the hypothesis that the entry derivatives are the inserted-score integrals: `christoffel_numerator_identity` cancels the mixed score partials to E[s₁(2∂_αs_α + s_α²)], `cross_score_order` is Cauchy–Schwarz at rate level (the pairing is O(t^{k−1}) with constant √(2cM), `abs_integral_mul_le_sqrt` extracted from the weighted AM-GM bound), `christoffel_order_bound` gives Γ¹_{αα} = O(t^{−(k−1)}) over a Gram determinant Θ(t^{2(k−1)}), and `gamma_gamma_bounded` keeps both ΓΓ products of R_{1α1α} bounded for k ≥ 2. Missing: the identification of the embedded Gauss curvature with the intrinsic Fisher sectional curvature, which is the Gauss equation and enters here as the definition. | checked: Item (ii) closed forms, exact: paper: the result at its stated generality; open: the identification of the embedded Gauss curvature with the intrinsic Fisher sectional curvature, which is the Gauss equation and enters here as the definition. |
| cor:volume | partial | `famKmag`, `highcurv_iff_tube`, `tube_volume_pow`, `fisher_volume_scaling`, `lebesgue_volume_scaling` | The k = 2 instance, exact: the curvature magnitude is strictly antitone in t, so the high-curvature set is precisely the transverse tube; the tube volume at density t^m is the power integral δ^{m+1}/(m+1); Fisher volume times the threshold converges to 1/8 (the M⁻¹ law) and Lebesgue volume times the square root of the threshold converges to 1/2 (the M^{−1/2} law), both with explicit coefficients. The real-exponent side now runs on the rpow calculus: `famKmag3_rpow` and `fisher_volume_scaling_k3` give the k = 3 law exactly (Fisher tube volume times the 3/4-power of the threshold converges to 1/(3·9^{3/4}), the first non-integer instance of the M^{−k/(2(k−1))} scaling), with `HasLeadingRateR` and its calculus behind it. Both remainders are closed: `famKmagK` puts the instances in one family and `fisher_volume_scaling_general` gives the exact M^{-k/(2(k-1))} law at every k >= 2 on the real-exponent calculus, and sheet uniformity is formal in `highcurv_tube_sandwich` (any profile with two-sided transverse bounds has its high-curvature set between the two closed-form tubes) with `tube_weight_sandwich` (any density with two-sided t^{k-1} bounds integrates to the power law), constants uniform in the profile. Nothing remains at model scope. | checked: explicit mean-map families at every k on the real-exponent calculus, with formal sheet uniformity; paper: general families under its curvature hypotheses; open: the general-family statement itself |
| thm:bridge_rect | partial | `bias_taylor_correction`, `rectLayer`, `rectChain_fst`, `rect_dead_ladder`, `rect_nondead_invariant`, `rect_backward_rate` | The narrow chain is self-contained against arbitrary complement maps, linear or not, of depth-varying width: ladder t^m, Θ(1) base, and backward moment t^{2m} width-independent, stronger than the paper's linear complements. The complement-leak clause (c) is closed at the leak model: `leakOut`, `leak_kl_rate` (a first-order leak γ·c drops the squared-output rate to 2 with coefficient (γc)²), `invariant_kl_rate` (the invariant complement keeps rate 4), and `leak_not_dead` (2 ≠ 2k for every k ≥ 2, so the leaked direction is not dead at any depth). The activation-class corrections at rectangular widths are the same Lipschitz gate bound, `bias_taylor_correction`, which carries no width dependence. Missing: nothing at model scope. | checked: The narrow chain is self-contained against arbitrary complement maps, linear or not, of depth-varying width: paper: the result at its stated generality; open: nothing at model scope. |
| cor:rect_lambda_min | partial | `width_condition_failure`, `multi_lambda_min_slice`, `multi_lambda_min_attained` | Diagonal-spectrum slice: eventually the dead entry bounds the diagonal quadratic form from below at every vector, and the dead basis vector attains it, so the variational λ_min is the dead entry. The Schur argument at non-diagonal moments is closed: `schur_dead_lower` bounds the full block quadratic form (dead entry g, cross row b, live block ≥ c·I) below by (g − ‖b‖²/c)·v₀², the Schur complement of the live block, by a per-coordinate AM-GM with no diagonality assumption, and `HasLeadingRate.sub_of_lt` propagates the rate through the correction. The width-condition failure mode is `width_condition_failure` (SpectrumCount): a backward operator that factors through a narrower layer above has a non-trivial kernel by rank-nullity, so the Gram form has an exact zero direction at every t and the smallest eigenvalue is zero whatever the dead entry does. Missing: nothing at model scope. | checked: Diagonal-spectrum slice: paper: the result at its stated generality; open: nothing at model scope. |
| cor:rect_product_sigma_min | partial | `distance_to_image_lower`, `canonical_sigma_min_lower`, `canonical_sigma_min_attained`, `sigmaMinSq_canonical`, `sigmaMinSq_rotated_canonical` | The canonical instance as a genuine σ_min: the variational minimum of the canonical chain is t^{2p} exactly on t ∈ [0,1], and the same value holds at every orthogonal conjugation. The general composed-complement case is `distance_to_image_lower`: when the complement's image keeps a positive angle from the dead output direction (|⟨e, Bw⟩| ≤ (1 − ρ)‖Bw‖) and the complement map has a floor, the composed map's squared norm is at least ρ·min(a², c²) times the squared input, so the narrow chain's t^{2L} survives exactly when the complement cannot occupy the vacated direction, the distance-to-image argument made precise. Missing: nothing at model scope. | checked: The canonical instance as a genuine σ_min: paper: the result at its stated generality; open: nothing at model scope. |
| thm:bridge_multi | partial | `spectrum_count_form`, `multiLayer`, `multiProd_eq_diagonal`, `multi_backward_rate`, `multi_backward_cross`, `multi_backward_hasLeadingRate`, `multi_dead_entry_eventually_le`, `multiLayer_eq_canonical` | Clauses (a)/(b)/(d) exact on the diagonal model, with the joint dead-block congruence via cross moments. The spectrum clause (c) is `spectrum_count_form` on the cor:bridge_g2 row, and the CE logit-shift zero mode is `ce_gauge_kernel` on the thm:bridge_ce row (the pulled-back covariance kills the gauge vector exactly), which removes one dead eigenvalue from the count. Missing: nothing at model scope. | checked: Clauses (a)/(b)/(d) exact on the diagonal model, with the joint dead-block congruence via cross moments. paper: the result at its stated generality; open: nothing at model scope. |
| cor:bridge_g2 | partial | `small_subspace_dim_le`, `spectrum_count_form`, `cumExp_uniform`, `multi_backward_hasLeadingRate` | At the uniform symmetric approach every dead direction reads the shared rate 2(L−ℓ). The spectrum-count form is `spectrum_count_form` (SpectrumCount): with a dead subspace of dimension m carrying the form at most a·‖v‖² and a live complement of dimension h − m carrying at least c·‖v‖² (a < c), every subspace carrying at most a·‖v‖² has dimension at most m and the dead subspace attains m, which by min-max is m eigenvalues at the dead rate and h − m of order one. Missing: nothing at model scope. | checked: At the uniform symmetric approach every dead direction reads the shared rate 2(L−ℓ). paper: the result at its stated generality; open: nothing at model scope. |
| cor:bridge_g3 | full | `cumExp`, `multi_backward_hasLeadingRate` | The layer-varying single-direction rate 2·Σ_{ℓ′>ℓ} p_{ℓ′}, with the exponent a sum over the layers above ℓ only, visible in the definition of the cumulative exponent. | at paper scope |
| cor:bridge_g7 | partial | `spectrum_count_form`, `multi_backward_rate`, `multi_backward_cross`, `multi_dead_entry_eventually_le` | Per-direction distinct rates as entries plus the joint block scaling. The spectrum reading under non-dead-block control is `spectrum_count_form` on the cor:bridge_g2 row. Missing: nothing at model scope. | checked: Per-direction distinct rates as entries plus the joint block scaling. paper: the result at its stated generality; open: nothing at model scope. |
| thm:bridge_bias | partial | `bias_taylor_correction`, `affChain_sub`, `affChain_dead_eq`, `affChain_dead_uniform`, `aff_forward_cap`, `biasedChain_deriv_of_nonneg`, `biasedChain_deriv`, `biased_backward_moment`, `biased_gate_mass_gt_half` | (P1): the biased chain's linear part is exactly the weight product, so the backward ladder never sees the biases (clauses (a)/(c)); the dead coordinate has a closed form and the q ≡ 1 forward moment is capped at rate 2 with coefficient exactly 1 for every m ≥ 2. (P3): a positive dead bias opens every deep gate (derivative exactly t^m from any non-negative activation), the full-chain derivative carries the single layer-1 gate 1_{x>−1}, and its mass strictly exceeds the bias-free 1/2. The (P2) Taylor correction is `bias_taylor_correction`: a K-Lipschitz gate derivative moves by at most K·|t|·|x| at the biased pre-activation, the O(t) factor r^bias; the CE base case is `ce_dead_lower` on the thm:bridge_ce row, read at the biased chain's dead coordinate. Missing: nothing at model scope. | checked: (P1): paper: the result at its stated generality; open: nothing at model scope. |
| thm:bridge_ce | partial | `head_dead_axis_eq_moment`, `ce_gated_chain_lower`, `ce_gated_chain_lower_of_indep`, `ceHess_expect`, `ceHess_mulVec_one`, `ceHess_one_vecMul`, `ceHess_quadform`, `ceHess_quadform_eq_var`, `ceHess_quadform_eq_zero_iff`, `ceHess_posdef_on_perp`, `ce_dead_lower`, `ce_gauge_kernel`, `ce_gauge_eigen_limit`, `ce_bridge_composed` | lem:ce_head complete, the base case (b) as c₀(1 − 1/C), and clause (c) closed in the diagonal model: the pulled-back covariance Jᵀ H̄ J kills the explicit gauge vector (t^p, …, t^p, 1) at every t and that vector converges to the dead basis vector at the boundary. The backward recursion (a)/(d) is loss-independent and lives in the channel modules, and `ce_bridge_composed` states the linear-class composition as one theorem: the dead G-entry at depth ℓ is at least c₀(1 − 1/C)·t^{2(L−ℓ)}. The nonlinear-channel composition is in (`CeGated`): `ce_gated_chain_lower` runs the gated chain on the head base case under the joint gate-and-gradient model, one hypothesis q·E[δ_h²] ≤ E[g·δ_h²], so the dead G-entry is at least (∏c)²·q·c₀(1 − 1/C)·t^{2Σk}, and `ce_gated_chain_lower_of_indep` discharges the hypothesis under independence of gate and gradient with q = E[g] the survival probability; `head_dead_axis_eq_moment` is the axis reading extracted. Missing: nothing at model scope. | checked: lem:ce_head complete, the base case (b) as c₀(1 − 1/C), and clause (c) closed in the diagonal model: paper: the result at its stated generality; open: nothing at model scope. |
| thm:bridge_ln | partial | `znorm_hasDerivAt_dir`, `lnJac_mulVec`, `ln_jacobian_dead_component`, `ln_jacobian_dead_passes`, `ln_jacobian_leak`, `normalizeS_scale`, `ln_reset_moment`, `ln_bracket_plateau`, `ln_bracket_no_crossing` | Both ends of the bracket realised on the scalar model: the normalizer's scale invariance erases upstream decay (a decayed channel returns to unit moment, and the composed moment is t^{2·k_post} exactly, the end every measured configuration saturates), and the no-crossing channel reads the full 2(k_pre + k_post). The full LN backward Jacobian is in (`LnJacobian`): `znorm_hasDerivAt_dir` certifies the directional derivative of ẑ = √d·Px/‖Px‖ in every direction and `lnJac_mulVec` identifies it with the matrix J = (√d/‖Px‖)(P − ẑẑᵀ/d); `ln_jacobian_dead_component` splits the dead component of Jδ exactly into the pass-through term (1/σ)(1 − 1/d − ẑ_h²/d)·δ_h and the live injection through the mean subtraction and the ẑ-projection. `ln_jacobian_dead_passes` is the bracket's lower end (no chain power lost, a t-free factor) and `ln_jacobian_leak` its plateau end (with the dead input decayed the dead output is the live injection at amplitude 1/σ, the same leak form as the rotation witness). Missing: nothing at model scope. | checked: Both ends of the bracket realised on the scalar model: paper: the result at its stated generality; open: nothing at model scope. |
| prop:attn_VO_invariant | partial | `HasLeadingRate.extra_linear` | The operational invariant: one extra Linear shifts the moment rate by exactly 2 with the coefficient untouched. The A₀ comparison is closed deterministically, hence under every expectation: `mixing_theta_comparison` sandwiches the squared reading between σ_min² and σ_max² of A₀ᵀ times the squared input, and `sigmaMinSq_pos_of_unit` makes the lower constant positive at every invertible A₀. | checked: one extra linear map shifts the moment rate by 2, deterministic A₀ sandwich; paper: V–O blocks of a transformer; open: the block-level statement beyond the linear model |
| prop:bridge_nonlinear_rot_negative | partial | `rotU`, `reluDeriv`, `witness_mask`, `masked_dead_live_overlap`, `canonical_mask_in_line`, `deadRead`, `rotated_rate_collapse`, `canonical_reading_rate`, `rotated_canonical_rates_differ` | The paper presents this as an empirical demonstration with a mechanism sketch; the mechanism is now proved exactly at a planar witness. At the 3-4-5 rotation the pre-activation at the dead-probe input is t·u with opposite-sign coordinates, so the ReLU mask is exactly (0, 1) for every t > 0, the masked dead direction carries live overlap 12/25, and the dead reading of a live backward flow has leading rate 0 with coefficient 12c/25. Masks scale canonical directions in place, a canonical reading keeps its rate K, and the exponents differ for every K ≥ 1. The window bound is now closed at the model level: `witness_mask_general` and `leak_amplitude_general` fix the leak amplitude at γ·s·c (linear in the rotation sine), and `winSlope`, `window_canonical`, `window_collapsed`, `window_crossover`, `rot_crossover_scale` give the two-sided slope bounds with the half-maximum crossover at b·t^{2K} = (γsc)², so the crossover scale is Θ(s^{1/K}), and `crossover_scale_closed_form` closes the scale itself: t_× = (c0/b)^{1/m} satisfies the crossover equation exactly. The constants are derived at the two-chain model: `rot_constants_from_chains` reads γ as the live route's chain coefficient and b as the square of the dead route's, with the moment of leak-plus-canonical exactly (γsc)² + b·t^{2K} for uncorrelated unit-normalised route signals, and `rot_constants_crossover` feeds them to the crossover scale. Missing: the network-level derivation beyond the chain model (the mask coupling of a general architecture). | checked: The paper presents this as an empirical demonstration with a mechanism sketch; paper: the result at its stated generality; open: the network-level derivation beyond the chain model (the mask coupling of a general architecture). |
| cor:composition_heterogeneous | full | `chainRate_replicate`, `composition_rate_two_hasLeadingRate` | Uniform rate-2 blocks compose at moment rate 4n on the model, the α = 4(L−ℓ) profile; the corollary's remaining content is empirical validation. | at paper scope |
| cor:composition_reduces | full | `composition_matmul_hasLeadingRate`, `composition_residual_const`, `chainRate_flatMap`, `chainCoeff_flatMap` | All three clauses at model level: unit matmuls read the ladder 2n, rate-0 residual blocks leave the moment t-free at every t, and a block chain carries the same rate and coefficient as its flattened weight chain. | at paper scope |
| cor:composition_reduces_sub | full | `composition_matmul_hasLeadingRate`, `composition_residual_const` | Same model evaluations as cor:composition_reduces under the sub-chain index convention. | at paper scope |
| cor:g10_composition | full | `composition_rate_two_hasLeadingRate`, `g10_anomaly_scope` | The additive reading at model level, and the scope caveat as arithmetic on the two routes: the additive 4k is the smaller route exactly where k ≤ p + 2, and the score-path floor 4p + 8 takes over beyond it (`g10_anomaly_scope`, with the trichotomy on the prop:attn_chain_softmax row). | at paper scope |
| cor:g10_via_composition | partial | `composition_residual_const` | The residual reading: rate-0 blocks keep the stream t-free. The attention non-transfer clause is the model's own exclusion, stated in the bridge_composition row. | checked: rate-0 residual blocks keep the stream t-free; paper: the residual reading of the composition rule; open: the attention non-transfer clause (a model exclusion, see thm:bridge_composition) |
| thm:bridge_res | partial | `HasLeadingRate.add_min`, `hasLeadingRate_finset_sum_pos`, `dag_backward_rate`, `dag_backward_moment_rate`, `dag_no_skip_K`, `dag_full_skip_K`, `dag_skiponly_zero_iff`, `dag_gated_eq`, `gated_moment_factor`, `HasLeadingRate.add_min_coeff`, `hasLeadingRate_finset_sum`, `dag_backward_coeff`, `dag_coeff_pos`, `ResSeg.transfer`, `seg_sq_hasLeadingRate`, `chainTransfer_sq_hasLeadingRate` | The segment model: weight edges transfer c·t at cost one, residual blocks transfer 1 + c·t^k at cost zero, and the composed squared transfer carries leading rate 2·K with K the total weighted path cost, the shortest-path distance with skip-saves-k accounting. The DAG framework is in (`DagPathRates`): with K the Bellman shortest-weighted-path distance (a weight edge costs one unit of distance and a skip edge is free) and T the backward delta obeying the matching recursion with positive weight coefficients, `dag_backward_rate` gives T(m) leading rate exactly K(m) with a positive coefficient, `dag_backward_moment_rate` the dead moment at rate 2K(m), through `HasLeadingRate.add_min` and `hasLeadingRate_finset_sum_pos` (a sum of rates carries the minimum, ties add coefficients, positivity forbids cancellation: multi-path interference made explicit); `dag_no_skip_K` and `dag_full_skip_K` are the ladder and the all-residual floor. The nonlinear gating clause is in: with a shared survival gate on every weight edge, `dag_gated_eq` shows the gated delta equals g times the ungated delta at every node of positive distance (every path there crosses a weight edge; `dag_skiponly_zero_iff` puts the skip-only count at zero exactly where K ≥ 1), and `gated_moment_factor` scales the moment by the survival probability. The explicit Schur constant is in: `hasLeadingRate_finset_sum` and `HasLeadingRate.add_min_coeff` carry coefficients through sums without positivity (the coefficient at the minimum rate is the sum over the minimisers), `dag_backward_coeff` gives T(m) leading rate K(m) with coefficient exactly coef(m), the shortest-path recursion (the weight term when the parent chain is shortest, each skip when its source is shortest), and `dag_coeff_pos` makes it positive by uniqueness of leading coefficients. Missing: nothing at model scope. | checked: The segment model: paper: the result at its stated generality; open: nothing at model scope. |
| cor:res_all | full | `res_all_hasLeadingRate` | Every layer wrapped: the cost is zero at every depth and the composed moment is Θ(1) with rate 0 and coefficient 1, at model level. | at paper scope |
| cor:res_block | partial | `res_block_kdist`, `dag_K_succ_le`, `dag_K_le_skip`, `dag_backward_remainder` | The skip-saves-k accounting: the block contributes nothing to the cost, so K = a + b whatever k it spans; the three cut positions all reduce to computed segment lists. The finite-t skip-correction clause is in on the DAG: `dag_backward_remainder` bounds the backward delta below t = 1 by its leading term coef·t^K up to R·t^{K+1} with R explicit from the parents (longer paths through unused skips and non-shortest parent chains enter one order higher), on the two distance facts `dag_K_succ_le` and `dag_K_le_skip`. Missing: nothing at model scope. | checked: The skip-saves-k accounting: paper: the result at its stated generality; open: nothing at model scope. |
| cor:res_ff | full | `res_ff_kdist`, `chainTransfer_sq_hasLeadingRate` | No residual edges: the cost is the depth and the ladder rate 2(L − ℓ) returns, at model level. | at paper scope |
| cor:res_lambda_min | partial | `diag_lambda_min_slice_general`, `resGModel`, `res_lambda_min_slice`, `complement_zero_caveat` | The diagonal-model slice: with positive path cost the dead entry of the residual G-model tends to zero, the live entries hold a positive floor, and eventually the dead entry is the variational minimum of the form. The Schur argument at non-diagonal moments is closed by `schur_dead_lower` (shared with cor:rect_lambda_min): the cross moments cost at most ‖b‖²/c and the rate survives by `HasLeadingRate.sub_of_lt`. The complement-zero caveat is `complement_zero_caveat`: a null direction of the live complement (a gauge zero, or tied shortest paths with linearly dependent products) zeroes the whole block form, so the variational minimum reads zero whatever the dead entry does. Missing: nothing at model scope. | checked: The diagonal-model slice: paper: the result at its stated generality; open: nothing at model scope. |
| cor:sigma-min | partial | `deep_linear_forward_rate`, `multi_lambda_min_slice`, `sigmaMinSq_canonical`, `sample_form_eq_N_mul_gram`, `sample_form_ge_of_gram_ge`, `empirical_gram_strong_law`, `empirical_form_strong_law` | The feedforward activation σ_min at model level: the forward dead entry carries t^{2ℓ}, the diagonal Gram's variational minimum is eventually the dead entry, and the canonical chain's σ_min² is t^{2ℓ} exactly. The sample-matrix clauses are in: the √N scaling is the identity that the sample Gram form is N times the normalised Gram form (a floor on the empirical form lifts with the factor N), and the strong law identifies the empirical covariance with the population second moment almost surely, entrywise through `strong_law_ae_real` on the entry products and then along every reading direction at once. Missing: nothing at model scope; the population rate of the chain rows is the sample rate up to √N. | checked: The feedforward activation σ_min at model level: paper: the result at its stated generality; open: nothing at model scope; the population rate of the chain rows is the sample rate up to √N. |
| cor:sigma-min-res | partial | `residual_sq_sum_ge`, `residual_chain_sq_sum_ge`, `one_le_sigmaMinSq_one_add`, `le_sigmaMinSq_mul`, `one_le_sigmaMinSq_resChain` | The depth-invariance mechanism exact at both levels: per sample, a residual step with non-negative stream-branch pairing does not shrink the sum of squares and the floor telescopes along the trajectory; at the operator level σ_min² is supermultiplicative, a block 1 + B with positive-semidefinite pairing has σ_min² ≥ 1, and the chain keeps σ_min² ≥ 1 at every depth. The DAG/branch K-distance framework is `dag_backward_rate` on the thm:bridge_res row, and the per-component corollaries (res_ff, res_all, res_block) are closed on their own rows, res_block's finite-t clause by `dag_backward_remainder`. Missing: nothing at model scope. | checked: The depth-invariance mechanism exact at both levels: paper: the result at its stated generality; open: nothing at model scope. |
| cor:sigma-min-res-all | partial | `res_all_hasLeadingRate`, `one_le_sigmaMinSq_resChain` | K^fwd = 0 everywhere at model level: the all-residual chain's moment is Θ(1) with rate 0 and coefficient 1, and the operator chain keeps σ_min² ≥ 1 at every depth. The sample-matrix form follows from the cor:sigma-min sample clauses (`sample_form_eq_N_mul_gram`, `empirical_form_strong_law`), which carry any population floor to the sample matrix with the factor N. Missing: nothing at model scope. | checked: K^fwd = 0 everywhere at model level: paper: the result at its stated generality; open: nothing at model scope. |
| cor:sigma_min_res_g5 | partial | `chainTransfer_sq_hasLeadingRate`, `tied_routes_coeff`, `multi_lambda_min_slice`, `post_ln_sample_kernel` | The forward K^fwd rate at model level (the segment model reads forward identically), the diagonal-Gram λ_min slice, and the sharpness of φ'(0) > 0: two tied routes compose to coefficient (c₁ + c₂)², vanishing exactly at c₂ = −c₁, so a negative slope cancels a tie and the rate jumps. The sample matrix is covered by the cor:sigma-min sample clauses. The post-LN exclusion clause is `post_ln_sample_kernel`: on any sample the centred LN outputs pair to zero with γ⁻¹ row by row, so the centred sample Gram form vanishes at γ⁻¹ and σ_min(LN(X)) = 0 identically at post-LN nodes; the nonlinear gating is `dag_gated_eq` on the thm:bridge_res row. Missing: nothing at model scope. | checked: The forward K^fwd rate at model level (the segment model reads forward identically), the diagonal-Gram λ_min slice, and the sharpness of φ'(0) > 0: paper: the result at its stated generality; open: nothing at model scope. |
| thm:multilayer-A | partial | `canonicalFactor`, `canonical_factor_bottom`, `sigmaMaxSq`, `sq_sum_le_sigmaMaxSq`, `sigmaMinSq_mul_le` | The ladder at the diagonal model: the layer-ℓ factor array carries exactly t^{2(ℓ−1)} at the dead unit and that entry is the bottom for 0 < t ≤ 1. The mixing bounds extend the exponent beyond diagonal configurations: σ_min² of a product is squeezed between σ_min²(A)·σ_min²(B) and σ_max²(A)·σ_min²(B), so a live mixing layer changes the constant and never the exponent. The strong-law identification of the empirical covariance with the factor is `empirical_gram_strong_law` (entrywise, almost surely, pairwise independent identically distributed rows) and the Θ(√N) constant is the identity `sample_form_eq_N_mul_gram`. Missing: nothing at model scope. | checked: The ladder at the diagonal model: paper: the result at its stated generality; open: nothing at model scope. |
| thm:bridge_attn | partial | `logistic`, `score_bilinear`, `attnA`, `attnDeadOut`, `bridge_attn_forward` | The two-position model with the softmax genuinely present as a logistic on the score gap: the bilinear QK dead entry carries two t-factors (`score_bilinear`), the attention weight moves continuously in t², and the dead output is t² times the A₀-weighted average, the forward block rate 2 with the theorem's coefficient. The N-position upgrade is in: `softmaxN` with positivity, sum-one, and continuity, and `bridge_attn_forward_N` gives the forward rate 2 with the A₀-weighted coefficient through the true softmax row; `hyperplane_null` covers the almost-sure non-degeneracy of the weighted average (the zero set of a non-zero reading is Haar-null). The quantitative operating-point bound is closed, exact and derivative-free: `softmaxN_ratio_bound` (a perturbation bounded by ε moves every entry by a factor in [e^{−2ε}, e^{2ε}]) and `softmaxN_abs_sub_le` (the entry moves by at most (e^{2ε} − 1) times its own value, the operating-point dependence the theorem names). Nothing remains on this row at model scope. | checked: two- and N-position softmax models, forward rate 2 with the A₀-weighted coefficient, operating-point bound; paper: attention blocks in general; open: the general-architecture statement (nothing at model scope) |
| thm:bridge_attn_backward | partial | `attnBackDead`, `bridge_attn_backward`, `hasLeadingRate_pow_factor` | The two-route composite at model level: each route carries two t-factors with a factor continuous at zero, and the composite has rate 2 with coefficient the sum of the route coefficients, informative exactly under the theorem's generic non-cancellation condition. The two routes are derived from the network graph conditional on the attention pattern on the prop:attn_chain_softmax row (`chainA`, `voAmp`, `scoreAmp`, with the certified softmax Jacobian), and the measure-zero argument for cancellation is `route_noncancellation_ae_concrete` there. Missing: nothing at model scope. | checked: The two-route composite at model level: paper: the result at its stated generality; open: nothing at model scope. |
| prop:attn_chain_softmax | partial | `HasLeadingRate.add_of_lt`, `HasLeadingRate.add_of_eq`, `hasLeadingRate_pow` | The two-route minimum mechanism at rate level: when two routes reach one component, the smaller rate carries the sum, and tied rates add coefficients, the mechanism behind the min(4k, 4p+8) reading. The softmax Jacobian analysis is now certified: `softmaxN_hasDerivAt_dir` derives the diag(a) − a aᵀ action as a directional derivative, `softmaxN_jacobian_const` is the shift gauge zero, and `softmaxN_uniform_jacobian` is the sequence-space projector J^∞ = P_seq/N at uniform scores. The route inventory is now composed: `voRoute`/`scoreRoute` build the two amplitudes as per-block products (k blocks of t² against p blocks of t² plus the QK pair t⁴), and `route_moment_vo_wins`, `route_moment_tie`, `route_moment_floor_wins` give the full min(4k, 4p+8) trichotomy with coefficients a², (a+b)², b², the tie sitting at the paper's profile peak. The amplitudes are now derived conditional on the attention pattern: `attnBlock` builds each block's matrix from the certified softmax, `chainA` composes the stack as a list product with continuity, row-stochasticity (`chainA_row_stochastic`, the constant direction surviving with amplitude exactly one in `chainA_const`), and non-negative entries; `voAmp` and `scoreAmp` are the derived functionals, `vo_route_derived` and `score_route_derived` carry the route rates with these coefficients, and the trichotomy re-instantiates on them (`route_trichotomy_derived_vo`/`_tie`/`_floor`). `voAmp_floor` makes V–O non-degeneracy unconditional on the positive cone. The non-cancellation hypothesis is now mostly theorem: `route_noncancellation_witness` (unconditional at constant score directions with positive-floor gradients, through `scoreAmp_const_dir` and `voAmp_floor`), `analytic_zero_set_null` with `route_noncancellation_ae` (cancellation confined to a Lebesgue-null parameter set along any analytic one-parameter family through a witness), and `analyticOnNhd_softmax_path` (the softmax is analytic along every affine score path). The chain assembly is complete: `analyticOnNhd_chainA_entry` and `analyticOnNhd_route_sum` make the route sum analytic along every affine configuration family, and `route_noncancellation_ae_concrete` states the almost-everywhere non-cancellation with no analyticity hypothesis left. The several-parameter Fubini induction is in: `analytic_zero_set_null_pi` proves that a real-analytic function on R^n with one non-zero value has a Lebesgue-null zero set at every n, by slicing over the first coordinate through the piFinSuccAbove equivalence with the 1-D theorem controlling the identically-zero slices through the witness tail, so the almost-everywhere reading holds over any finite parameter block. Nothing remains at model scope. | checked: the min(4k, 4p+8) trichotomy with derived amplitudes and a.e. non-cancellation on the softmax model; paper: real attention stacks; open: the general-architecture statement (nothing at model scope) |
| prop:bridge_linear_rot | full | `rotated_pairing`, `rotated_backward_rate`, `rotated_hasLeadingRate` | Closed WITHOUT the SVD milestone: the proposition's own statement is the U-conjugated configuration, and orthogonality UᵀU = 1 telescopes the rotated pairing to the canonical dead coordinate of the rotated gradient. The backward moment carries t^{2m} exactly at every orthogonal U: rotation is without loss of generality for (P1), at model level. | at paper scope |
| cor:bridge_near_canonical | partial | `near_canonical_rate_perturbed`, `near_canonical_rate_zero`, `near_canonical_rates_differ` | The paper states this as an open problem and constrains the answer's shape; the model carries that shape exactly: the perturbed observable t^{2k} + ε²t² has leading rate 2 with coefficient ε² at fixed ε, leading rate 2k at ε = 0, and the two iterated limits disagree for every k ≥ 2. The window question is answered at the model level by the Window section of RotNegative (rem:rot_window_bound in the paper): explicit crossover scale Θ(ε^{1/K}) with two-sided slope bounds. Missing: the network-level constants. | checked: The paper states this as an open problem and constrains the answer's shape; paper: the result at its stated generality; open: the network-level constants. |
| cor:kfac_lift | partial | `kron`, `kron_min`, `kron_min_attained`, `kron_quadform`, `canonical_kron_dead`, `canonical_kron_bottom`, `gauge_ray_flat` | The diagonal model: the Kronecker factor is the product array on the product index, the bottom of the product array is the product of the factor bottoms (with attainment at the pair index, the rank-one lift), and at the canonical configuration the dead-unit pair carries exactly t^{2(a+b)}, the A–G duality product, and is the bottom for 0 < t ≤ 1. The cross-layer remark's gauge-ray flatness is `gauge_ray_flat`. The matrix side is now closed: `kron_mulVec_vecKron` proves the mixed-product property in vector form on true Kronecker matrices, `kron_eigen` lifts factor eigenpairs to product eigenpairs, and `vecKron_rankOne` is the vectorisation identification with g aᵀ. Spectral exhaustiveness is closed in the strongest form: `kron_spectral` gives the complete spectral decomposition of A ⊗ₖ G with the lifted eigenvector matrix and the product eigenvalues on the product index, with orthogonality, so the lifted eigenpairs are all of the spectrum with multiplicity. Nothing remains on this row at model scope. | checked: diagonal model with the full Kronecker spectral decomposition; paper: K-FAC factors of a trained network; open: the network-level factor identification (nothing at model scope) |
| thm:ln_finite_t_mlp | partial | `gammaPDFReal_mul_exp`, `integral_exp_neg_mul_gammaMeasure`, `integral_inv_gammaMeasure`, `lintegral_inv_eq_lintegral_laplace`, `laplace_product_integrableOn_iff`, `ln_sigma0_shape_criterion`, `laplace_indep_gamma_pair`, `gamma_laplace_factor_eq`, `inv_moment_gamma_pair_lt_top_iff`, `lnZ_zero`, `leak_amplitude_normalised`, `ln_leak_derivative`, `integral_exp_neg_mul_sq_gaussianReal`, `laplace_weighted_sq_pi`, `rotSigma`, `inv_moment_rotSigma_lt_top_iff`, `sigma0`, `sigma0_eq_paper_form`, `rotBasis_zero`, `sigma0_eq_rotSigma`, `ln_sigma0_inv_moment_lt_top_iff`, `lnVar_eq_quadratic`, `lnP2`, `lnZ_sq_expansion`, `lnP1_odd`, `lnZ_sq_remainder_bounded`, `residual_moment_product`, `ln_moment_assembled`, `lnG`, `lnG_hasDerivAt`, `alphaSlope`, `alphaSlope_eq`, `noise_floor_regime`, `t2_plateau_regime`, `direct_rate_regime`, `leak_prefactor_bounded`, `ln_leak_rate`, `noln_direct_rate` | The regime structure on the three-term expansion, with the derivative certified and the log-slope's rational form derived: α tends to 0 at a positive noise floor, to 2 on the t²-plateau, and equals 4 exactly on the direct rate. The almost-sure bound on the t² prefactor (σ₀² dominates its own mean-square term pointwise, so the ratio is capped at d²/(d−1)) and the rate-shift contrast (rate 2 with the leak, rate 4 without) are exact. The Gaussian second moment and the almost-sure hyperplane statement now live in GaussianLayer, and the crossover-scale closed form in RotNegative. The Laplace side of the d ≥ 4 sharpness is in (`LaplaceGamma`): the Gamma density tilts to a shifted rate so the Laplace transform of Gamma(a, r) is (r/(r+u))^a (`integral_exp_neg_mul_gammaMeasure`), the reciprocal moment is r/(a−1) for a > 1 (`integral_inv_gammaMeasure`), the reciprocal moment of any positive variable is the Lebesgue integral of its Laplace transform over (0, ∞) (`lintegral_inv_eq_lintegral_laplace`, Tonelli), and the product integrand of two Gamma pieces is integrable on (0, ∞) exactly when the shapes sum above one (`laplace_product_integrableOn_iff`), which with the Cochran shapes (d−2)/2 and 1/2 reads d ≥ 4 (`ln_sigma0_shape_criterion`); the assembly is `inv_moment_gamma_pair_lt_top_iff`: for independent S ∼ Gamma(a₁, r₁), X ∼ Gamma(a₂, r₂) the reciprocal moment of αS + βX is finite exactly when a₁ + a₂ > 1, through `laplace_indep_gamma_pair`. The leak mechanism is pointwise exact: with `lnMean`, `lnVar`, `lnZ` the dead post-LN channel, `lnZ_zero` reads the O(1) amplitude −x̄_d/σ₀ at t = 0 (`leak_amplitude_normalised` puts it in the paper's (d−1)/d·x̄ form) and `ln_leak_derivative` certifies that the dead output t·z_h(t) has derivative z_h(0) at the singularity, O(t) with random amplitude against the no-LN O(t²); the t² coefficient is the second moment of this derivative. Cochran's theorem is in (`Cochran`), by the route behind its proof: `rotBasis` is the orthonormal basis with first vector 𝟙/√m (the reflection `rotIso` sends e₀ there), `sigma0_eq_rotSigma` reads σ₀² in those coordinates as y₀²/d² + (1/d)Σ_{j≥1} y_j², the isotropic Gaussian is the product Gaussian in any orthonormal coordinates (Mathlib's `stdGaussian_eq_map_pi_orthonormalBasis`), the Laplace transform of the weighted sum of squares is the product of one-dimensional Gaussian integrals (`integral_exp_neg_mul_sq_gaussianReal`, `laplace_weighted_sq_pi`), and `ln_sigma0_inv_moment_lt_top_iff` states the criterion with no hypothesis left: under the isotropic Gaussian on the non-dead channels, E[1/σ₀²] < ∞ exactly when d ≥ 4 (`sigma0_eq_paper_form` matches the paper's ((d−1)/d)s² + ((d−1)/d²)x̄² form). The t⁴ coefficient is pointwise exact: the LN variance is an exact quadratic in t (`lnVar_eq_quadratic`, v₁ = −2(Σw)x_h/d² and v₂ = m·x_h²/d²), so z_h(t)² = p₀ + p₁t + p₂t² + t³q(t)/σ(t)² exactly (`lnZ_sq_expansion`) with p₂ the closed-form integrand of R₂ (`lnP2`), p₁ odd in x_h so R is even (`lnP1_odd`), and the remainder bounded near the singularity (`lnZ_sq_remainder_bounded`). The moment identity is assembled: `residual_moment_product` gives ∫(f(x) − η)² = ∫f² + v against independent zero-mean Gaussian noise, and `ln_moment_assembled` reads the residual moment as v + t²E[p₀] + t³E[p₁] + t⁴E[p₂] up to R·|t|⁵ under integrable coefficients and an integrable remainder bound, the theorem's three-term structure (up to the loss gradient's factor 4) with E[p₁] = 0 by the sign symmetry. Missing: nothing at model scope. | checked: The regime structure on the three-term expansion, with the derivative certified and the log-slope's rational form derived: paper: the result at its stated generality; open: nothing at model scope. |
| cor:emp_vs_exp_ce | partial | `ceHess_trace`, `emp_grad_sq_bounds`, `exp_trace_bounds`, `emp_exp_quadratic_separation`, `emp_exp_averaged` | Per-sample: at observed-label mass 1 − ε the empirical gradient norm lies in [ε², 2ε²], the Hessian trace in [ε(1−ε), 2ε], and the sandwich (tr H)²/4 ≤ ‖p − e_y‖² ≤ 2(tr H)²/(1−ε)² gives the quadratic separation with explicit constants. The x-averaged form is `emp_exp_averaged`: integrating the per-sample bounds over the data, the empirical gradient norm averages between E[ε²] and 2E[ε²] and the expected trace between E[ε(1−ε)] and 2E[ε], the Θ(ε²) against Θ(ε) reading along a memorising trajectory. Missing: nothing at model scope. | checked: Per-sample: paper: the result at its stated generality; open: nothing at model scope. |
| cor:fisher_structure | partial | `cross_moment_expansion`, `tangential_moment_expansion`, `abs_integral_mul_le_weighted`, `quadform_entrywise_bound`, `assembled_schur_slice` | The cross entry: with the transversal score k·t^{k−1}·a + r₁ (L²-remainder at t^k) and the tangential score b + r₂ (L²-remainder at t), the cross moment is k·t^{k−1}·E[ab] with an explicit remainder bound at t^k, all cross bounds weighted AM-GM. The tangential block is in: `tangential_moment_expansion` gives F_αβ = g_αβ + O(t) with the explicit constant, on the extracted weighted-AM-GM integral bound. The assembled statement is in: `quadform_entrywise_bound` converts entrywise perturbation bounds to a quadratic-form bound ε(n+1)‖v‖² by Chebyshev's inequality, and `assembled_schur_slice` lower-bounds the perturbed block form by the Schur complement minus the perturbation cost. Missing: nothing at model scope; the per-model score expansions instantiate the hypotheses. | checked: The cross entry: paper: the result at its stated generality; open: nothing at model scope; the per-model score expansions instantiate the hypotheses. |
| cor:global-rate | partial | `HasLeadingRate.min_of_eq`, `gaugeQuad`, `gauge_null`, `gauge_null_witness`, `horizontal_rate` | The scalar gauge model at L = 2: the raw two-layer Fisher quadratic form t²(v₁+v₂)² is null on the gauge direction (1, −1) at every t, so the raw parameter Fisher never attains the rate, and the symmetric horizontal direction reads the quotient eigenvalue 2t² (the paper's own value) with leading rate 2(L−1) = 2. The per-block minimum over same-rate blocks keeps the rate (`min_of_eq`), and the block bottoms are the kron products above. The orbit-space layer opened: the interface gauges form the pointwise product group acting on layer tuples through a genuine MulAction instance (`gaugeSMul`, `gaugeSMul_def`), and the action is free on the invertible stratum (`gaugeSMul_free`, the conjugation recursion forcing every interface in turn); Mathlib's own instance then makes the orbit space of any proper action Hausdorff. The trivialization's equivariance half followed: the partial products are A1's interpolating gauges, under a gauge they move by right multiplication with the interface gauge inverse (`partialU_uAct`), and the total product is the complete invariant of the orbit (`total_uAct`), so the action is conjugate to right-translation on the gauge factor. The trivialization is now complete as a global bundle equivalence: `trivInv` reconstructs the tuple from its partial products, both inverse laws hold (`trivInv_partialU`, `partialU_trivInv`, `total_trivInv`), and `trivEquiv` packages the stratum as gauge families times the total, globally trivial. Continuity followed: the units-topology workhorses (`continuous_units_mul`, `continuous_units_inv`, the mul-continuity the pin lacks for Mˣ), continuous partial products, a continuous reconstruction, and `trivHomeo`: the stratum is topologically the gauge families times the total, with the conjugation statement `trivEquiv_uAct` reading the action as right translation on the gauge factor. B2 is complete: the action-pair map is a closed embedding (`isClosedEmbedding_smul_pair`: the gauge retraction `gaugeOf` from partial products gives the continuous left inverse, orbits are exactly the fibers of the total product in both directions by `exists_smul_eq_iff_total_eq`, and the equal-total range is closed under T2), so the action is proper (`properSMul_stratum`) and the orbit space of the invertible stratum by the gauge group is Hausdorff (`t2Space_orbitSpace`), machine-checked end to end. B3 landed at the family: `orbitSpaceHomeo` identifies the orbit space with the units through the descended total, the constant-tuple slice (`sliceTuple`) meeting every orbit exactly once: the quotient manifold theorem's conclusion, concrete and global. B4 landed at the model: the chain derivative is additive in the direction (`chainDeriv_add`), the quotient form does not see vertical translates of a lift (`quotFisher_vert_translate`), and the slice realizes it as the flat Frobenius form on the base (`slice_isometric`, through `chainDeriv_sliceLift`), with the rate from A4. The abstract slice theorem and the O'Neill machinery in full generality remain as upstream material for the PR phase. | checked: scalar gauge model at L = 2, orbit space Hausdorff, global trivialisation, slice isometry; paper: general L and the abstract slice theorem; open: the O'Neill machinery at full generality |
| prop:task_expansion_gfactor | partial | `task_expansion_perturbed`, `diag_quadform_ge`, `diag_quadform_le`, `diag_quadform_single`, `task_expansion_head_bounds`, `task_expansion_inherit_bounds` | The exact block slice: the head form is sandwiched between σ²_old·‖v‖² and σ²_new·‖v‖² with both ends attained on basis vectors, so the condition ratio is exactly σ²_new/σ²_old; through a diagonal Jacobian the entries are jᵢ²dᵢ with the spread multiplied by at most the Jacobian's squared conditioning, the κ(J)²κ(G) bound in entry form. The perturbation term is `task_expansion_perturbed`: an entrywise perturbation of size ε moves the sandwich by at most ε(n+1)‖v‖², the operator-norm form through `quadform_entrywise_bound`. Missing: nothing at model scope. | checked: The exact block slice: paper: the result at its stated generality; open: nothing at model scope. |
| thm:nu_universality | partial | `frozen_half_line`, `frozen_normalisation`, `frozen_mean_T`, `frozen_mean_sqrtT`, `frozen_var_sqrtT`, `frozen_var_even`, `frozen_var_odd`, `frozenVar_eq_renormVar`, `scaled_density_eq`, `scaled_ratio_invariant`, `nu_scale_invariance`, `renormExp_one`, `renormVar_one`, `nuLO`, `nuLO_one`, `nuLO_one_eq_frozen`, `tilt_stein`, `renormVar_riccati`, `tilt_gap_eq`, `renormVar_odd_gt`, `nuLO_odd_gt`, `nuLO_gt_frozenVar_odd` | The frozen-Z skeleton (NuFrozen): under π₀ ∝ e^{−η^{2k}} the statistic T = η^{2k} has the Gamma(λ, 1) law with λ = 1/(2k) (the half-line substitution, then E[T] = λ and E[√T] = Γ(λ+½)/Γ(λ) by reindexing the Gamma integral); the variance of η^k is ν^{√T}(k) = λ − (Γ(λ+½)/Γ(λ))² for even k and λ for odd k, the odd mean vanishing by symmetry; and the scale invariance behind "depends only on k": the model-scale posterior exp(As^k − Bs^{2k}) read in η = B^{1/(2k)}s is the renormalised posterior at Z = A/√B, so every expectation ratio, the variance included, depends on (A, B) only through Z. At k = 1 the renormalised posterior is the Gaussian N(Z/2, 1/2), so Var_{π_Z}[η] = 1/2 for every Z and the Z-average ν_LO(1) = 1/2 exactly, equal to the frozen-Z variance (the boundary case of the strict inequality). The strict inequality itself (NuInequality): the Gamma-Stein identity c₂ = λc + (Z/2)c₁ by integrating the derivative of η·e^{Zη^k − η^{2k}} over the line, hence the Riccati relation V(Z) = λ + m(Z)(Z/2 − m(Z)) at every order; at odd k the bounds 0 ≤ m(Z) ≤ Z/2 for Z ≥ 0 (the lower one by the pairing of η with −η, the upper one through the substitution s = η^k, a completed square, and the pairing of v with −v against the weight |v + Z/2|^{1/k − 1}), both strict for Z > 0 and k ≥ 3, with V even in Z; continuity of V in Z and the bound V ≤ λ + Z²/16 make the N(0, 2) average exist, and ν_LO(k) > Var_{π₀}[η^k] follows for every odd k ≥ 3. Missing: the leading-order replacement of the posterior along the dead line and the central-limit step taking Z to N(0, 2), which is the paper's asymptotic argument, and the Z-averaged value ν_LO(k) for k ≥ 2, which has no closed form; and the strict inequality at even k, where Z/2 − m(Z) changes sign and the variance dips below the frozen value for Z < 0; at every even k it is proved outside Lean by a computer-assisted argument (per-order certificates for k ≤ 1000 in `results/ddl/nu_even_certified.json`; for k ≥ 20 a uniform proof whose tail and near-zero steps are by hand and whose middle range is certified over the continuum a ∈ (0, 1/20] in `experiments/nu_even_certify/uniform_small_a.json`; full argument in `notes/2026-08-22-nu-even-computer-assisted.md`). Nothing numerical remains in the theorem. | checked: The frozen-Z skeleton (NuFrozen): paper: the result at its stated generality; open: the leading-order replacement of the posterior along the dead line and the central-limit step taking Z to N(0, 2), which is the paper's asymptotic argument, and the Z-averaged value ν_LO(k) for k ≥ 2, which has no closed form; and the strict inequality at even k, where Z/2 − m(Z) changes sign and the variance dips below the frozen value for Z < 0; at every even k it is proved outside Lean by a computer-assisted argument (per-order certificates for k ≤ 1000 in `results/ddl/nu_even_certified.json`; for k ≥ 20 a uniform proof whose tail and near-zero steps are by hand and whose middle range is certified over the continuum a ∈ (0, 1/20] in `experiments/nu_even_certify/uniform_small_a.json`; full argument in `notes/2026-08-22-nu-even-computer-assisted.md`). Nothing numerical remains in the theorem. |
| prop:nu_even | partial | `tilt_stein`, `renormVar_riccati` | The Gamma-Stein identity and the Riccati relation V(Z) = λ + m(Z)(Z/2 − m(Z)) that the even-order argument rests on, at every order. Missing: the even-order strict inequality itself, which is proved outside Lean by the computer-assisted argument (per-order certificates for k ≤ 1000 in `results/ddl/nu_even_certified.json`; the uniform k ≥ 20 argument with its middle range certified in `experiments/nu_even_certify/uniform_small_a.json`; full argument in `notes/2026-08-22-nu-even-computer-assisted.md`). | checked: the Stein relation and the Riccati relation at every order; open: the strict inequality at even k, computer-assisted outside Lean. |
| prop:determinantal_resolution | partial | `width_one_chain_volume`, `width_one_chain_slope`, `morse_block_volume`, `morse_block_slope` | The proposition's output at width one (DeterminantalInstances): at rank zero the chain K = (∏wᵢ)² of depth L has λ = 1/2 with multiplicity L, the exact volume law being the degree-(L−1) log polynomial `logPoly L (√ε)` (the tied normal-crossing law at k = 1); at rank one the regular direction K = (w − p)² has λ = 1/2 with multiplicity one, volume 2√ε exactly. Missing: the SVD change of variables, the Vandermonde monomialisation, and the Newton-polyhedron formula at general widths and ranks, which is the resolution content proper. | checked: The proposition's output at width one (DeterminantalInstances): paper: the result at its stated generality; open: the SVD change of variables, the Vandermonde monomialisation, and the Newton-polyhedron formula at general widths and ranks, which is the resolution content proper. |
| cor:quotient_rate | partial | `prodMap`, `prodMap_gauge_invariant`, `prodGrad`, `prodMap_hasDerivAt`, `mul_prodGrad`, `quotient_F_vertical`, `quotient_F_vertical_quadform`, `quotient_K_invariant`, `quotient_rate_model` | The scalar L-layer model carries the whole chain: the product-one gauge fixes the quotient coordinate, the score (certified as the partial derivative) annihilates every vertical direction at every point because the layer-weighted score is the product itself (lem:quotient_F), the KL factors through the quotient coordinate (lem:quotient_K), and the horizontal reading at the symmetric point has leading rate 2(L−1) with coefficient L. Track A of the standing project has landed its first two deliverables at matrix level: `matProdMap` with gauge invariance (`prod_gaugeAct` through the group-general `gaugeActFrom`), the fiber characterization (`exists_gauge_of_prod_eq`: equal-length lists with equal products in any group connect by the interpolating gauge, instantiated on the invertible stratum as `matProdMap_fiber`), the chain derivative certified entrywise (`hasDerivAt_pertList_prod`), and the telescoping vertical annihilation (`chainDeriv_vertical`), which is lem:quotient_F's mechanism at matrix level. A3 to A5 followed the same day: `chainDeriv_surjective` (the concrete submersion through the single-slot inverse-tail direction), `chainDeriv_eq_termGen` with `chainDeriv_eq_zero_iff` and `exists_vert_of_termGen_zero` (the closed-form pairing chainDeriv = x₀·P − P·x_L, so the kernel is exactly the vertical space, metric-free and stronger than the planned orthogonal complement), `quotFisher` with `quotFisher_vertical` (the Frobenius pullback form vanishing on vertical), `chainDeriv_map_diagonal` (diagonal transport to per-entry scalar chains), and `quotient_rate_matrix` (the normalised dead-slot reading along the canonical approach has leading rate 2(L−1) with coefficient L: cor:quotient_rate at matrix level). Missing: the abstract Lie quotient of Track B (the balanced flow landed in general position under thm:bridge's row: `balance_transport`, `balance_defect_hasDerivAt`, `balanced_flow_closed_L2`). | checked: The scalar L-layer model carries the whole chain: paper: the result at its stated generality; open: the abstract Lie quotient of Track B (the balanced flow landed in general position under thm:bridge's row: `balance_transport`, `balance_defect_hasDerivAt`, `balanced_flow_closed_L2`). |
| cor:sgd_quotient | partial | `euclidean_projection_obstruction`, `invariant_metric_projects`, `covariance_table`, `quotient_noise_variance`, `quotient_noise_vertical_uncorrelated`, `orbitLine`, `orbitLine_hasDerivAt`, `orbitLine_accel_zero`, `orbitLine_sum` | Both halves of the metric condition, exact: Euclidean SGD fails to project (the squared score norm differs at (1,1) and (2,1/2) on one orbit), and the log-coordinate invariant metric projects exactly, the flow factor being L·p², a function of the quotient coordinate alone. The flow identities transfer to the matrix diagonal slice through `chainDeriv_map_diagonal`, and the balanced flow now holds in general position: `balance_transport` (the layer-paired gradients agree across every interface, with no balance and no invertibility), `balance_gram_derivative_eq`, and `balance_defect_hasDerivAt` (the balance defect W′W′ᵀ − WᵀW has derivative zero along Euclidean gradient flow, certified entrywise at every configuration). The balanced closed form landed constructively: `balanced_flow_closed_L2` closes the flow in P with the Gram factors as the square roots of PPᵀ and PᵀP (they square to them and are positive semidefinite); Mathlib has no real-matrix square root, so the abstract sqrt packaging joined the upstream tracker. The stochastic side is in at the model (`QuotientNoise`): pairwise independent log-weight increments of common variance σ² give the quotient coordinate variance L·σ² (`quotient_noise_variance`, the isotropic variance for the quotient metric 1/L), the quotient coordinate is uncorrelated with every vertical direction (`quotient_noise_vertical_uncorrelated`, the noise splits along the horizontal-vertical decomposition), and the orbit lines have zero acceleration (`orbitLine_accel_zero`, `orbitLine_sum`: minimal orbits in the flat invariant chart, so the projected drift carries no Itô correction). Missing: the Riemannian-submersion formalism, whose first arc opened as `IsSubmersionAt` with `IsSubmersionAt.exists_local_section`, and the product map is now formally a submersion at every invertible tuple (`isSubmersionAt_prodTuple`, through the multilinear ordered product), so the quotient has machine-checked local sections, continuous through every point, with composition, the open-mapping property (`IsSubmersionAt.map_nhds_eq`), and the quotient-topology seed `matProd_map_nhds`: the product map carries neighborhoods of an invertible tuple onto neighborhoods of the end-to-end product. | checked: Both halves of the metric condition, exact: paper: the result at its stated generality; open: the Riemannian-submersion formalism, whose first arc opened as `IsSubmersionAt` with `IsSubmersionAt.exists_local_section`, and the product map is now formally a submersion at every invertible tuple (`isSubmersionAt_prodTuple`, through the multilinear ordered product), so the quotient has machine-checked local sections, continuous through every point, with composition, the open-mapping property (`IsSubmersionAt.map_nhds_eq`), and the quotient-topology seed `matProd_map_nhds`: the product map carries neighborhoods of an invertible tuple onto neighborhoods of the end-to-end product. |
| cor:ddcadam_quotient_rate | partial | `equivariant_update_projects` | The optimizer side: any gauge-equivariant update has a gauge-independent projected readout, so the quotient trajectory and its rate reading are well-defined regardless of the lift; the rate itself is `quotient_rate_model` and the equivariance of the DDCAdam model update is `ddcadamChain_equivariant`. `equivariant_update_prod` lifts the readout to chain level in any group: an update commuting with the gauge action has a gauge-independent projected product, so the quotient trajectory of an equivariant optimizer is well-defined regardless of the lift. Both remainders are closed: `equivariant_iterate` and `equivariant_iterate_prod` carry the readout along the whole trajectory (iterates of an equivariant update are equivariant, with `iterate_length_preserved`), and `HasLeadingRate.comp_reparam` with `khat_reparam_invariant` proves the rate and its k-hat reading invariant under any approach reparameterisation of leading rate one, arc length being the inverse-speed instance. Nothing remains at model scope. | checked: equivariant updates at chain level, reparametrisation invariance of the rate; paper: DDCAdam on networks; open: the network-level statement (nothing at model scope) |

## Worked-example anchors (unnumbered)

| Anchor | Status | Declarations |
|---|---|---|
| Gaussian location anchor | full | `fisherMu_gaussian`, `curveFisher_eq`, `curveKL_eq`, `curve_fisher_kl_ratio`, `curveFisher_hasLeadingRate`, `HasKLOrder`, `curveKL_hasKLOrder`, `gaussian_curve_readings` |
| Mixture weight boundary | full | `mixture_rank_loss`, `mixture_det_pos` |
| Bridge invariant on the mixture curve | full | `mixKL`, `mixKL_hasKLOrder`, `mixture_readings` |

## Mathlib upstreaming tracker

What of this package belongs in Mathlib, where it would live, and when to
open the PR. Statuses advance from `candidate` through `preparing` and `PR` to `merged`. The
declarations column is checked for existence by the same gate.

| Item | Declarations | Target home | Status | When |
|---|---|---|---|---|
| pi × pi prod-of-Haar instance gap | (none) | instance-priority or new instance near `Measure.prod.instIsAddHaarMeasure` | candidate | First PR: report on Zulip, then a small fix. TC search misses the instance on `(Fin r → ℝ) × (Fin m → ℝ)`; we apply it by hand in SliceRlctProduct. Small, self-contained, ideal for learning the review flow. |
| Leading-rate mini-theory, ℕ and ℝ exponents | `HasLeadingRate`, `hasLeadingRate_of_expansion`, `HasLeadingRate.log_slope`, `HasLeadingRate.mul`, `HasLeadingRate.tendsto_zero`, `HasLeadingRate.of_relatively_close`, `HasLeadingRateR`, `HasLeadingRate.toReal`, `hasLeadingRateR_rpow`, `HasLeadingRateR.log_slope` | `Mathlib.Analysis.Asymptotics` neighborhood | candidate | After the current attack wave, once the API stops moving. Prerequisite: check overlap with `Asymptotics.IsTheta`/`IsEquivalent` and generalize the base filter from `𝓝[>] 0`. |
| Gaussian tilt and moment workhorse | `gaussDensity_tilt`, `integrable_pow_mul_exp_mul_gaussDensity`, `integral_exp_mul_gaussDensity`, `integrable_one_add_sq_pow_mul_gaussDensity`, `integrable_abs_pow_gaussMeasure`, `integrable_pow_gaussMeasure` | `Mathlib.Probability.Distributions.Gaussian.Real` | candidate | Restate over `gaussianReal` and check against the 2025 Gaussian program (charFun may subsume the tilt). Mathlib has no Gaussian moment formulas today (checked 2026-08-16); explicit moments ∫x²ⁿ = (2n−1)!! would be a welcome addition alongside. |
| Monomial sublevel volume laws | `volume_sublevel_pow`, `volume_sublevel_normalForm`, `volume_sublevel_normalFormMulti`, `volume_crossing_tied`, `volume_crossing_distinct`, `volume_crossing_tied3`, `volume_cubeHyper`, `volume_crossing_tied_general` | new file under `Mathlib.MeasureTheory.Measure.Lebesgue` | candidate | The general-r tied law is in (`volume_cubeHyper` with the `logPoly` recursion), so the bundle is ready: the SLT framing stays in this package; Mathlib gets the volume identities. |
| Variational σ_min for real matrices | `sigmaMinSq`, `sigmaMinSq_le_sq_sum`, `sigmaMinSq_attained`, `hermitian_quadform_ge`, `hermitian_quadform_le`, `hermitian_quadform_attained` | `Mathlib.Analysis.Matrix` near Spectrum | candidate | Check overlap with Analysis/InnerProductSpace/Rayleigh (the CLM Rayleigh theory) first; the matrix-level sandwich with attainment via the eigenvector unitary appears absent. Natural companion to the spectral theorem. |
| Softmax row with certified Jacobian | `softmaxN`, `softmaxN_sum_one`, `softmaxN_hasDerivAt_dir`, `softmaxN_uniform_jacobian` | `Mathlib.Analysis.SpecialFunctions` (no softmax API exists today) | candidate | Mathlib has no finite softmax; the certified directional Jacobian and the shift-gauge/uniform-projector structure are self-contained. Check the ML-adjacent Zulip appetite first. |
| Hyperplane Haar-nullity in weighted-sum form | `hyperplane_null` | near `Measure.addHaar_submodule` | candidate | A two-line consumer of addHaar_submodule; likely wanted as a convenience lemma. Bundle with the Kronecker vector lemmas (`kron_mulVec_vecKron`, `kron_eigen`) targeted at `Mathlib.LinearAlgebra.Matrix.Kronecker`. |
| Interpolating gauge for equal list products | `gaugeActFrom`, `prod_gaugeActFrom`, `exists_gauge_of_prod_eq` | `Mathlib.Algebra.BigOperators.Group.List` neighborhood | candidate | Group-general: two equal-length lists with equal products connect by the interpolating gauge family; the carried-factor formulation makes both directions one induction. Check for prior art in the balanced-network or groupoid literature framing before proposing. |
| Submersion API at normed-space level | `IsSubmersionAt`, `isSubmersionAt_of_finiteDimensional`, `IsSubmersionAt.exists_local_section`, `IsSubmersionAt.comp`, `IsSubmersionAt.map_nhds_eq`, `isSubmersionAt_prodTuple`, `matProd_map_nhds` | `Mathlib.Analysis.Calculus` near Implicit | candidate | Mathlib has immersions and no submersions (checked 2026-08-16). The definition through strict derivatives with complemented kernel plus the local section from the implicit function theorem is the natural seed; grow stability, section continuity, and openness before proposing, and coordinate with the geometry maintainers on the manifold-level plan. |
| Analytic zero sets on the line and on R^n are null | `analytic_zero_set_null`, `analytic_zero_set_null_pi`, `consCLM` | `Mathlib.Analysis.Analytic.IsolatedZeros` neighborhood | candidate | Analytic on the line with one non-zero value has countable, hence Lebesgue-null, zero set; assembled from the identity theorem, discreteness, and compact exhaustion. The several-variable version is in (`analytic_zero_set_null_pi`, Fubini induction over the first coordinate with the cons insertion as a continuous linear map), so the bundle is complete. |
| Gamma Laplace transform and reciprocal moment, Gaussian square Laplace transform | `gammaPDFReal_mul_exp`, `integral_exp_neg_mul_gammaMeasure`, `integral_inv_gammaMeasure`, `lintegral_inv_eq_lintegral_laplace`, `integral_exp_neg_mul_sq_gaussianReal`, `laplace_weighted_sq_pi` | `Mathlib.Probability.Distributions.Gamma` | candidate | The pin has the Gamma density and measure with no transform or moment formulas; the tilt identity gives the Laplace transform in two lines and the shape-down reindexing gives E[1/Y]. Natural companions to the existing file. |
| Eigenvalue count from block bounds | `eigVec_expand`, `quadform_eigen`, `eigSpan`, `finrank_eigSpan`, `eigenvalue_count_of_block_bounds` | `Mathlib.Analysis.Matrix.Spectrum` neighborhood | candidate | A form small on an m-dimensional subspace and bounded below on a complementary (h − m)-dimensional one has exactly m eigenvalues below and h − m above, by dimension counting on eigenvector spans; Mathlib has no Courant–Fischer, and this corollary of the spectral theorem needs none. |
| Real PSD square root with uniqueness | `matSqrt`, `matSqrt_sq`, `matSqrt_posSemidef`, `matSqrt_unique`, `balanced_gram_eq_sqrt` | `Mathlib.LinearAlgebra.Matrix.PosDef` neighborhood | candidate | Built: existence through the spectral decomposition, PSD-ness through the diagonal-conjugation quadform, and uniqueness through the self-hosted trace trick (the candidates decompose through their own roots). The pin has no real-matrix square root; this fills it, and `balanced_gram_eq_sqrt` packages the balanced flow as an operator identity. |
| Units-topology continuity workhorses | `continuous_units_mul`, `continuous_units_inv` | `Mathlib.Topology.Algebra.Constructions` neighborhood | candidate | The pin has no ContinuousMul instance for Mˣ over a topological monoid; these two lemmas through Units.continuous_iff are its content and would serve as the instance. Small and self-contained; a natural first PR alongside the pi-Haar gap. |
| Sigmoid half-point bound | `abs_sigmoid_sub_half`, `sigmoid_add_sigmoid_neg` | `Mathlib.Analysis.SpecialFunctions.Logb` neighborhood (or wherever `Real.logisticFn` lands) | candidate | Check first whether Mathlib has gained a logistic-function API; if not, propose one on Zulip before PRing fragments. |

Process: every PR goes to leanprover-community/mathlib4 with a Zulip thread
first (#Is there code for X? for overlap checks, #mathlib4 for the PR);
code must be generalized out of project context, named to convention, and
docstringed. Sequencing: the Haar-instance item first and now, the
leading-rate and Gaussian items after the open-A wave, the volume laws
after the general-r log law.

## Paper feedback

Lean-discovered strengthenings and where they land in the paper. The gate
checks the declarations exist and prints the pending count, so an unapplied
finding stays visible on every verification run. Statuses: `pending`
(surfaced, not yet in the paper), `applied` (in the body; commit noted),
`declined` (deliberately not applied; reason in the row).

| Finding | Declarations | Paper target | Status |
|---|---|---|---|
| Chained-gauge equivariance holds for every positive per-block family; product-one enters only through loss invariance | `ddcadamChain_equivariant` | optimizer_ddcadam_equivariance.tex | applied (5f830ea4a) |
| The 2k² Fisher/KL ratio is an identity at every t on the location curve | `curve_fisher_kl_ratio` | thm_fisher_decay.tex | applied (5f830ea4a) |
| The leading Fisher rate needs only the score expansion plus one second-moment remainder bound | `fisher_expansion_of_score_expansion` | thm_fisher_decay.tex | applied (5f830ea4a) |
| Monomial normal-crossing volume laws exact at multiplicity m ≤ 3, slope reads λ | `volume_crossing_tied3` | curvature_volume.tex | applied (5f830ea4a) |
| The rectangular narrow-chain reduction survives arbitrary complement maps, linear or not, of depth-varying width | `rectChain_fst` | bridge_g1_rectangular.tex | applied (this commit) |
| The SwiGLU O(t⁴) remainder is global and explicit: at most t⁴·x³-halved at every t and input | `swigluDead_sub_le` | bridge_swiglu.tex | applied (this commit) |
| The ReLU off-channel comparison is exact at every t < s, with no asymptotics | `relu_two_channel_dead_lt_live` | thm_bridge.tex | applied (this commit) |
| The multi-direction dead block scales as a joint diagonal congruence through its cross moments | `multi_backward_cross` | bridge_g2g3g7_multidirection.tex | applied (this commit) |
| The A-side bias cap is exact in the affine model: forward dead moment t^{2m} + (Σᵢ t^i)², leading coefficient 1 at every depth m ≥ 2 | `aff_forward_cap` | bridge_g8_biases.tex | applied (this commit) |
| The RMSNorm negative has an elementary universal witness: uniform mass on ±eᵢ gives every candidate direction variance Σᵢ(vᵢγᵢ)² at once | `rmsnorm_no_kernel` | ln_kernel_and_rmsnorm.tex | applied (this commit) |
| The nonlinear rotation leak is proved at an exact planar witness: the ReLU mask at the dead-probe input is (0, 1) for every t > 0 and the masked dead direction carries live overlap 12/25, upgrading the mechanism sketch | `rotated_rate_collapse` | bridge_g6_noncanonical.tex | applied (this commit) |
| The rotation window bound closes at the model level: leak amplitude exactly γ·s·c, two-sided slope bounds at margin δ, half-maximum crossover at b·t^{2K} = (γsc)², crossover scale Θ(s^{1/K}); answers the open items of both prop:bridge_nonlinear_rot_negative and cor:bridge_near_canonical | `window_canonical`, `window_collapsed`, `window_crossover`, `rot_crossover_scale` | bridge_g6_noncanonical.tex | applied (this commit) |
| The LN bracket's proof sketch and table cell record the exact Jacobian and its dead-component split as the two bracket ends | `ln_jacobian_dead_component` | arch_g9_layernorm.tex, theory_formalization_scope.tex | applied (this commit) |
| The ln_finite_t table cell records the assembled moment identity | `ln_moment_assembled` | theory_formalization_scope.tex | applied (this commit) |
| The selection-rule table cell records the assembly from the score expansions | `selection_rule_assembled` | theory_formalization_scope.tex | applied (this commit) |
| thm:bridge's table cell names the composed MSE identity in place of the remaining-step note | `mse_bridge_composed` | theory_formalization_scope.tex | applied (this commit) |
| The multi-direction table cell names the eigenvalue count through the spectral theorem | `eigenvalue_count_of_block_bounds` | theory_formalization_scope.tex | applied (this commit) |
| The ln_finite_t table cell records the pointwise-exact second-order expansion of z_h(t)² with p₂ as the closed-form integrand of R₂ | `lnZ_sq_expansion`, `lnP2` | theory_formalization_scope.tex | applied (this commit) |
| The ln_finite_t and infrastructure table cells record Cochran's theorem as machine-checked through the adapted orthonormal basis, so the d ≥ 4 criterion carries no hypothesis | `ln_sigma0_inv_moment_lt_top_iff` | theory_formalization_scope.tex | applied (this commit) |
| prop:volume_multi's text records that both halves of the (G⁺) refinement are machine-checked and states the measurement consequence: test (G⁺) on the leading scores before using the product exponent, with the twisted map as the negative control | `polydisc_volume_factorised_pi`, `twisted_sqrt_det_fisher`, `twisted_vs_factorised` | curvature_volume.tex | applied (this commit) |
| The rectangular row's table cell names the distance-to-image bound for the general composed-complement case | `distance_to_image_lower` | theory_formalization_scope.tex | applied (this commit) |
| The multi-component row's table cell names the weighted tied law at every multiplicity | `weighted_volume_cubeHyper` | theory_formalization_scope.tex | applied (this commit) |
| The machine-checked scope table refreshed for the 2026-08-16 closures: every "not formalised" cell that the tier sweep closed now names its declarations (exclusion clauses, general-r and weighted laws, the (G⁺) refinement with the twisted map, the spectrum count, the leak and width clauses, the gated CE chain, the averaged separation, the tangential and assembled Fisher statements, the DAG framework, the sample-matrix clauses, the curvature order bounds, the general-k tube law, the Laplace side of d ≥ 4, the stochastic projection), the selection-rule row covers clauses (a) and (b) at the two-block model, and the intro sentence says so | `spectrum_count_form`, `dag_backward_rate`, `block_lambda_min_sandwich` | theory_formalization_scope.tex | applied (this commit) |
| The window constants γ and b are read off the two routes at the chain model: γ the live route's coefficient, b the squared dead route's coefficient, the moment exactly (γsc)² + b·t^{2K} for uncorrelated unit-normalised route signals; rem:rot_window_bound's closing sentence updated | `rot_constants_from_chains`, `rot_constants_crossover` | bridge_g6_noncanonical.tex | applied (this commit) |
| At the route crossing k = p + 2 the two attention routes share the leading order with coefficient (a+b)², the profile peak; the full trichotomy is machine-checked | `route_moment_tie` | bridge_g10_attention.tex | applied (this commit) |
| Attention non-cancellation upgraded from hypothesis: unconditional at constant score directions, and confined to a null parameter set along analytic families through them | `route_noncancellation_witness`, `route_noncancellation_ae` | bridge_g10_attention.tex | applied (this commit) |
| The frozen-Z skeleton of ν universality is machine-checked: the Gamma law of T, the parity rule for Var[η^k], and the scale invariance behind "depends only on k"; the scope table gains the row | `frozen_mean_T`, `frozen_var_even`, `frozen_var_odd`, `nu_scale_invariance` | theory_formalization_scope.tex | applied (this commit) |
| thm:nu_universality asserted ν_LO(k) > Var_{π₀}[η^k] for every k ≥ 2 with a sketch that does not establish it (the law of total variance gives the other direction, and the tilted variance is not convex in Z). Applied: the theorem now states the exact relation Var_{π_Z}[η^k] = λ + m(Z)(Z/2 − m(Z)), claims the strict inequality as proved at odd k ≥ 3 with the Stein identity and the sign argument written into the proof, and labels the even case as numerically verified | `renormVar_riccati`, `renormVar_odd_gt`, `nuLO_odd_gt` | thm_nu_universality.tex | applied (this commit) |
| The even-order case of the ν inequality is certified by a computer-assisted proof for every even k ≤ 1000 (interval arithmetic on the closed-form moments, a Taylor step near the origin, and a Riccati comparison in the tails); the theorem statement and a new remark record it | `renormVar_riccati` | thm_nu_universality.tex | applied (this commit) |
| The even-order case is now proved at every order: a uniform argument for a = 1/k ≤ 1/20 (tail by a Riccati super-solution and concavity, near zero by a first-zero argument in the planar system, middle range certified over a continuum of a) joins the per-order certificates; the theorem statement claims the strict inequality at every k ≥ 2 | `renormVar_riccati` | thm_nu_universality.tex | applied (this commit) |
| The determinantal proposition's output at width one is machine-checked as the tied normal-crossing law (λ = 1/2 at both ranks, with multiplicity L at rank zero and multiplicity one at rank one); the scope table gains the row | `width_one_chain_volume`, `width_one_chain_slope`, `morse_block_slope` | theory_formalization_scope.tex | applied (this commit) |
| cor:res_block called the measured 0.2 offset on the first two layers "the expected residual-skip correction" with no derivation; the offset is the finite-window log-slope of the exact skip factor (1 + t²)² that the identity path adds below the block input, which leaves the exponent unchanged. The corollary now states the exponent and the factor, and a new remark carries the measurement with its derivation | `dag_backward_rate` | bridge_g5_residual.tex | applied (this commit) |
| cor:sgd_quotient asserted inside the corollary that discrete SGD inherits the projection "up to O(η²) corrections"; the sentence is now a remark with its one-step Taylor justification and an explicit statement that the accumulated deviation is a property of the run | (none) | quotient_rate.tex | applied (this commit) |
| thm:kill_switch_backbone carried the empirical match "0.202 vs 0.186" inside the theorem; the comparison is now a remark and the theorem keeps the Gaussian integral and its value | (none) | optimizer_kill_switch.tex | applied (this commit) |
| prop:attn_chain_softmax carried its empirical validation paragraph inside the proposition environment; the sketch was re-derived (route amplitudes 2k and 2p+4, the V–O invariant, the Q/K forward rate) and the validation is now a remark | `route_trichotomy_derived_vo` | bridge_g10_attention.tex | applied (this commit) |
| thm:fisher_decay (iii) stated "standard uniform integrability"; the hypothesis the machine-checked proof consumes is the L² remainder bound on the score expansion after the leading term, now written into (iii) | `fisher_decay_slope` | thm_fisher_decay.tex | applied (this commit) |
| thm:bridge (d) said "∼h²(L−1) near-zero eigenvalues"; at every t ≠ 0 the gauge group acts freely on the invertible tuple and the population Fisher vanishes on the orbit tangents, so the count is exactly h²(L−1) zero eigenvalues, now stated with the Lean references | `quotient_F_vertical`, `exists_smul_eq_iff_total_eq` | thm_bridge.tex | applied (this commit) |
| prop:curvature_rate (ii) claimed ‖R‖_F diverges at exactly the sectional rate while assuming the bounded-moment condition only for the singled-out index α₀; the exact rate needs it for every transverse index, and the statement and proof now say so (the lower bound holds as before) | `christoffel_order_bound` | curvature_volume.tex | applied (this commit) |
| thm:bridge sketch and appendix part (d) still said "near-zero" / "∼h²(L−1)" after the statement was sharpened to exactly h²(L−1) zero eigenvalues at t ≠ 0; wording aligned | `quotient_F_vertical` | thm_bridge.tex, proof_bridge.tex | applied (this commit) |
| scope appendix still said fifty-four results carry a proof after the last two rows closed; now every numbered result, and the abstract and reading guide point at the appendix | (all) | theory_formalization_scope.tex, theory_abstract.tex, theory_intro_body.tex | applied (this commit) |

## Attack queue

Remaining queue: `prop:task_expansion_gfactor` (diagonal slice, low
priority). Then the SVD milestone (the Hermitian spectral theorem applied to AᵀA), which unlocks
`prop:bridge_linear_rot` and the mixing side of `thm:bridge`.
Every numbered result carries at least a model-level machine-checked slice; the standing quotient project (`proofs/QUOTIENT-PLAN.md`) is complete at stated scope. The queue below is the full sweep of the per-row Missing notes (2026-08-16), tiered by what each needs. Tier 1 items are completable with machinery the package already has and are being worked in order; tier 2 items need a genuine analytical development each; tier 3 items are the abstract-manifold program whose destination is Mathlib.

Tier 1, in attack order (the first two closed 2026-08-16: the chain-analyticity assembly with `route_noncancellation_ae_concrete`, and the real PSD square root `matSqrt` with uniqueness and `balanced_gram_eq_sqrt`; then `kron_spectral`, the softmax operating-point bounds, and `mixing_theta_comparison` with `sigmaMinSq_pos_of_unit`): the rectangular complement-leak clause (c) and the Schur argument at non-diagonal moments (closed: `leak_kl_rate`, `invariant_kl_rate`, `leak_not_dead`, `schur_dead_lower`, `HasLeadingRate.sub_of_lt`); the remaining bridge_composition clauses and heterogeneous corollaries (closed: clause (b) `composedSignal_forward_hasLeadingRate` plus the three sharp exclusion clauses `disjoint_gates_moment_zero`, `quad_block_compounds`, `leak_caps_rate`); the general-r crossing volume laws (closed: `volume_cubeHyper`, `volume_crossing_tied_general`, `crossing_tied_general_slope` on the `logPoly` Fubini induction); the sheet-uniform general-k tube law on the rpow calculus (closed: `famKmagK`, `fisher_volume_scaling_general`, `highcurv_tube_sandwich`, `tube_weight_sandwich`); the assembled Fisher matrix statements (closed: `tangential_moment_expansion`, `quadform_entrywise_bound`, `assembled_schur_slice`); the trajectory-level equivariant-update composition with arc-length reparameterisation (closed: `equivariant_iterate_prod`, `HasLeadingRate.comp_reparam`, `khat_reparam_invariant`); the several-parameter Fubini induction for analytic zero sets (closed: `analytic_zero_set_null_pi`); the ln_kernel part (b) (already closed by `rmsnorm_no_kernel` and `rmsnorm_witness_input_posdef`; the row now reads full); the selection-rule trajectory-estimator clauses (closed at the two-block model: `block_lambda_min_sandwich` with the (a)/(b) instances); the sample-matrix and strong-law clauses (closed in `SampleGram`: `sample_form_eq_N_mul_gram`, `empirical_gram_strong_law`, `empirical_form_strong_law`); the model-level derivation of the rotation constants γ and b for the planar witness architecture (closed: `rot_constants_from_chains`, `rot_constants_crossover`). Every tier-1 item is closed as of 2026-08-16; tier 2 is next.

Tier 2, each a development: Cochran's theorem with the Laplace representation and the d ≥ 4 sharpness (the ln_finite_t Gaussian layer; the Laplace and Gamma side is closed in `LaplaceGamma`, Cochran's law itself remains); score-integration regularity for curvature item (i) (closed as order bounds in `CurvatureOrders`); the (G⁺) Fisher-volume refinement (closed at the model: `polydisc_volume_factorised` with the twisted witness `twisted_vs_factorised`, its symbolic density `twisted_sqrt_det_fisher`, and the general-r law `polydisc_volume_factorised_pi`); general Jacobian exponents h_i (closed at the one-dimensional normal form: `weighted_slice_rlct_slope`); the DAG/branch K-distance framework with multi-path interference (closed in Bellman form: `dag_backward_rate`, explicit constant `dag_backward_coeff`, gating `dag_gated_eq`, finite-t remainder `dag_backward_remainder`); the joint gate-and-gradient model for nonlinear composition (closed: `ce_gated_chain_lower`); the stochastic side of the quotient (closed at the model: `quotient_noise_variance`, `quotient_noise_vertical_uncorrelated`, `orbitLine_accel_zero`); the network-level rotation constants beyond the planar witness.

Tier 2b, the per-row sweep after the tiers (2026-08-16): the spectrum-count form (`spectrum_count_form`), the complement-zero caveat, the x-averaged CE separation, the perturbed task-expansion sandwich, the post-LN sample kernel, the g10 anomaly arithmetic, the two-block eigenvector tilt, the LN leak derivative, and the Lipschitz gate correction all closed; what remains per row is the network-level constants and the tier-3 formalisms (the LN bracket on the full Jacobian closed in `LnJacobian` (Cochran's theorem closed in `Cochran` through the adapted orthonormal basis (the rectangular distance-to-image case closed with `distance_to_image_lower` (the weighted tied law at several components closed with `weighted_volume_cubeHyper`).

Tier 3, the Mathlib program: the abstract slice theorem for free proper actions, the O'Neill calculus and Riemannian submersion formalism, the ordered SVD assembly (closed: `eigenvalue_count_of_block_bounds` and its singular-value reading `singular_value_count_of_block_bounds`), and the Gauss-equation identification of embedded with intrinsic curvature. The remaining out-tier rows (nu_universality, determinantal_resolution) need numerical evaluation and resolution of singularities; the per-row Missing notes name what a deeper pass would add elsewhere.

Integrity repair (2026-08-22): the lake library compiles only the transitive imports of the root module `DeadDirections.lean`, and fourteen modules added since the tier-2 work (AnalyticNullPi, CeGated, Cochran, CurvatureOrders, DagPathRates, LaplaceGamma, LnJacobian, MultiCrossingGeneral, QuotientNoise, SampleGram, SelectionAssembly, SpectrumCount, TwistedMap, VolumeMultiG) had never been added to the root, so the build gate never compiled them and every "green build" reported for them was hollow. On first compilation twelve of the fourteen failed (about ninety errors, all Mathlib-name and tactic-state mismatches, no false statement); every proof was repaired with its statement unchanged except three cosmetic edits (`(lnJac x).mulVec v` written as `Matrix.mulVec (lnJac x) v` in LnJacobian, and two unused binders renamed with a leading underscore in SpectrumCount and VolumeMultiG). The root now imports all 47 modules, the full build is green with zero warnings, every sampled declaration depends only on `propext`, `Classical.choice`, `Quot.sound`, and `check_lean_proofs.py` now fails when a module is missing from the root or lacks a compiled `.olean`. Declaration names and statements cited in the rows above were unaffected.

==> anc/DeadDirections.lean <==
/- Root module for the DeadDirections library: the machine-checked
   results of "Dead Directions: Geometric Singular Learning". -/
import DeadDirections.AnalyticNull
import DeadDirections.AnalyticNullPi
import DeadDirections.AttnBridge
import DeadDirections.AttnRoutes
import DeadDirections.BiasChannel
import DeadDirections.BridgeComposition
import DeadDirections.CeGated
import DeadDirections.CeHead
import DeadDirections.Cochran
import DeadDirections.CurvatureInstance
import DeadDirections.CurvatureOrders
import DeadDirections.DagPathRates
import DeadDirections.DdcAdamEquivariance
import DeadDirections.DeepLinearBridge
import DeadDirections.DeterminantalInstances
import DeadDirections.FisherDecay
import DeadDirections.GaussianFisher
import DeadDirections.GaussianLayer
import DeadDirections.KfacLift
import DeadDirections.KlOrder
import DeadDirections.LaplaceGamma
import DeadDirections.LnFiniteT
import DeadDirections.LnJacobian
import DeadDirections.LnKernel
import DeadDirections.LnResetChannel
import DeadDirections.MatrixQuotient
import DeadDirections.MatrixSqrt
import DeadDirections.MixtureScore
import DeadDirections.MultiCrossing
import DeadDirections.MultiCrossingGeneral
import DeadDirections.NuFrozen
import DeadDirections.NuInequality
import DeadDirections.OrbitSpace
import DeadDirections.Quotient
import DeadDirections.QuotientNoise
import DeadDirections.ReluChannel
import DeadDirections.RotNegative
import DeadDirections.RpowRate
import DeadDirections.SampleGram
import DeadDirections.SelectionAssembly
import DeadDirections.SigmaMin
import DeadDirections.SliceRlct
import DeadDirections.SliceRlctProduct
import DeadDirections.SmoothChain
import DeadDirections.SoftmaxN
import DeadDirections.SpectrumCount
import DeadDirections.Submersion
import DeadDirections.SwigluChannel
import DeadDirections.TwistedMap
import DeadDirections.VolumeMultiG


==> anc/DeadDirections/AnalyticNull.lean <==
/-
  Zero sets of real-analytic functions on the line are null.

  The backbone of the non-cancellation upgrade: a function analytic
  on the whole line that is non-zero somewhere has only isolated
  zeros (the identity theorem forbids an accumulation), the zero set
  is closed and meets every compact interval in a finite set, so it
  is countable and Lebesgue-null. With this, any analytic observable
  that is non-zero at one witness configuration is non-zero at
  almost every parameter along the line: a generic-position
  hypothesis upgrades to an almost-everywhere theorem wherever a
  witness and analyticity are in hand.
-/
import Mathlib.Analysis.Analytic.IsolatedZeros
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic

namespace DeadDirections

open Filter Topology MeasureTheory

/-- Sums of analytic functions, in lambda form: the Pi-sum shape of
    Finset.analyticAt_sum massaged to the pointwise sum. -/
lemma analyticAt_fun_sum {ι : Type*} (s : Finset ι) {f : ι → ℝ → ℝ}
    {x : ℝ} (h : ∀ i ∈ s, AnalyticAt ℝ (f i) x) :
    AnalyticAt ℝ (fun t => ∑ i ∈ s, f i t) x := by
  have h2 := Finset.analyticAt_sum s h
  have heq : (∑ i ∈ s, f i) = fun t => ∑ i ∈ s, f i t := by
    funext t
    simp [Finset.sum_apply]
  rwa [heq] at h2

/-- A real-analytic function on the line with one non-zero value
    has a Lebesgue-null zero set. -/
theorem analytic_zero_set_null {f : ℝ → ℝ}
    (hf : AnalyticOnNhd ℝ f Set.univ) {x₀ : ℝ} (hx₀ : f x₀ ≠ 0) :
    volume {x : ℝ | f x = 0} = 0 := by
  set Z := {x : ℝ | f x = 0} with hZ
  have hiso : ∀ z ∈ Z, ∀ᶠ w in 𝓝[≠] z, f w ≠ 0 := by
    intro z _
    rcases (hf z (Set.mem_univ z)).eventually_eq_zero_or_eventually_ne_zero
      with h | h
    · exfalso
      have hev : f =ᶠ[𝓝 z] 0 := by
        filter_upwards [h] with w hw
        exact hw
      have hzero := hf.eqOn_zero_of_preconnected_of_eventuallyEq_zero
        isPreconnected_univ (Set.mem_univ z) hev
      exact hx₀ (hzero (Set.mem_univ x₀))
    · exact h
  have hcont : Continuous f := continuousOn_univ.mp hf.continuousOn
  have hZc : IsClosed Z := isClosed_eq hcont continuous_const
  have hcount : Z.Countable := by
    have hcover : Z = ⋃ n : ℕ, Z ∩ Set.Icc (-(n:ℝ)) n := by
      ext x
      simp only [Set.mem_iUnion, Set.mem_inter_iff, Set.mem_Icc]
      constructor
      · intro hx
        obtain ⟨n, hn⟩ := exists_nat_ge |x|
        have hb := abs_le.mp hn
        exact ⟨n, hx, hb.1, hb.2⟩
      · rintro ⟨n, hx, -⟩
        exact hx
    rw [hcover]
    apply Set.countable_iUnion
    intro n
    apply Set.Finite.countable
    have hcomp : IsCompact (Z ∩ Set.Icc (-(n:ℝ)) n) :=
      isCompact_Icc.inter_left hZc
    have hdisc2 : DiscreteTopology ↥(Z ∩ Set.Icc (-(n:ℝ)) n) := by
      rw [discreteTopology_subtype_iff]
      intro z hz
      rw [← Filter.empty_mem_iff_bot]
      have h1 : {w : ℝ | f w ≠ 0}
          ∈ 𝓝[≠] z ⊓ Filter.principal (Z ∩ Set.Icc (-(n:ℝ)) n) :=
        Filter.mem_inf_of_left (hiso z hz.1)
      have h2 : (Z ∩ Set.Icc (-(n:ℝ)) n)
          ∈ 𝓝[≠] z ⊓ Filter.principal (Z ∩ Set.Icc (-(n:ℝ)) n) :=
        Filter.mem_inf_of_right (Filter.mem_principal_self _)
      have h3 := Filter.inter_mem h1 h2
      have hempty : {w : ℝ | f w ≠ 0} ∩ (Z ∩ Set.Icc (-(n:ℝ)) n)
          = ∅ := by
        ext w
        simp only [Set.mem_empty_iff_false, iff_false]
        rintro ⟨hne, hZw, -⟩
        exact hne hZw
      rwa [hempty] at h3
    exact hcomp.finite (isDiscrete_iff_discreteTopology.mpr hdisc2)
  exact hcount.measure_zero volume

end DeadDirections


==> anc/DeadDirections/AnalyticNullPi.lean <==
/-
  Zero sets of real-analytic functions on ℝⁿ are null: the
  several-parameter Fubini induction.

  The 1-D backbone (AnalyticNull) upgrades by induction on the
  dimension: slice the zero set over the first coordinate through the
  piFinSuccAbove equivalence. At any t where the slice function is not
  identically zero the slice is null by the induction hypothesis, and
  the set of t where it is identically zero sits inside the zero set
  of the one-variable function t ↦ f(cons t ȳ) through the witness
  tail ȳ, which is null by the 1-D theorem. With this, a generic
  non-cancellation hypothesis over any finite parameter block upgrades
  to an almost-everywhere theorem wherever a witness and analyticity
  are in hand.
-/
import Mathlib.MeasureTheory.Constructions.Pi
import DeadDirections.AnalyticNull

namespace DeadDirections

open Filter Topology MeasureTheory Set

/-- The insertion (t, y) ↦ cons t y as a continuous linear map. -/
noncomputable def consCLM (n : ℕ) : (ℝ × (Fin n → ℝ)) →L[ℝ] (Fin (n+1) → ℝ) :=
  ContinuousLinearMap.pi (fun i => Fin.cases
    (ContinuousLinearMap.fst ℝ ℝ (Fin n → ℝ))
    (fun j => (ContinuousLinearMap.proj j).comp
      (ContinuousLinearMap.snd ℝ ℝ (Fin n → ℝ))) i)

lemma consCLM_apply {n : ℕ} (p : ℝ × (Fin n → ℝ)) :
    consCLM n p = Fin.cons p.1 p.2 := by
  funext i
  refine Fin.cases ?_ (fun j => ?_) i
  · simp [consCLM]
  · simp [consCLM]

/-- Zero sets of real-analytic functions on ℝⁿ with one non-zero
    value are Lebesgue-null, at every dimension. -/
theorem analytic_zero_set_null_pi :
    ∀ {n : ℕ} {f : (Fin n → ℝ) → ℝ},
      AnalyticOnNhd ℝ f Set.univ →
      ∀ {x₀ : Fin n → ℝ}, f x₀ ≠ 0 →
      volume {x : Fin n → ℝ | f x = 0} = 0 := by
  intro n
  induction n with
  | zero =>
    intro f hf x₀ hx₀
    have hempty : {x : Fin 0 → ℝ | f x = 0} = ∅ := by
      ext x
      simp only [mem_setOf_eq, mem_empty_iff_false, iff_false]
      rw [Subsingleton.elim x x₀]
      exact hx₀
    rw [hempty, measure_empty]
  | succ n ih =>
    intro f hf x₀ hx₀
    -- the pair form of f and its analytic slices
    have hpairmap : AnalyticOnNhd ℝ
        (fun p : ℝ × (Fin n → ℝ) => f (Fin.cons p.1 p.2))
        Set.univ := by
      have hL : AnalyticOnNhd ℝ (consCLM n) Set.univ :=
        fun p _ => (consCLM n).analyticAt p
      have h := hf.comp hL (Set.mapsTo_univ _ _)
      refine fun p hp => (h p hp).congr ?_
      filter_upwards [] with q
      simp [Function.comp, consCLM_apply]
    have hcons : ∀ t : ℝ, AnalyticOnNhd ℝ
        (fun y : Fin n → ℝ => f (Fin.cons t y)) Set.univ := by
      intro t
      have hin : AnalyticOnNhd ℝ
          (fun y : Fin n → ℝ => ((t, y) : ℝ × (Fin n → ℝ)))
          Set.univ :=
        analyticOnNhd_const.prod analyticOnNhd_id
      have h := hpairmap.comp hin (Set.mapsTo_univ _ _)
      exact fun y hy => (h y hy).congr (by filter_upwards [] with z; rfl)
    have hconst : ∀ y : Fin n → ℝ, AnalyticOnNhd ℝ
        (fun t : ℝ => f (Fin.cons t y)) Set.univ := by
      intro y
      have hin : AnalyticOnNhd ℝ
          (fun t : ℝ => ((t, y) : ℝ × (Fin n → ℝ))) Set.univ :=
        analyticOnNhd_id.prod analyticOnNhd_const
      have h := hpairmap.comp hin (Set.mapsTo_univ _ _)
      exact fun t ht => (h t ht).congr (by filter_upwards [] with z; rfl)
    -- transfer the zero set to the product space
    set S : Set (ℝ × (Fin n → ℝ)) :=
      {p | f (Fin.cons p.1 p.2) = 0} with hS
    have hcont : Continuous f :=
      continuousOn_univ.mp hf.continuousOn
    have hSmeas : MeasurableSet S := by
      have hcp : Continuous fun p : ℝ × (Fin n → ℝ) =>
          f (Fin.cons p.1 p.2) := by
        have h1 : Continuous fun p : ℝ × (Fin n → ℝ) => consCLM n p :=
          (consCLM n).continuous
      -- rewrite through consCLM to compose continuity
        have h2 : (fun p : ℝ × (Fin n → ℝ) => f (Fin.cons p.1 p.2))
            = f ∘ consCLM n := by
          funext p
          simp [Function.comp, consCLM_apply]
        rw [h2]
        exact hcont.comp h1
      exact (isClosed_eq hcp continuous_const).measurableSet
    set e := MeasurableEquiv.piFinSuccAbove (fun _ : Fin (n+1) => ℝ) 0
      with he
    have hpre : {x : Fin (n+1) → ℝ | f x = 0} = e ⁻¹' S := by
      ext x
      simp only [mem_setOf_eq, mem_preimage, hS]
      have hx : Fin.cons (e x).1 (e x).2 = x := by
        funext i
        refine Fin.cases ?_ (fun j => ?_) i
        · rfl
        · show x ((0 : Fin (n+1)).succAbove j) = x (Fin.succ j)
          rw [Fin.succAbove_zero]
      rw [hx]
    have hmp := MeasureTheory.volume_preserving_piFinSuccAbove
      (fun _ : Fin (n+1) => ℝ) 0
    rw [hpre, hmp.measure_preimage hSmeas.nullMeasurableSet,
      MeasureTheory.Measure.volume_eq_prod]
    -- Fubini: almost every slice is null
    rw [Measure.measure_prod_null hSmeas]
    have hA : volume {t : ℝ | f (Fin.cons t (Fin.tail x₀)) = 0} = 0 := by
      refine analytic_zero_set_null (hconst (Fin.tail x₀)) (x₀ := x₀ 0) ?_
      rw [Fin.cons_self_tail]
      exact hx₀
    have hae : ∀ᵐ t : ℝ,
        volume (Prod.mk t ⁻¹' S) = 0 := by
      rw [ae_iff]
      refine measure_mono_null (fun t ht => ?_) hA
      simp only [mem_setOf_eq] at ht ⊢
      by_contra hne
      apply ht
      have hslice : Prod.mk t ⁻¹' S
          = {y : Fin n → ℝ | f (Fin.cons t y) = 0} := rfl
      rw [hslice]
      exact ih (hcons t) hne
    filter_upwards [hae] with t ht
    exact ht

end DeadDirections


==> anc/DeadDirections/AttnBridge.lean <==
/-
  The single-head attention block rates (theory paper,
  thm:bridge_attn and thm:bridge_attn_backward), two-position scalar
  model.

  The softmax is genuinely present here as a logistic on the score
  gap of a two-position row. The forward mechanism: the bilinear
  QK dead entry carries two t-factors, so the attention weight moves
  by O(t²) (here: continuity of the logistic in t²), the V dead
  column contributes one t, and the O dead row the other, so the
  dead output is t² times an attention-weighted average and the
  forward block rate is 2. The backward mechanism: the V-route and
  the QK-route each carry two t-factors, the composite coefficient
  is the sum of the route coefficients, and rate 2 holds exactly
  when they do not cancel, the theorem's generic non-cancellation
  condition.
-/
import Mathlib.Analysis.SpecialFunctions.Exp
import DeadDirections.FisherDecay

namespace DeadDirections

open Filter Topology

/-- The two-position softmax: the logistic of the score gap. -/
noncomputable def logistic (z : ℝ) : ℝ := 1 / (1 + Real.exp (-z))

lemma logistic_continuous : Continuous logistic := by
  unfold logistic
  apply Continuous.div continuous_const
  · continuity
  · intro z
    positivity

/-- The bilinear score mechanism: the dead entry of QKᵀ carries two
    t-factors. -/
theorem score_bilinear (s x x' t : ℝ) :
    s + (t * x) * (t * x') = s + t ^ 2 * (x * x') := by ring

/-- The two-position attention weight along the approach: the
    logistic of the perturbed score gap. -/
noncomputable def attnA (ds db : ℝ) (t : ℝ) : ℝ :=
  logistic (ds + t ^ 2 * db)

/-- The dead-channel output of the block: one t from the V dead
    column, one from the O dead row, times the attention-weighted
    average of the dead-channel data. -/
noncomputable def attnDeadOut (ds db x1 x2 : ℝ) (t : ℝ) : ℝ :=
  t ^ 2 * (attnA ds db t * x1 + (1 - attnA ds db t) * x2)

/-- thm:bridge_attn, two-position model: the forward block rate is
    2, with coefficient the A₀-weighted average of the dead-channel
    data. -/
theorem bridge_attn_forward (ds db x1 x2 : ℝ) :
    HasLeadingRate (attnDeadOut ds db x1 x2) 2
      (logistic ds * x1 + (1 - logistic ds) * x2) := by
  have hg : ContinuousAt
      (fun t : ℝ => attnA ds db t * x1 + (1 - attnA ds db t) * x2)
      0 := by
    have hA : Continuous (fun t : ℝ => attnA ds db t) := by
      unfold attnA
      exact logistic_continuous.comp (by continuity)
    exact ((hA.mul continuous_const).add
      ((continuous_const.sub hA).mul continuous_const)).continuousAt
  have h := hasLeadingRate_pow_factor 2 hg
  have hval : attnA ds db 0 * x1 + (1 - attnA ds db 0) * x2
      = logistic ds * x1 + (1 - logistic ds) * x2 := by
    unfold attnA
    norm_num
  rw [hval] at h
  exact h

/-- The backward routes: each of the V-route and the QK-route
    carries two t-factors with a factor continuous at zero. -/
noncomputable def attnBackDead (gV gQ : ℝ → ℝ) (t : ℝ) : ℝ :=
  t ^ 2 * gV t + t ^ 2 * gQ t

/-- thm:bridge_attn_backward, model form: the composite carries rate
    2 with coefficient the sum of the route coefficients. The rate
    reading is informative exactly when gV 0 + gQ 0 ≠ 0, the
    theorem's generic non-cancellation condition. -/
theorem bridge_attn_backward {gV gQ : ℝ → ℝ}
    (hgV : ContinuousAt gV 0) (hgQ : ContinuousAt gQ 0) :
    HasLeadingRate (attnBackDead gV gQ) 2 (gV 0 + gQ 0) :=
  (hasLeadingRate_pow_factor 2 hgV).add_of_eq
    (hasLeadingRate_pow_factor 2 hgQ)

/-! ### The route inventory (prop:attn_chain_softmax)

The two backward routes built as per-block products: the V–O route
carries the two dead factors t² through each of the k blocks above
the probe, and the score route carries t² through each of the p
forward blocks below the probe plus the two QK-pair factors t⁴,
which softmaxN_hasDerivAt_dir certifies as the softmax Jacobian's
contribution. The composite moment is the squared route sum, and its
leading rate is the min(4k, 4p+8) trichotomy: the V–O route carries
it below the crossing, the floor carries it above, and at the
crossing k = p + 2 the two routes share the leading order with
coefficient (a+b)², the peak of the paper's non-monotone profile. -/

section RouteInventory

/-- The V–O route amplitude: k blocks, two dead factors each. -/
noncomputable def voRoute (a : ℝ) (k : ℕ) (t : ℝ) : ℝ :=
  a * ∏ _j : Fin k, t ^ 2

/-- The score route amplitude: p forward blocks plus the QK pair. -/
noncomputable def scoreRoute (b : ℝ) (p : ℕ) (t : ℝ) : ℝ :=
  b * (∏ _j : Fin p, t ^ 2) * t ^ 4

lemma voRoute_eq (a : ℝ) (k : ℕ) (t : ℝ) :
    voRoute a k t = a * t ^ (2 * k) := by
  unfold voRoute
  rw [Finset.prod_const, Finset.card_univ, Fintype.card_fin,
    ← pow_mul]

lemma scoreRoute_eq (b : ℝ) (p : ℕ) (t : ℝ) :
    scoreRoute b p t = b * t ^ (2 * p + 4) := by
  unfold scoreRoute
  rw [Finset.prod_const, Finset.card_univ, Fintype.card_fin,
    ← pow_mul, mul_assoc, ← pow_add]

/-- The composite moment: the squared sum of the two routes. -/
noncomputable def routeMoment (a b : ℝ) (k p : ℕ) (t : ℝ) : ℝ :=
  (voRoute a k t + scoreRoute b p t) ^ 2

lemma routeMoment_expand (a b : ℝ) (k p : ℕ) (t : ℝ) :
    routeMoment a b k p t
      = a ^ 2 * t ^ (4 * k)
        + (2 * (a * b) * t ^ (2 * k + (2 * p + 4))
          + b ^ 2 * t ^ (4 * p + 8)) := by
  unfold routeMoment
  rw [voRoute_eq, scoreRoute_eq]
  ring

/-- Below the crossing the V–O chain carries the rate: 4k with
    coefficient a². -/
theorem route_moment_vo_wins (a b : ℝ) {k p : ℕ} (h : k < p + 2) :
    HasLeadingRate (routeMoment a b k p) (4 * k) (a ^ 2) := by
  have h1 : HasLeadingRate (fun t => a ^ 2 * t ^ (4 * k)) (4 * k)
      (a ^ 2) := by
    simpa using (hasLeadingRate_pow (4 * k)).const_mul (a ^ 2)
  have h2 : HasLeadingRate
      (fun t => 2 * (a * b) * t ^ (2 * k + (2 * p + 4)))
      (2 * k + (2 * p + 4)) (2 * (a * b)) := by
    simpa using
      (hasLeadingRate_pow (2 * k + (2 * p + 4))).const_mul
        (2 * (a * b))
  have h3 : HasLeadingRate (fun t => b ^ 2 * t ^ (4 * p + 8))
      (4 * p + 8) (b ^ 2) := by
    simpa using (hasLeadingRate_pow (4 * p + 8)).const_mul (b ^ 2)
  have h23 := h2.add_of_lt h3 (by omega)
  have h123 := h1.add_of_lt h23 (by omega)
  refine h123.congr fun t => ?_
  rw [routeMoment_expand]

/-- At the crossing k = p + 2 the routes share the leading order:
    rate 4k with coefficient (a+b)², the profile peak. -/
theorem route_moment_tie (a b : ℝ) {k p : ℕ} (h : k = p + 2) :
    HasLeadingRate (routeMoment a b k p) (4 * k) ((a + b) ^ 2) := by
  subst h
  have hexp1 : 2 * (p + 2) + (2 * p + 4) = 4 * (p + 2) := by omega
  have hexp2 : 4 * p + 8 = 4 * (p + 2) := by omega
  have h1 : HasLeadingRate (fun t => a ^ 2 * t ^ (4 * (p + 2)))
      (4 * (p + 2)) (a ^ 2) := by
    simpa using (hasLeadingRate_pow (4 * (p + 2))).const_mul (a ^ 2)
  have h2 : HasLeadingRate
      (fun t => 2 * (a * b) * t ^ (4 * (p + 2))) (4 * (p + 2))
      (2 * (a * b)) := by
    simpa using
      (hasLeadingRate_pow (4 * (p + 2))).const_mul (2 * (a * b))
  have h3 : HasLeadingRate (fun t => b ^ 2 * t ^ (4 * (p + 2)))
      (4 * (p + 2)) (b ^ 2) := by
    simpa using (hasLeadingRate_pow (4 * (p + 2))).const_mul (b ^ 2)
  have h123 := h1.add_of_eq (h2.add_of_eq h3)
  have hcoeff : a ^ 2 + (2 * (a * b) + b ^ 2) = (a + b) ^ 2 := by
    ring
  rw [hcoeff] at h123
  refine h123.congr fun t => ?_
  rw [routeMoment_expand, hexp1, hexp2]

/-- Above the crossing the score-path floor carries the rate: 4p + 8
    with coefficient b², the sum overstating the rate. -/
theorem route_moment_floor_wins (a b : ℝ) {k p : ℕ}
    (h : p + 2 < k) :
    HasLeadingRate (routeMoment a b k p) (4 * p + 8) (b ^ 2) := by
  have h1 : HasLeadingRate (fun t => a ^ 2 * t ^ (4 * k)) (4 * k)
      (a ^ 2) := by
    simpa using (hasLeadingRate_pow (4 * k)).const_mul (a ^ 2)
  have h2 : HasLeadingRate
      (fun t => 2 * (a * b) * t ^ (2 * k + (2 * p + 4)))
      (2 * k + (2 * p + 4)) (2 * (a * b)) := by
    simpa using
      (hasLeadingRate_pow (2 * k + (2 * p + 4))).const_mul
        (2 * (a * b))
  have h3 : HasLeadingRate (fun t => b ^ 2 * t ^ (4 * p + 8))
      (4 * p + 8) (b ^ 2) := by
    simpa using (hasLeadingRate_pow (4 * p + 8)).const_mul (b ^ 2)
  have h32 := h3.add_of_lt h2 (by omega)
  have h321 := h32.add_of_lt h1 (by omega)
  refine h321.congr fun t => ?_
  rw [routeMoment_expand]
  ring

end RouteInventory

end DeadDirections


==> anc/DeadDirections/AttnRoutes.lean <==
/-
  The route amplitudes derived from the network graph
  (prop:attn_chain_softmax), conditional on the attention pattern.

  The trichotomy of AttnBridge takes the route amplitudes a and b as
  parameters. Here they are derived: each block's attention matrix is
  built row-wise from the certified softmax, the backward action
  through a stack of blocks is the list product of those matrices,
  the V–O amplitude is the dead-channel reading of the composed
  action applied to the output gradient, and the score amplitude is
  the certified softmax-Jacobian reading times the composed forward
  reading of the dead-channel data. The route rates then hold with
  these derived coefficients: the reading at t = 0 is the
  coefficient, by continuity of every ingredient.

  Three structural facts come with the derivation. The composed
  action is row-stochastic, so the constant direction survives every
  block with amplitude exactly one (the shift-gauge structure at
  chain level). The composed action has non-negative entries, so on
  output gradients bounded below by a positive floor the V–O
  amplitude keeps that floor: non-degeneracy of the V–O route is
  unconditional on the positive cone, with no genericity needed.
  Generic non-cancellation of the signed sum stays where the paper
  puts it, as a hypothesis, now attached to derived objects.
-/
import Mathlib.Data.Matrix.Basic
import Mathlib.Analysis.SpecialFunctions.ExpDeriv
import DeadDirections.SoftmaxN
import DeadDirections.AttnBridge
import DeadDirections.AnalyticNull

namespace DeadDirections

open Filter Topology

variable {N : ℕ}

/-- One block's data: base scores and their t²-perturbation, one row
    per position. -/
abbrev AttnSpec (N : ℕ) :=
  (Fin (N+1) → Fin (N+1) → ℝ) × (Fin (N+1) → Fin (N+1) → ℝ)

/-- The block's attention matrix along the approach: row i is the
    softmax of the perturbed score row i. -/
noncomputable def attnBlock (s : AttnSpec N) (t : ℝ) :
    Matrix (Fin (N+1)) (Fin (N+1)) ℝ :=
  fun i j => softmaxN (fun m => s.1 i m + t ^ 2 * s.2 i m) j

lemma attnBlock_entry_continuous (s : AttnSpec N) (i j : Fin (N+1)) :
    Continuous (fun t => attnBlock s t i j) := by
  unfold attnBlock
  exact (softmaxN_continuous j).comp
    (by continuity :
      Continuous (fun t : ℝ => fun m => s.1 i m + t ^ 2 * s.2 i m))

lemma attnBlock_nonneg (s : AttnSpec N) (t : ℝ) (i j : Fin (N+1)) :
    0 ≤ attnBlock s t i j :=
  (softmaxN_pos _ j).le

lemma attnBlock_row_one (s : AttnSpec N) (t : ℝ) (i : Fin (N+1)) :
    ∑ j, attnBlock s t i j = 1 :=
  softmaxN_sum_one _

/-- The composed backward action of a stack of blocks: the list
    product of the attention matrices. -/
noncomputable def chainA (bs : List (AttnSpec N)) (t : ℝ) :
    Matrix (Fin (N+1)) (Fin (N+1)) ℝ :=
  (bs.map (fun s => attnBlock s t)).prod

lemma chainA_nil (t : ℝ) : chainA ([] : List (AttnSpec N)) t = 1 :=
  rfl

lemma chainA_cons (s : AttnSpec N) (bs : List (AttnSpec N)) (t : ℝ) :
    chainA (s :: bs) t = attnBlock s t * chainA bs t := by
  unfold chainA
  rw [List.map_cons, List.prod_cons]

/-- Entries of the composed action are continuous in t. -/
lemma chainA_entry_continuous (bs : List (AttnSpec N))
    (i j : Fin (N+1)) :
    Continuous (fun t => chainA bs t i j) := by
  induction bs generalizing i j with
  | nil =>
    simp only [chainA_nil]
    exact continuous_const
  | cons s bs ih =>
    have heq : (fun t => chainA (s :: bs) t i j)
        = fun t => ∑ k, attnBlock s t i k * chainA bs t k j := by
      funext t
      rw [chainA_cons, Matrix.mul_apply]
    rw [heq]
    exact continuous_finset_sum _ fun k _ =>
      (attnBlock_entry_continuous s i k).mul (ih k j)

/-- Entries of the composed action are non-negative. -/
lemma chainA_nonneg (bs : List (AttnSpec N)) (t : ℝ)
    (i j : Fin (N+1)) :
    0 ≤ chainA bs t i j := by
  induction bs generalizing i j with
  | nil =>
    simp only [chainA_nil, Matrix.one_apply]
    split <;> norm_num
  | cons s bs ih =>
    rw [chainA_cons, Matrix.mul_apply]
    exact Finset.sum_nonneg fun k _ =>
      mul_nonneg (attnBlock_nonneg s t i k) (ih k j)

/-- The composed action is row-stochastic: products of row-stochastic
    matrices keep unit row sums. -/
theorem chainA_row_stochastic (bs : List (AttnSpec N)) (t : ℝ)
    (i : Fin (N+1)) :
    ∑ j, chainA bs t i j = 1 := by
  induction bs generalizing i with
  | nil =>
    simp [chainA_nil, Matrix.one_apply]
  | cons s bs ih =>
    have heq : ∀ j, chainA (s :: bs) t i j
        = ∑ k, attnBlock s t i k * chainA bs t k j := by
      intro j
      rw [chainA_cons, Matrix.mul_apply]
    rw [Finset.sum_congr rfl fun j _ => heq j, Finset.sum_comm]
    rw [Finset.sum_congr rfl fun k _ => (Finset.mul_sum _ _ _).symm]
    rw [Finset.sum_congr rfl fun k _ => by rw [ih k]]
    simpa using attnBlock_row_one s t i

/-- The constant direction survives the whole chain with amplitude
    exactly one: the shift-gauge structure at chain level. -/
theorem chainA_const (bs : List (AttnSpec N)) (t : ℝ) (c : ℝ)
    (n : Fin (N+1)) :
    (chainA bs t).mulVec (fun _ => c) n = c := by
  simp only [Matrix.mulVec, dotProduct]
  rw [Finset.sum_congr rfl fun k _ => rfl, ← Finset.sum_mul,
    chainA_row_stochastic, one_mul]

/-- The derived V–O amplitude: the dead-channel reading of the
    composed action applied to the output gradient, at the base
    attention pattern. -/
noncomputable def voAmp (bs : List (AttnSpec N)) (δ : Fin (N+1) → ℝ)
    (n : Fin (N+1)) : ℝ :=
  (chainA bs 0).mulVec δ n

/-- The positive-cone floor: on output gradients bounded below by a
    positive floor, the derived V–O amplitude keeps that floor.
    Non-degeneracy of the V–O route is unconditional here, with no
    genericity argument. -/
theorem voAmp_floor (bs : List (AttnSpec N)) {δ : Fin (N+1) → ℝ}
    {m : ℝ} (hm : ∀ k, m ≤ δ k) (n : Fin (N+1)) :
    m ≤ voAmp bs δ n := by
  unfold voAmp
  simp only [Matrix.mulVec, dotProduct]
  calc m = ∑ k, chainA bs 0 n k * m := by
        rw [← Finset.sum_mul, chainA_row_stochastic, one_mul]
    _ ≤ ∑ k, chainA bs 0 n k * δ k :=
        Finset.sum_le_sum fun k _ =>
          mul_le_mul_of_nonneg_left (hm k) (chainA_nonneg bs 0 n k)

/-- The V–O route with its derived coefficient: k blocks contribute
    the amplitude t^{2k}, the reading moves continuously in t, and
    the leading coefficient is exactly the derived amplitude at the
    base pattern. -/
theorem vo_route_derived (bs : List (AttnSpec N))
    (δ : Fin (N+1) → ℝ) (n : Fin (N+1)) :
    HasLeadingRate
      (fun t => t ^ (2 * bs.length) * (chainA bs t).mulVec δ n)
      (2 * bs.length) (voAmp bs δ n) := by
  have hg : Continuous (fun t => (chainA bs t).mulVec δ n) := by
    have heq : (fun t => (chainA bs t).mulVec δ n)
        = fun t => ∑ k, chainA bs t n k * δ k := by
      funext t
      simp [Matrix.mulVec, dotProduct]
    rw [heq]
    exact continuous_finset_sum _ fun k _ =>
      (chainA_entry_continuous bs n k).mul continuous_const
  exact hasLeadingRate_pow_factor (2 * bs.length) hg.continuousAt

/-- The certified softmax-Jacobian reading: the value of
    softmaxN_hasDerivAt_dir at direction h, read at position n. -/
noncomputable def scoreJac (z h : Fin (N+1) → ℝ) (n : Fin (N+1)) :
    ℝ :=
  softmaxN z n * (h n - ∑ j, softmaxN z j * h j)

/-- The derived score amplitude: the Jacobian reading at the probe
    scores times the composed forward reading of the dead-channel
    data. -/
noncomputable def scoreAmp (bs : List (AttnSpec N))
    (z h x : Fin (N+1) → ℝ) (n : Fin (N+1)) : ℝ :=
  scoreJac z h n * (chainA bs 0).mulVec x n

/-- The score route with its derived coefficient: p forward blocks
    plus the QK pair contribute t^{2p+4}, the Jacobian reading and
    the composed forward reading move continuously in t, and the
    leading coefficient is the derived score amplitude. -/
theorem score_route_derived (bs : List (AttnSpec N))
    (z bz h x : Fin (N+1) → ℝ) (n : Fin (N+1)) :
    HasLeadingRate
      (fun t => t ^ (2 * bs.length + 4)
        * (scoreJac (fun m => z m + t ^ 2 * bz m) h n
          * (chainA bs t).mulVec x n))
      (2 * bs.length + 4) (scoreAmp bs z h x n) := by
  have hjac : Continuous
      (fun t => scoreJac (fun m => z m + t ^ 2 * bz m) h n) := by
    unfold scoreJac
    have hz : Continuous
        (fun t : ℝ => fun m => z m + t ^ 2 * bz m) := by
      continuity
    apply Continuous.mul ((softmaxN_continuous n).comp hz)
    apply Continuous.sub continuous_const
    exact continuous_finset_sum _ fun j _ =>
      ((softmaxN_continuous j).comp hz).mul continuous_const
  have hread : Continuous (fun t => (chainA bs t).mulVec x n) := by
    have heq : (fun t => (chainA bs t).mulVec x n)
        = fun t => ∑ k, chainA bs t n k * x k := by
      funext t
      simp [Matrix.mulVec, dotProduct]
    rw [heq]
    exact continuous_finset_sum _ fun k _ =>
      (chainA_entry_continuous bs n k).mul continuous_const
  have hg : Continuous (fun t =>
      scoreJac (fun m => z m + t ^ 2 * bz m) h n
        * (chainA bs t).mulVec x n) := hjac.mul hread
  have hrate := hasLeadingRate_pow_factor (2 * bs.length + 4)
    hg.continuousAt
  have hval : scoreJac (fun m => z m + (0:ℝ) ^ 2 * bz m) h n
      * (chainA bs 0).mulVec x n = scoreAmp bs z h x n := by
    unfold scoreAmp
    congr 2
    funext m
    ring
  rw [hval] at hrate
  exact hrate

/-- The trichotomy with derived coefficients, below the crossing:
    the V–O chain carries rate 4k with coefficient voAmp². -/
theorem route_trichotomy_derived_vo (up down : List (AttnSpec N))
    (δ z h x : Fin (N+1) → ℝ) (n : Fin (N+1))
    (hlt : up.length < down.length + 2) :
    HasLeadingRate
      (routeMoment (voAmp up δ n) (scoreAmp down z h x n)
        up.length down.length)
      (4 * up.length) ((voAmp up δ n) ^ 2) :=
  route_moment_vo_wins _ _ hlt

/-- The trichotomy with derived coefficients, at the crossing: the
    routes share the leading order with the squared summed
    amplitudes, the profile peak. -/
theorem route_trichotomy_derived_tie (up down : List (AttnSpec N))
    (δ z h x : Fin (N+1) → ℝ) (n : Fin (N+1))
    (heq : up.length = down.length + 2) :
    HasLeadingRate
      (routeMoment (voAmp up δ n) (scoreAmp down z h x n)
        up.length down.length)
      (4 * up.length)
      ((voAmp up δ n + scoreAmp down z h x n) ^ 2) :=
  route_moment_tie _ _ heq

/-- The trichotomy with derived coefficients, above the crossing:
    the score-path floor carries rate 4p+8 with coefficient
    scoreAmp². -/
theorem route_trichotomy_derived_floor (up down : List (AttnSpec N))
    (δ z h x : Fin (N+1) → ℝ) (n : Fin (N+1))
    (hgt : down.length + 2 < up.length) :
    HasLeadingRate
      (routeMoment (voAmp up δ n) (scoreAmp down z h x n)
        up.length down.length)
      (4 * down.length + 8) ((scoreAmp down z h x n) ^ 2) :=
  route_moment_floor_wins _ _ hgt

/-! ### The non-cancellation upgrade

The paper takes generic non-cancellation of the two routes as a
hypothesis, calling cancellation a measure-zero coincidence. Two
pieces replace most of that hypothesis with theorems. At every
configuration whose score direction is constant across positions,
non-cancellation holds unconditionally: the softmax Jacobian kills
constants, so the score amplitude vanishes and the route sum is the
V–O amplitude, which the positive-cone floor bounds away from zero.
And along any one-parameter family on which the route sum is
analytic and passes through such a configuration, cancellation
happens at most on a Lebesgue-null set of parameters: the
analytic-zero-set lemma turns the witness into an almost-everywhere
statement. What remains of the hypothesis is the analyticity of the
route sum along the family, mechanical for affine score paths
through the exponential, and the several-parameter version, which
needs the Fubini induction over coordinates. -/

section NonCancellation

variable {N : ℕ}

/-- At a constant score direction the score amplitude vanishes: the
    softmax Jacobian kills constants. -/
lemma scoreAmp_const_dir (bs : List (AttnSpec N))
    (z x : Fin (N+1) → ℝ) (c : ℝ) (n : Fin (N+1)) :
    scoreAmp bs z (fun _ => c) x n = 0 := by
  unfold scoreAmp scoreJac
  rw [softmaxN_jacobian_const, zero_mul]

/-- The witness: at every constant-score-direction configuration
    with a positive-floor gradient, the route sum is positive.
    Non-cancellation holds unconditionally on this set. -/
theorem route_noncancellation_witness (bs bs' : List (AttnSpec N))
    (z x : Fin (N+1) → ℝ) (c : ℝ) {δ : Fin (N+1) → ℝ} {m : ℝ}
    (hm : 0 < m) (hδ : ∀ k, m ≤ δ k) (n : Fin (N+1)) :
    0 < voAmp bs δ n + scoreAmp bs' z (fun _ => c) x n := by
  rw [scoreAmp_const_dir, add_zero]
  exact lt_of_lt_of_le hm (voAmp_floor bs hδ n)

/-- The almost-everywhere upgrade: along any one-parameter family on
    which the route sum is analytic and which passes through a
    non-cancelling configuration, cancellation happens on a
    Lebesgue-null set of parameters. -/
theorem route_noncancellation_ae {F : ℝ → ℝ}
    (hF : AnalyticOnNhd ℝ F Set.univ) {t₀ : ℝ} (ht₀ : F t₀ ≠ 0) :
    MeasureTheory.volume {t : ℝ | F t = 0} = 0 :=
  analytic_zero_set_null hF ht₀

/-- The analyticity building block: every softmax entry is analytic
    along every affine score path, as the quotient of an exponential
    of an affine map by a positive sum of the same. The chain and
    route assemblies compose from this by products and sums. -/
lemma analyticOnNhd_softmax_path (z b : Fin (N+1) → ℝ)
    (i : Fin (N+1)) :
    AnalyticOnNhd ℝ
      (fun t => softmaxN (fun m => z m + t * b m) i) Set.univ := by
  intro t _
  have haff : ∀ j : Fin (N+1),
      AnalyticAt ℝ (fun t : ℝ => z j + t * b j) t :=
    fun j => analyticAt_const.add
      ((analyticAt_id).mul analyticAt_const)
  have hnum : AnalyticAt ℝ
      (fun t : ℝ => Real.exp (z i + t * b i)) t :=
    analyticAt_rexp.comp (haff i)
  have hden : AnalyticAt ℝ
      (fun t : ℝ => ∑ j, Real.exp (z j + t * b j)) t := by
    have h := Finset.analyticAt_sum (Finset.univ)
      (fun j (_ : j ∈ Finset.univ) => analyticAt_rexp.comp (haff j))
    have heq : (∑ j ∈ Finset.univ,
        Real.exp ∘ fun t : ℝ => z j + t * b j)
        = fun t : ℝ => ∑ j, Real.exp (z j + t * b j) := by
      funext t
      simp [Function.comp, Finset.sum_apply]
    rwa [heq] at h
  have hpos : (∑ j, Real.exp (z j + t * b j)) ≠ 0 :=
    ne_of_gt (sum_exp_pos _)
  exact hnum.div hden hpos

/-- Softmax along any analytic score path is analytic. -/
lemma analyticOnNhd_softmax_comp {z : ℝ → Fin (N+1) → ℝ}
    (hz : ∀ m, AnalyticOnNhd ℝ (fun s => z s m) Set.univ)
    (i : Fin (N+1)) :
    AnalyticOnNhd ℝ (fun s => softmaxN (z s) i) Set.univ := by
  intro t _
  have hnum : AnalyticAt ℝ (fun s => Real.exp (z s i)) t :=
    analyticAt_rexp.comp (hz i t (Set.mem_univ t))
  have hden : AnalyticAt ℝ
      (fun s => ∑ j, Real.exp (z s j)) t :=
    analyticAt_fun_sum Finset.univ fun j _ =>
      analyticAt_rexp.comp (hz j t (Set.mem_univ t))
  exact hnum.div hden (ne_of_gt (sum_exp_pos _))

/-- The one-parameter configuration family: base scores and their
    variation for each block, moved affinely, with no approach
    perturbation. -/
def specsAt (qs : List ((Fin (N+1) → Fin (N+1) → ℝ)
    × (Fin (N+1) → Fin (N+1) → ℝ))) (s : ℝ) : List (AttnSpec N) :=
  qs.map (fun q => (fun i m => q.1 i m + s * q.2 i m, fun _ _ => 0))

/-- Entries of the composed action are analytic along the family. -/
lemma analyticOnNhd_chainA_entry
    (qs : List ((Fin (N+1) → Fin (N+1) → ℝ)
      × (Fin (N+1) → Fin (N+1) → ℝ))) (t₀ : ℝ) (i j : Fin (N+1)) :
    AnalyticOnNhd ℝ (fun s => chainA (specsAt qs s) t₀ i j)
      Set.univ := by
  induction qs generalizing i j with
  | nil =>
    intro t _
    have heq : (fun s : ℝ => chainA (specsAt [] s) t₀ i j)
        = fun _ => (1 : Matrix (Fin (N+1)) (Fin (N+1)) ℝ) i j := by
      funext s
      rfl
    rw [heq]
    exact analyticAt_const
  | cons q qs ih =>
    have heq : (fun s => chainA (specsAt (q :: qs) s) t₀ i j)
        = fun s => ∑ k,
            softmaxN (fun m => (q.1 i m + s * q.2 i m)
              + t₀ ^ 2 * 0) k
            * chainA (specsAt qs s) t₀ k j := by
      funext s
      rw [show specsAt (q :: qs) s
          = (fun i m => q.1 i m + s * q.2 i m, fun _ _ => 0)
            :: specsAt qs s from rfl,
        chainA_cons, Matrix.mul_apply]
      rfl
    rw [heq]
    intro t _
    apply analyticAt_fun_sum
    intro k _
    apply AnalyticAt.mul
    · have hz : ∀ m, AnalyticOnNhd ℝ
          (fun s : ℝ => (q.1 i m + s * q.2 i m) + t₀ ^ 2 * 0)
          Set.univ := by
        intro m t' _
        exact (analyticAt_const.add
          ((analyticAt_id).mul analyticAt_const)).add analyticAt_const
      exact analyticOnNhd_softmax_comp hz k t (Set.mem_univ t)
    · exact ih k j t (Set.mem_univ t)

/-- The route sum is analytic along every affine configuration
    family: the V–O reading, the Jacobian factor, and the forward
    reading all compose from softmax entries. -/
lemma analyticOnNhd_route_sum
    (qs qs' : List ((Fin (N+1) → Fin (N+1) → ℝ)
      × (Fin (N+1) → Fin (N+1) → ℝ)))
    (z dz h₀ dh x δ : Fin (N+1) → ℝ) (n : Fin (N+1)) :
    AnalyticOnNhd ℝ (fun s =>
      voAmp (specsAt qs s) δ n
      + scoreAmp (specsAt qs' s) (fun m => z m + s * dz m)
          (fun m => h₀ m + s * dh m) x n) Set.univ := by
  have hread : ∀ (qs₂ : List ((Fin (N+1) → Fin (N+1) → ℝ)
      × (Fin (N+1) → Fin (N+1) → ℝ))) (v : Fin (N+1) → ℝ),
      AnalyticOnNhd ℝ
        (fun s => (chainA (specsAt qs₂ s) 0).mulVec v n)
        Set.univ := by
    intro qs₂ v t _
    have heq : (fun s => (chainA (specsAt qs₂ s) 0).mulVec v n)
        = fun s => ∑ k, chainA (specsAt qs₂ s) 0 n k * v k := by
      funext s
      simp [Matrix.mulVec, dotProduct]
    rw [heq]
    exact analyticAt_fun_sum Finset.univ fun k _ =>
      (analyticOnNhd_chainA_entry qs₂ 0 n k t
        (Set.mem_univ t)).mul analyticAt_const
  have hzpath : ∀ m, AnalyticOnNhd ℝ
      (fun s : ℝ => z m + s * dz m) Set.univ := by
    intro m t _
    exact analyticAt_const.add ((analyticAt_id).mul analyticAt_const)
  have hjac : AnalyticOnNhd ℝ (fun s =>
      scoreJac (fun m => z m + s * dz m)
        (fun m => h₀ m + s * dh m) n) Set.univ := by
    intro t _
    unfold scoreJac
    apply AnalyticAt.mul
    · exact analyticOnNhd_softmax_comp hzpath n t (Set.mem_univ t)
    · apply AnalyticAt.sub
      · exact analyticAt_const.add
          ((analyticAt_id).mul analyticAt_const)
      · exact analyticAt_fun_sum Finset.univ fun j _ =>
          (analyticOnNhd_softmax_comp hzpath j t
            (Set.mem_univ t)).mul
            (analyticAt_const.add
              ((analyticAt_id).mul analyticAt_const))
  intro t _
  apply AnalyticAt.add
  · exact hread qs δ t (Set.mem_univ t)
  · exact (hjac t (Set.mem_univ t)).mul
      (hread qs' x t (Set.mem_univ t))

/-- The concrete almost-everywhere non-cancellation: along every
    affine configuration family through a constant-score-direction
    configuration with a positive-floor gradient, the route sum
    cancels on at most a Lebesgue-null set of parameters. No
    analyticity hypothesis remains. -/
theorem route_noncancellation_ae_concrete
    (qs qs' : List ((Fin (N+1) → Fin (N+1) → ℝ)
      × (Fin (N+1) → Fin (N+1) → ℝ)))
    (z dz dh x : Fin (N+1) → ℝ) (c : ℝ) {δ : Fin (N+1) → ℝ}
    {m : ℝ} (hm : 0 < m) (hδ : ∀ k, m ≤ δ k) (n : Fin (N+1)) :
    MeasureTheory.volume {s : ℝ |
      voAmp (specsAt qs s) δ n
      + scoreAmp (specsAt qs' s) (fun k => z k + s * dz k)
          (fun k => (fun _ => c) k + s * dh k) x n = 0} = 0 := by
  apply analytic_zero_set_null
    (analyticOnNhd_route_sum qs qs' z dz (fun _ => c) dh x δ n)
    (x₀ := 0)
  have hz : (fun k => z k + (0:ℝ) * dz k) = z :=
    funext fun k => by ring
  have hh : (fun k => (fun _ => c) k + (0:ℝ) * dh k)
      = fun _ => c := funext fun k => by ring
  rw [hz, hh]
  exact ne_of_gt (route_noncancellation_witness _ _ _ _ c hm hδ n)

end NonCancellation

/-- cor:g10_composition's scope caveat: the additive reading 4k is
    the smaller route exactly where k ≤ p + 2, and the score-path
    floor 4p + 8 takes over beyond it. -/
theorem g10_anomaly_scope (k p : ℕ) :
    (4 * k ≤ 4 * p + 8 ↔ k ≤ p + 2) ∧ (4 * p + 8 < 4 * k ↔ p + 2 < k) := by
  constructor <;> constructor <;> intro h <;> omega

end DeadDirections


==> anc/DeadDirections/BiasChannel.lean <==
/-
  The bias-augmented dead channel (theory paper, thm:bridge_bias).

  Two machine-checked cores. For (P1), the biased chain is affine with
  linear part exactly the weight product: differences of chain values
  satisfy chain(x) − chain(y) = W^m (x − y), so the backward chain
  never sees the biases and the dead ladder t^m is untouched, clauses
  (a) and (c). The dead coordinate itself has the closed form
  t^m·x + Σ_j t^{q_j + (m−1−j)}; at the symmetric joint case q ≡ 1 the
  forward dead moment is capped at leading rate 2 with coefficient 1
  for every depth m ≥ 2, against the bias-free 2m: the A-side capping
  that breaks the bias-free A·G layer-invariance.

  For (P3), a positive dead bias opens the deep gates: from any
  non-negative activation the biased ReLU chain has derivative exactly
  t^m, with no survival factor, and from the Gaussian input the
  full-chain derivative is t^m·1_{x > −1}, one gate in total, at
  layer 1. Its mass ∫ 1_{x>−1} φ₀ = Φ(1) strictly exceeds the
  bias-free 1/2: the constant grows, the rate stands.
-/
import DeadDirections.DeepLinearBridge
import DeadDirections.ReluChannel
import DeadDirections.SwigluChannel

namespace DeadDirections

open MeasureTheory Filter Topology

/-! ### The (P1) affine chain -/

section AffineChain

variable {n : ℕ}

/-- The bias-augmented canonical chain: layer j applies the canonical
    weight and adds the bias t^{q j} on the dead coordinate. -/
noncomputable def affChain (n : ℕ) (t : ℝ) (q : ℕ → ℕ) :
    ℕ → (Fin (n + 1) → ℝ) → (Fin (n + 1) → ℝ)
  | 0 => id
  | m + 1 => fun x => (canonicalLayer n t).mulVec (affChain n t q m x)
      + Pi.single (Fin.last n) (t ^ q m)

/-- The linear part of the biased chain is the weight product: the
    biases cancel in differences, so the backward chain never sees
    them. thm:bridge_bias (a)/(c): the ladder is bias-independent. -/
lemma affChain_sub (t : ℝ) (q : ℕ → ℕ) (m : ℕ)
    (x y : Fin (n + 1) → ℝ) :
    affChain n t q m x - affChain n t q m y
      = (canonicalLayer n t ^ m).mulVec (x - y) := by
  induction m with
  | zero =>
    rw [pow_zero]
    exact (Matrix.one_mulVec (x - y)).symm
  | succ k ih =>
    have hx : affChain n t q (k + 1) x
        = (canonicalLayer n t).mulVec (affChain n t q k x)
          + Pi.single (Fin.last n) (t ^ q k) := rfl
    have hy : affChain n t q (k + 1) y
        = (canonicalLayer n t).mulVec (affChain n t q k y)
          + Pi.single (Fin.last n) (t ^ q k) := rfl
    rw [hx, hy, add_sub_add_right_eq_sub, ← Matrix.mulVec_sub, ih,
      Matrix.mulVec_mulVec, ← pow_succ']

/-- The dead coordinate of one canonical application. -/
lemma canonicalLayer_mulVec_last (t : ℝ) (v : Fin (n + 1) → ℝ) :
    (canonicalLayer n t).mulVec v (Fin.last n) = t * v (Fin.last n) := by
  have h := canonicalLayer_pow_mulVec_last (n := n) t 1 v
  rwa [pow_one, pow_one] at h

/-- The dead coordinate of the biased chain in closed form: the weight
    ladder plus one bias term per layer, each damped by the downstream
    weights. -/
lemma affChain_dead_eq (t : ℝ) (q : ℕ → ℕ) (m : ℕ)
    (x : Fin (n + 1) → ℝ) :
    affChain n t q m x (Fin.last n)
      = t ^ m * x (Fin.last n)
        + ∑ j ∈ Finset.range m, t ^ (q j + (m - 1 - j)) := by
  induction m with
  | zero => simp [affChain]
  | succ k ih =>
    have hstep : affChain n t q (k + 1) x
        = (canonicalLayer n t).mulVec (affChain n t q k x)
          + Pi.single (Fin.last n) (t ^ q k) := rfl
    rw [hstep, Pi.add_apply, canonicalLayer_mulVec_last, ih,
      Pi.single_eq_same, Finset.sum_range_succ]
    have hsum : t * ∑ j ∈ Finset.range k, t ^ (q j + (k - 1 - j))
        = ∑ j ∈ Finset.range k, t ^ (q j + (k + 1 - 1 - j)) := by
      rw [Finset.mul_sum]
      refine Finset.sum_congr rfl fun j hj => ?_
      have hjk : j < k := Finset.mem_range.mp hj
      rw [← pow_succ']
      congr 1
      omega
    have hlast : (t : ℝ) ^ (q k + (k + 1 - 1 - k)) = t ^ q k := by
      congr 1
      omega
    rw [hlast]
    calc t * (t ^ k * x (Fin.last n)
          + ∑ j ∈ Finset.range k, t ^ (q j + (k - 1 - j))) + t ^ q k
        = t ^ (k + 1) * x (Fin.last n)
          + (t * ∑ j ∈ Finset.range k, t ^ (q j + (k - 1 - j))
            + t ^ q k) := by ring
      _ = t ^ (k + 1) * x (Fin.last n)
          + (∑ j ∈ Finset.range k, t ^ (q j + (k + 1 - 1 - j))
            + t ^ q k) := by rw [hsum]

/-- The symmetric joint case q ≡ 1: the bias sum telescopes to the
    geometric tail Σ_{i=1..m} t^i, written top-down. -/
lemma affChain_dead_uniform (t : ℝ) (m : ℕ) (x : Fin (n + 1) → ℝ) :
    affChain n t (fun _ => 1) m x (Fin.last n)
      = t ^ m * x (Fin.last n) + ∑ j ∈ Finset.range m, t ^ (m - j) := by
  rw [affChain_dead_eq]
  congr 1
  refine Finset.sum_congr rfl fun j hj => ?_
  have hjm : j < m := Finset.mem_range.mp hj
  congr 1
  omega

/-- The Gaussian second moment of an affine function of the input:
    the cross term dies with the first moment. -/
lemma integral_affine_sq_gaussMeasure (a s : ℝ) :
    ∫ x, (a * x + s) ^ 2 ∂gaussMeasure = a ^ 2 + s ^ 2 := by
  have hx1 : Integrable (fun x : ℝ => x) gaussMeasure := by
    have h := integrable_pow_gaussMeasure 1
    exact h.congr (Filter.Eventually.of_forall fun x => by simp)
  have hx2 : Integrable (fun x : ℝ => x ^ 2) gaussMeasure :=
    integrable_sq_gaussMeasure
  have hint1 : ∫ x, x ∂gaussMeasure = 0 := by
    rw [integral_gaussMeasure]
    exact integral_id_mul_gaussDensity_zero
  have hfun : (fun x : ℝ => (a * x + s) ^ 2)
      = fun x => a ^ 2 * x ^ 2 + (2 * a * s) * x + s ^ 2 := by
    funext x
    ring
  have hI1 : Integrable (fun x : ℝ => a ^ 2 * x ^ 2) gaussMeasure :=
    hx2.const_mul (a ^ 2)
  have hI2 : Integrable (fun x : ℝ => 2 * a * s * x) gaussMeasure :=
    hx1.const_mul (2 * a * s)
  have hI12 : Integrable (fun x : ℝ => a ^ 2 * x ^ 2 + 2 * a * s * x)
      gaussMeasure := by
    have h := hI1.add hI2
    exact h.congr (Filter.Eventually.of_forall fun x => by
      simp only [Pi.add_apply])
  rw [hfun, integral_add hI12 (integrable_const _),
    integral_add hI1 hI2, integral_const_mul, integral_const_mul,
    integral_sq_gaussMeasure, hint1, integral_const]
  simp [measureReal_def]

/-- thm:bridge_bias, forward cap at the symmetric joint case: for
    every depth m ≥ 2 the dead forward moment carries leading rate 2
    with coefficient 1, against the bias-free rate 2m. The bias term
    dominates the weight ladder at every depth. -/
theorem aff_forward_cap (m : ℕ) (hm : 2 ≤ m) :
    HasLeadingRate
      (fun t => ∫ x, (t ^ m * x
        + ∑ j ∈ Finset.range m, t ^ (m - j)) ^ 2 ∂gaussMeasure)
      2 1 := by
  apply hasLeadingRate_of_expansion
    (R := fun t => (t ^ (2 * m)
      + (∑ j ∈ Finset.range m, t ^ (m - j)) ^ 2) - t ^ 2)
    (M := (m : ℝ) ^ 2)
  · filter_upwards [] with t
    rw [integral_affine_sq_gaussMeasure, ← pow_mul, Nat.mul_comm m 2]
    ring
  · filter_upwards [eventually_mem_nhdsWithin,
      eventually_nhdsWithin_of_eventually_nhds
        (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with t ht0' ht1'
    have ht0 : (0:ℝ) < t := ht0'
    have ht1 : t ≤ 1 := ht1'.le
    set s := ∑ j ∈ Finset.range m, t ^ (m - j) with hs
    -- peel the j = m − 1 term, which is t itself
    obtain ⟨k, rfl⟩ : ∃ k, m = k + 2 := ⟨m - 2, by omega⟩
    have hspeel : s = (∑ j ∈ Finset.range (k + 1), t ^ (k + 2 - j)) + t := by
      rw [hs, Finset.sum_range_succ,
        show k + 2 - (k + 1) = 1 from by omega, pow_one]
    set r := ∑ j ∈ Finset.range (k + 1), t ^ (k + 2 - j) with hr
    have hrnn : 0 ≤ r := Finset.sum_nonneg fun j _ => (pow_pos ht0 _).le
    have hrle : r ≤ (k + 1 : ℝ) * t ^ 2 := by
      rw [hr]
      calc ∑ j ∈ Finset.range (k + 1), t ^ (k + 2 - j)
          ≤ ∑ _j ∈ Finset.range (k + 1), t ^ 2 :=
            Finset.sum_le_sum fun j hj => by
              have hjk : j < k + 1 := Finset.mem_range.mp hj
              exact pow_le_pow_of_le_one ht0.le ht1 (by omega)
        _ = (k + 1 : ℝ) * t ^ 2 := by
            rw [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
            push_cast
            ring
    have hsle : s ≤ (k + 2 : ℝ) * t := by
      rw [hspeel]
      have h1 : r ≤ (k + 1 : ℝ) * t := by
        calc r ≤ (k + 1 : ℝ) * t ^ 2 := hrle
          _ ≤ (k + 1 : ℝ) * t := by
              nlinarith [ht0.le, ht1]
      linarith
    have hpow : t ^ (2 * (k + 2)) ≤ t ^ 3 :=
      pow_le_pow_of_le_one ht0.le ht1 (by omega)
    have hkey : (t ^ (2 * (k + 2)) + s ^ 2) - t ^ 2
        = t ^ (2 * (k + 2)) + r * (s + t) := by
      rw [hspeel]
      ring
    rw [hkey]
    have hbound : r * (s + t) ≤ ((k + 1 : ℝ) * (k + 3)) * t ^ 3 := by
      have hst : s + t ≤ (k + 3 : ℝ) * t := by linarith [hsle]
      calc r * (s + t) ≤ ((k + 1 : ℝ) * t ^ 2) * ((k + 3 : ℝ) * t) := by
            have h1 : (0:ℝ) ≤ s + t := by
              rw [hspeel]
              positivity
            exact mul_le_mul hrle hst h1 (by positivity)
        _ = ((k + 1 : ℝ) * (k + 3)) * t ^ 3 := by ring
    have hnn : 0 ≤ t ^ (2 * (k + 2)) + r * (s + t) := by
      have : (0:ℝ) ≤ s + t := by
        rw [hspeel]
        positivity
      positivity
    rw [abs_of_nonneg hnn]
    have hm2 : ((k + 2 : ℕ) : ℝ) ^ 2 = (k + 1 : ℝ) * (k + 3) + 1 := by
      push_cast
      ring
    calc t ^ (2 * (k + 2)) + r * (s + t)
        ≤ t ^ 3 + ((k + 1 : ℝ) * (k + 3)) * t ^ 3 := by
          linarith [hpow, hbound]
      _ = ((k + 1 : ℝ) * (k + 3) + 1) * t ^ (2 + 1) := by ring
      _ = ((k + 2 : ℕ) : ℝ) ^ 2 * t ^ (2 + 1) := by rw [hm2]

end AffineChain

/-! ### The (P3) biased channel -/

section BiasedRelu

/-- The biased ReLU layer at the symmetric joint case q = 1: weight t
    and bias t on the dead coordinate. -/
noncomputable def biasedRelu (t z : ℝ) : ℝ := relu (t * z + t)

noncomputable def biasedChain (t : ℝ) (m : ℕ) (x : ℝ) : ℝ :=
  (biasedRelu t)^[m] x

lemma biasedRelu_nonneg (t z : ℝ) : 0 ≤ biasedRelu t z :=
  relu_nonneg _

lemma biasedChain_nonneg (t : ℝ) (m : ℕ) (x : ℝ) (hm : 1 ≤ m) :
    0 ≤ biasedChain t m x := by
  obtain ⟨k, rfl⟩ : ∃ k, m = k + 1 := ⟨m - 1, by omega⟩
  unfold biasedChain
  rw [Function.iterate_succ_apply']
  exact biasedRelu_nonneg _ _

/-- The gate is open at every non-negative input: the bias keeps the
    pre-activation strictly positive, so the layer is locally affine
    with derivative exactly t. No survival factor. -/
lemma hasDerivAt_biasedRelu_pos {t : ℝ} (ht : 0 < t) {z : ℝ}
    (hz : -1 < z) : HasDerivAt (biasedRelu t) t z := by
  have haff : HasDerivAt (fun y : ℝ => t * y + t) t z := by
    have h := (hasDerivAt_id z).const_mul t
    rw [mul_one] at h
    exact h.add_const t
  refine haff.congr_of_eventuallyEq ?_
  filter_upwards [eventually_gt_nhds hz] with y hy
  unfold biasedRelu relu
  rw [max_eq_left (by nlinarith)]

lemma hasDerivAt_biasedRelu_neg {t : ℝ} (ht : 0 < t) {z : ℝ}
    (hz : z < -1) : HasDerivAt (biasedRelu t) 0 z := by
  have hconst : HasDerivAt (fun _ : ℝ => (0:ℝ)) 0 z := hasDerivAt_const z 0
  refine hconst.congr_of_eventuallyEq ?_
  filter_upwards [eventually_lt_nhds hz] with y hy
  unfold biasedRelu relu
  rw [max_eq_right (by nlinarith)]

/-- thm:bridge_bias (P3), deep layers: from any non-negative
    activation the m-layer biased chain has derivative exactly t^m.
    Every gate is open, and the bias-free survival factor 1/2 is
    gone: the constant doubles, the rate stands. -/
theorem biasedChain_deriv_of_nonneg {t : ℝ} (ht : 0 < t) (m : ℕ)
    {h : ℝ} (hh : 0 ≤ h) :
    HasDerivAt (biasedChain t m) (t ^ m) h := by
  induction m with
  | zero =>
    unfold biasedChain
    simpa using hasDerivAt_id' h
  | succ k ih =>
    have hfun : biasedChain t (k + 1) = biasedRelu t ∘ biasedChain t k := by
      funext y
      unfold biasedChain
      rw [Function.iterate_succ_apply']
      rfl
    rw [hfun]
    have hck : 0 ≤ biasedChain t k h := by
      rcases Nat.eq_zero_or_pos k with hk | hk
      · subst hk
        exact hh
      · exact biasedChain_nonneg t k h hk
    have houter := hasDerivAt_biasedRelu_pos ht
      (show -1 < biasedChain t k h by linarith)
    have hcomp := houter.comp h ih
    rw [show t * t ^ k = t ^ (k + 1) from (pow_succ' t k).symm] at hcomp
    exact hcomp

/-- thm:bridge_bias (P3), layer 1: from the Gaussian input the
    full-chain derivative is t^m times the single layer-1 gate
    1_{x > −1}. One gate in the whole chain. -/
theorem biasedChain_deriv {t : ℝ} (ht : 0 < t) (m : ℕ) (hm : 1 ≤ m)
    {x : ℝ} (hx : x ≠ -1) :
    HasDerivAt (biasedChain t m) (t ^ m * reluGate (x + 1)) x := by
  obtain ⟨k, rfl⟩ : ∃ k, m = k + 1 := ⟨m - 1, by omega⟩
  rcases lt_or_gt_of_ne hx with hneg | hpos
  · -- the layer-1 gate is closed; the chain is locally constant
    have hg : reluGate (x + 1) = 0 := if_neg (by
      simp only [not_lt]
      linarith)
    rw [hg, mul_zero]
    have hchain : ∀ᶠ y in 𝓝 x, biasedChain t (k + 1) y
        = biasedChain t (k + 1) x := by
      filter_upwards [eventually_lt_nhds hneg] with y hy
      have h1 : ∀ z : ℝ, z < -1 → biasedRelu t z = 0 := fun z hz => by
        unfold biasedRelu relu
        rw [max_eq_right (by nlinarith)]
      unfold biasedChain
      rw [Function.iterate_succ_apply, Function.iterate_succ_apply,
        h1 y hy, h1 x hneg]
    exact (hasDerivAt_const x (biasedChain t (k + 1) x)).congr_of_eventuallyEq
      (by filter_upwards [hchain] with y hy; exact hy)
  · -- the layer-1 gate is open; compose the open first layer with the
    -- all-gates-open deep chain
    have hg : reluGate (x + 1) = 1 := if_pos (by linarith)
    rw [hg, mul_one]
    have hfun : biasedChain t (k + 1) = biasedChain t k ∘ biasedRelu t := by
      funext y
      unfold biasedChain
      rw [Function.iterate_succ_apply]
      rfl
    rw [hfun]
    have h1 := hasDerivAt_biasedRelu_pos ht hpos
    have hnn : 0 ≤ biasedRelu t x := biasedRelu_nonneg t x
    have hdeep := biasedChain_deriv_of_nonneg ht k hnn
    have hcomp := hdeep.comp x h1
    rw [show t ^ k * t = t ^ (k + 1) from (pow_succ t k).symm] at hcomp
    exact hcomp

/-- The layer-1 gate has Gaussian mass Φ(1): the backward second
    moment of the biased chain is t^{2m}·∫1_{x>−1}φ₀ exactly. -/
theorem biased_backward_moment (t : ℝ) (m : ℕ) :
    ∫ x, (t ^ m * reluGate (x + 1)) ^ 2 * gaussDensity x 0 1
      = t ^ (2 * m) * ∫ x, reluGate (x + 1) * gaussDensity x 0 1 := by
  have hfun : ∀ x : ℝ, (t ^ m * reluGate (x + 1)) ^ 2 * gaussDensity x 0 1
      = t ^ (2 * m) * (reluGate (x + 1) * gaussDensity x 0 1) := by
    intro x
    rw [mul_pow, reluGate_sq,
      show (t ^ m) ^ 2 = t ^ (2 * m) from by
        rw [← pow_mul, Nat.mul_comm]]
    ring
  simp only [hfun]
  rw [integral_const_mul]

/-- The biased gate mass strictly exceeds the bias-free 1/2: opening
    the gate at −1 instead of 0 adds the Gaussian mass of (−1, 0]. -/
theorem biased_gate_mass_gt_half :
    1 / 2 < ∫ x, reluGate (x + 1) * gaussDensity x 0 1 := by
  have hsplit : ∀ x : ℝ, reluGate (x + 1) * gaussDensity x 0 1
      = reluGate x * gaussDensity x 0 1
        + Set.indicator (Set.Ioc (-1 : ℝ) 0)
            (fun y => gaussDensity y 0 1) x := by
    intro x
    unfold reluGate
    rcases le_or_gt x (-1) with h1 | h1
    · rw [if_neg (by linarith), Set.indicator_of_notMem (by
        simp only [Set.mem_Ioc, not_and_or, not_lt]
        left
        linarith), if_neg (by linarith)]
      ring
    · rcases le_or_gt x 0 with h2 | h2
      · rw [if_pos (by linarith), if_neg (by linarith),
          Set.indicator_of_mem (by simp only [Set.mem_Ioc]; exact ⟨h1, h2⟩)]
        ring
      · rw [if_pos (by linarith), if_pos h2,
          Set.indicator_of_notMem (by
            simp only [Set.mem_Ioc, not_and_or, not_le]
            right
            exact h2)]
        ring
  have hIioc : Integrable (Set.indicator (Set.Ioc (-1 : ℝ) 0)
      (fun y => gaussDensity y 0 1)) :=
    (integrable_gaussDensity 0).indicator measurableSet_Ioc
  have hIgate : Integrable (fun x => reluGate x * gaussDensity x 0 1) := by
    refine (integrable_gaussDensity 0).mono'
      ?_ (Filter.Eventually.of_forall fun x => ?_)
    · have hind : (fun x => reluGate x * gaussDensity x 0 1)
          = Set.indicator (Set.Ioi (0:ℝ)) (fun y => gaussDensity y 0 1) := by
        funext x
        unfold reluGate
        rcases le_or_gt x 0 with hx | hx
        · rw [if_neg (not_lt.mpr hx),
            Set.indicator_of_notMem (by simpa using hx)]
          ring
        · rw [if_pos hx, Set.indicator_of_mem (by simpa using hx)]
          ring
      rw [hind]
      exact ((integrable_gaussDensity 0).indicator
        measurableSet_Ioi).aestronglyMeasurable
    · rw [Real.norm_eq_abs]
      unfold reluGate
      rcases le_or_gt x 0 with hx | hx
      · rw [if_neg (not_lt.mpr hx)]
        simp [(gaussDensity_pos x 0).le]
      · rw [if_pos hx, one_mul, abs_of_nonneg (gaussDensity_pos x 0).le]
  rw [show (fun x => reluGate (x + 1) * gaussDensity x 0 1)
      = fun x => reluGate x * gaussDensity x 0 1
        + Set.indicator (Set.Ioc (-1 : ℝ) 0)
            (fun y => gaussDensity y 0 1) x from funext hsplit,
    integral_add hIgate hIioc, integral_reluGate_gaussDensity,
    integral_indicator measurableSet_Ioc]
  have hmass : (0:ℝ) < ∫ y in Set.Ioc (-1 : ℝ) 0, gaussDensity y 0 1 := by
    have hlow : ∀ y ∈ Set.Ioc (-1 : ℝ) 0,
        gaussDensity (-1) 0 1 ≤ gaussDensity y 0 1 := by
      intro y hy
      simp only [Set.mem_Ioc] at hy
      rw [gaussDensity_one_eq, gaussDensity_one_eq]
      have hexp : Real.exp (-(1/2 : ℝ) * ((-1) - 0) ^ 2)
          ≤ Real.exp (-(1/2 : ℝ) * (y - 0) ^ 2) := by
        apply Real.exp_le_exp.mpr
        nlinarith [hy.1, hy.2]
      have hc : (0:ℝ) < (2 * Real.pi) ^ (-(1:ℝ)/2) := by
        apply Real.rpow_pos_of_pos
        positivity
      exact mul_le_mul_of_nonneg_left hexp hc.le
    have hconst : ∫ _y in Set.Ioc (-1 : ℝ) 0, gaussDensity (-1) 0 1
        = gaussDensity (-1) 0 1 := by
      rw [setIntegral_const, measureReal_def, Real.volume_Ioc]
      norm_num
    have hmono : ∫ _y in Set.Ioc (-1 : ℝ) 0, gaussDensity (-1) 0 1
        ≤ ∫ y in Set.Ioc (-1 : ℝ) 0, gaussDensity y 0 1 :=
      setIntegral_mono_on (integrable_const _)
        ((integrable_gaussDensity 0).integrableOn)
        measurableSet_Ioc hlow
    rw [hconst] at hmono
    linarith [gaussDensity_pos (-1 : ℝ) 0]
  linarith

end BiasedRelu

end DeadDirections


==> anc/DeadDirections/BridgeComposition.lean <==
/-
  Composition additivity (theory paper, thm:bridge_composition, part (a)).

  Formal model of the scalar-linear-jointly-gated transfer hypothesis:
  each block multiplies the dead-direction component by c_i·t^{k_i}·g,
  with c_i a deterministic constant and g one shared indicator gate
  (the joint-gate clause: for the covered chains every gate is the
  single survival event, or identically 1). Under this hypothesis the
  composed second moment is exactly

    (∏ c_i)² · t^{2 Σ k_i} · E[g·X²],

  so the backward rate of a chain is the sum of the per-block rates.
  The clauses of the hypothesis appear as exactly the algebra used:
  the deterministic constant enters as c², so its sign never matters
  (no cross-block destructive interference); the shared gate enters
  through idempotence g·g = g (disjoint gates fall outside the model,
  matching the theorem's exclusion); linearity in the dead component
  is the model itself (a polynomial transfer of degree ≥ 2, the SwiGLU
  case, is not expressible as a block here). The forward direction is
  the same statement read with X the input signal.
-/
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import DeadDirections.FisherDecay
import DeadDirections.DeepLinearBridge

namespace DeadDirections

open MeasureTheory Filter Topology

variable {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω}

/-- Composed dead-direction signal through a chain of gated scalar
    blocks: block (c, k) multiplies by c·t^k·g. -/
def composedSignal (bs : List (ℝ × ℕ)) (g X : Ω → ℝ) (t : ℝ) : Ω → ℝ :=
  match bs with
  | [] => X
  | (c, k) :: bs' => fun ω => c * t^k * g ω * composedSignal bs' g X t ω

/-- Total transfer coefficient ∏ c_i of a chain. -/
def chainCoeff (bs : List (ℝ × ℕ)) : ℝ := (bs.map Prod.fst).prod

/-- Total rate Σ k_i of a chain. -/
def chainRate (bs : List (ℝ × ℕ)) : ℕ := (bs.map Prod.snd).sum

/-- Rates add under chain concatenation: the additivity reading. -/
lemma chainRate_append (bs bs' : List (ℝ × ℕ)) :
    chainRate (bs ++ bs') = chainRate bs + chainRate bs' := by
  simp [chainRate]

/-- Coefficients multiply under chain concatenation. -/
lemma chainCoeff_append (bs bs' : List (ℝ × ℕ)) :
    chainCoeff (bs ++ bs') = chainCoeff bs * chainCoeff bs' := by
  simp [chainCoeff]

omit [MeasurableSpace Ω] in
/-- Pointwise collapse of a nonempty chain: the shared idempotent gate
    survives exactly once. -/
lemma composedSignal_eq (g X : Ω → ℝ) (hg : ∀ ω, g ω = 0 ∨ g ω = 1)
    (t : ℝ) {bs : List (ℝ × ℕ)} (hbs : bs ≠ []) (ω : Ω) :
    composedSignal bs g X t ω
      = chainCoeff bs * t ^ chainRate bs * (g ω * X ω) := by
  induction bs with
  | nil => exact absurd rfl hbs
  | cons b bs' ih =>
    obtain ⟨c, k⟩ := b
    rcases eq_or_ne bs' [] with h' | h'
    · subst h'
      simp only [composedSignal, chainCoeff, chainRate, List.map_cons,
        List.map_nil, List.prod_cons, List.prod_nil, List.sum_cons,
        List.sum_nil, mul_one, add_zero]
      ring
    · have hgg : g ω * g ω = g ω := by
        rcases hg ω with h | h <;> rw [h] <;> ring
      simp only [composedSignal, ih h']
      rw [show c * t^k * g ω
            * (chainCoeff bs' * t ^ chainRate bs' * (g ω * X ω))
          = (c * chainCoeff bs') * (t^k * t ^ chainRate bs')
            * ((g ω * g ω) * X ω) from by ring,
        hgg, ← pow_add]
      simp only [chainCoeff, chainRate, List.map_cons, List.prod_cons,
        List.sum_cons]

/-- thm:bridge_composition (a) in the gated-scalar model: the composed
    second moment is exactly (∏c)²·t^{2Σk}·E[g·X²]. The rate of the
    chain is the sum of the per-block rates. -/
theorem composedSignal_sq_integral (g X : Ω → ℝ)
    (hg : ∀ ω, g ω = 0 ∨ g ω = 1)
    {bs : List (ℝ × ℕ)} (hbs : bs ≠ []) (t : ℝ) :
    ∫ ω, composedSignal bs g X t ω ^ 2 ∂μ
      = chainCoeff bs ^ 2 * t ^ (2 * chainRate bs)
        * ∫ ω, g ω * X ω ^ 2 ∂μ := by
  have hfun : ∀ ω, composedSignal bs g X t ω ^ 2
      = (chainCoeff bs ^ 2 * t ^ (2 * chainRate bs)) * (g ω * X ω ^ 2) := by
    intro ω
    rw [composedSignal_eq g X hg t hbs ω]
    have hgg : g ω * g ω = g ω := by
      rcases hg ω with h | h <;> rw [h] <;> ring
    have hpow : t ^ (2 * chainRate bs) = (t ^ chainRate bs) ^ 2 := by
      rw [mul_comm, pow_mul]
    rw [hpow]
    calc (chainCoeff bs * t ^ chainRate bs * (g ω * X ω)) ^ 2
        = chainCoeff bs ^ 2 * (t ^ chainRate bs) ^ 2
          * ((g ω * g ω) * X ω ^ 2) := by ring
      _ = chainCoeff bs ^ 2 * (t ^ chainRate bs) ^ 2
          * (g ω * X ω ^ 2) := by rw [hgg]
  simp only [hfun]
  rw [integral_const_mul]

/-- The chain realises the leading rate 2·Σk_i with coefficient
    (∏c)²·E[g·X²], connecting to the abstract fisher_decay layers. -/
theorem composedSignal_hasLeadingRate (g X : Ω → ℝ)
    (hg : ∀ ω, g ω = 0 ∨ g ω = 1) {bs : List (ℝ × ℕ)} (hbs : bs ≠ []) :
    HasLeadingRate (fun t => ∫ ω, composedSignal bs g X t ω ^ 2 ∂μ)
      (2 * chainRate bs)
      (chainCoeff bs ^ 2 * ∫ ω, g ω * X ω ^ 2 ∂μ) := by
  have h : Tendsto
      (fun _ : ℝ => chainCoeff bs ^ 2 * ∫ ω, g ω * X ω ^ 2 ∂μ)
      (𝓝[>] (0:ℝ))
      (𝓝 (chainCoeff bs ^ 2 * ∫ ω, g ω * X ω ^ 2 ∂μ)) :=
    tendsto_const_nhds
  refine h.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht
  rw [composedSignal_sq_integral g X hg hbs t]
  have htp : t ^ (2 * chainRate bs) ≠ 0 :=
    ne_of_gt (pow_pos ht _)
  field_simp

/-! ### Composition corollaries

Evaluations of the chain model at the block types the paper composes.
Unit-rate matmuls recover the thm:bridge ladder (cor:composition_reduces,
cor:composition_reduces_sub); rate-0 residual blocks leave the moment
t-free at every t, the exact form of rate 0; a block chain equals its
flattened weight chain (the graph-distance reading); uniform rate-2
blocks give the α = 4(L − ℓ) profile of cor:composition_heterogeneous
and cor:g10_composition; and one extra Linear shifts the moment rate by
exactly 2, the α_{W_V} − α_{W_O} = 2 invariant of
prop:attn_VO_invariant. -/

section CompositionCorollaries

lemma chainRate_replicate (n : ℕ) (c : ℝ) (k : ℕ) :
    chainRate (List.replicate n (c, k)) = n * k := by
  simp [chainRate, List.map_replicate, List.sum_replicate, smul_eq_mul]

lemma chainCoeff_replicate (n : ℕ) (c : ℝ) (k : ℕ) :
    chainCoeff (List.replicate n (c, k)) = c ^ n := by
  simp [chainCoeff, List.map_replicate, List.prod_replicate]

lemma replicate_ne_nil {α : Type*} (n : ℕ) (hn : 1 ≤ n) (a : α) :
    List.replicate n a ≠ [] := by
  intro h
  have := congrArg List.length h
  simp at this
  omega

/-- cor:composition_reduces / cor:composition_reduces_sub, matmul
    case: n unit-rate blocks read moment rate 2n, the thm:bridge
    ladder at n = L − ℓ. -/
theorem composition_matmul_hasLeadingRate (g X : Ω → ℝ)
    (hg : ∀ ω, g ω = 0 ∨ g ω = 1) (c : ℝ) (n : ℕ) (hn : 1 ≤ n) :
    HasLeadingRate
      (fun t => ∫ ω, composedSignal (List.replicate n (c, 1)) g X t ω ^ 2
        ∂μ)
      (2 * n) (c ^ (2 * n) * ∫ ω, g ω * X ω ^ 2 ∂μ) := by
  have h := composedSignal_hasLeadingRate (μ := μ) g X hg
    (bs := List.replicate n (c, 1)) (replicate_ne_nil n hn _)
  rw [chainRate_replicate, chainCoeff_replicate, Nat.mul_one,
    show (c ^ n) ^ 2 = c ^ (2 * n) from by
      rw [← pow_mul, Nat.mul_comm]] at h
  exact h

/-- cor:composition_reduces, residual case: rate-0 blocks leave the
    composed moment t-free, the same value at every t. Rate 0 in its
    exact form. -/
theorem composition_residual_const (g X : Ω → ℝ)
    (hg : ∀ ω, g ω = 0 ∨ g ω = 1) (c : ℝ) (n : ℕ) (hn : 1 ≤ n) (t : ℝ) :
    ∫ ω, composedSignal (List.replicate n (c, 0)) g X t ω ^ 2 ∂μ
      = c ^ (2 * n) * ∫ ω, g ω * X ω ^ 2 ∂μ := by
  rw [composedSignal_sq_integral g X hg (replicate_ne_nil n hn _) t,
    chainRate_replicate, chainCoeff_replicate]
  rw [Nat.mul_zero, Nat.mul_zero, pow_zero, ← pow_mul, Nat.mul_comm n 2]
  ring

/-- The flattened weight chain of one block: its coefficient on one
    unit-rate matmul, then unit matmuls for the rest of its rate. -/
def flattenBlock : ℝ × ℕ → List (ℝ × ℕ) :=
  fun b => (b.1, 1) :: List.replicate (b.2 - 1) ((1 : ℝ), 1)

lemma chainRate_flattenBlock (b : ℝ × ℕ) (hb : 1 ≤ b.2) :
    chainRate (flattenBlock b) = b.2 := by
  unfold flattenBlock
  simp [chainRate, List.map_replicate, List.sum_replicate, smul_eq_mul]
  omega

lemma chainCoeff_flattenBlock (b : ℝ × ℕ) :
    chainCoeff (flattenBlock b) = b.1 := by
  unfold flattenBlock
  simp [chainCoeff, List.map_replicate, List.prod_replicate]

/-- cor:composition_reduces, graph-distance reading: a block chain
    carries the same rate as its flattened weight chain. -/
theorem chainRate_flatMap (bs : List (ℝ × ℕ))
    (hbs : ∀ b ∈ bs, 1 ≤ b.2) :
    chainRate (bs.flatMap flattenBlock) = chainRate bs := by
  induction bs with
  | nil => rfl
  | cons b bs' ih =>
    rw [List.flatMap_cons, chainRate_append,
      chainRate_flattenBlock b (hbs b List.mem_cons_self),
      ih fun b' hb' => hbs b' (List.mem_cons_of_mem _ hb')]
    simp [chainRate]

/-- The flattened chain carries the same coefficient. -/
theorem chainCoeff_flatMap (bs : List (ℝ × ℕ)) :
    chainCoeff (bs.flatMap flattenBlock) = chainCoeff bs := by
  induction bs with
  | nil => rfl
  | cons b bs' ih =>
    rw [List.flatMap_cons, chainCoeff_append, chainCoeff_flattenBlock,
      ih]
    simp [chainCoeff]

/-- cor:composition_heterogeneous / cor:g10_composition, additive
    reading: n rate-2 blocks above the probe compose at moment rate
    4n, the α = 4(L − ℓ) profile. -/
theorem composition_rate_two_hasLeadingRate (g X : Ω → ℝ)
    (hg : ∀ ω, g ω = 0 ∨ g ω = 1) (c : ℝ) (n : ℕ) (hn : 1 ≤ n) :
    HasLeadingRate
      (fun t => ∫ ω, composedSignal (List.replicate n (c, 2)) g X t ω ^ 2
        ∂μ)
      (4 * n) (c ^ (2 * n) * ∫ ω, g ω * X ω ^ 2 ∂μ) := by
  have h := composedSignal_hasLeadingRate (μ := μ) g X hg
    (bs := List.replicate n (c, 2)) (replicate_ne_nil n hn _)
  rw [chainRate_replicate,
    show 2 * (n * 2) = 4 * n from by ring, chainCoeff_replicate,
    show (c ^ n) ^ 2 = c ^ (2 * n) from by
      rw [← pow_mul, Nat.mul_comm]] at h
  exact h

/-- prop:attn_VO_invariant, offset form: one extra Linear multiplies
    the gradient by t and shifts the moment rate by exactly 2, with
    the coefficient untouched: the α_{W_V} − α_{W_O} = 2 invariant. -/
theorem HasLeadingRate.extra_linear {F : ℝ → ℝ} {p : ℕ} {a : ℝ}
    (h : HasLeadingRate F p a) :
    HasLeadingRate (fun t => t ^ 2 * F t) (2 + p) a := by
  have hsq : HasLeadingRate (fun t : ℝ => t ^ 2) 2 1 := by
    refine (tendsto_const_nhds (X := ℝ) (x := (1:ℝ))
      (f := 𝓝[>] (0:ℝ))).congr' ?_
    filter_upwards [eventually_mem_nhdsWithin] with t ht
    exact (div_self (ne_of_gt (pow_pos ht 2))).symm
  have hmul := hsq.mul h
  rwa [one_mul] at hmul

end CompositionCorollaries

/-! ### The exclusion clauses (thm:bridge_composition, hypotheses)

Each clause of the scalar-linear-jointly-gated hypothesis excludes an
exact failure, and each failure is a theorem of the model. Disjoint
gates kill the composed moment identically, so no finite rate exists
with a non-zero coefficient. A quadratic dead-direction map compounds
the arriving order: on a t^e input a (c, k) block returns order
k + 2e, so the stack rate is not a sum as soon as e ≥ 1. A block that
injects non-dead signal at a fixed order caps the composed rate at
that order once the arriving order passes it, the LN reset of the
no-leakage clause. Clause (b), the forward direction, is the same
chain statement read with X the dead-direction input signal. -/

section ExclusionClauses

/-- thm:bridge_composition (b), forward: the chain model read with X
    the dead-direction input signal. The forward moment carries rate
    2·Σ k_i^fwd with coefficient (∏c)²·E[g·X²]; for gate-free chains
    take g ≡ 1. -/
theorem composedSignal_forward_hasLeadingRate (g X : Ω → ℝ)
    (hg : ∀ ω, g ω = 0 ∨ g ω = 1) {bs : List (ℝ × ℕ)} (hbs : bs ≠ []) :
    HasLeadingRate (fun t => ∫ ω, composedSignal bs g X t ω ^ 2 ∂μ)
      (2 * chainRate bs)
      (chainCoeff bs ^ 2 * ∫ ω, g ω * X ω ^ 2 ∂μ) :=
  composedSignal_hasLeadingRate g X hg hbs

/-- The joint-gate clause is sharp: with disjoint gates the composed
    second moment vanishes at every t, so the chain has no rate with a
    non-zero coefficient. -/
theorem disjoint_gates_moment_zero (g₁ g₂ X : Ω → ℝ)
    (hdisj : ∀ ω, g₁ ω * g₂ ω = 0)
    (c₁ c₂ : ℝ) (k₁ k₂ : ℕ) (t : ℝ) :
    ∫ ω, (c₁ * t^k₁ * g₁ ω * (c₂ * t^k₂ * g₂ ω * X ω)) ^ 2 ∂μ = 0 := by
  have hfun : ∀ ω,
      (c₁ * t^k₁ * g₁ ω * (c₂ * t^k₂ * g₂ ω * X ω)) ^ 2 = 0 := by
    intro ω
    have h : c₁ * t^k₁ * g₁ ω * (c₂ * t^k₂ * g₂ ω * X ω)
        = c₁ * t^k₁ * (c₂ * t^k₂) * X ω * (g₁ ω * g₂ ω) := by ring
    rw [h, hdisj ω, mul_zero]
    exact zero_pow (by omega)
  simp only [hfun]
  exact integral_zero _ _

/-- The linearity clause is sharp: a quadratic dead-direction map on a
    t^e input returns order k + 2e, and the squared moment carries
    rate 2(k + 2e). -/
theorem quad_block_compounds (c a : ℝ) (k e : ℕ) :
    HasLeadingRate (fun t => (c * t^k * (a * t^e) ^ 2) ^ 2)
      (2 * (k + 2 * e)) (c ^ 2 * a ^ 4) := by
  have h := (hasLeadingRate_pow (2 * (k + 2 * e))).const_mul
    (c ^ 2 * a ^ 4)
  rw [mul_one] at h
  refine h.congr fun t => ?_
  congr 1
  ring

/-- The compounded rate disagrees with the additive rate at every
    arriving order e ≥ 1. -/
theorem quad_rate_ne_additive (k e : ℕ) (he : 1 ≤ e) :
    2 * (k + 2 * e) ≠ 2 * (k + e) := by omega

/-- The no-leakage clause is sharp: a block injecting non-dead signal
    at fixed order cap below the arriving order k + e caps the
    composed squared moment at rate 2·cap with the injection
    coefficient. -/
theorem leak_caps_rate (ck a : ℝ) (cap ke : ℕ) (hlt : cap < ke) :
    HasLeadingRate (fun t => (a * t^cap + ck * t^ke) ^ 2)
      (2 * cap) (a ^ 2) := by
  have h1 : HasLeadingRate (fun t => a ^ 2 * t ^ (2 * cap))
      (2 * cap) (a ^ 2) := by
    have h := (hasLeadingRate_pow (2 * cap)).const_mul (a ^ 2)
    rwa [mul_one] at h
  have h2 : HasLeadingRate
      (fun t => (2 * a * ck) * t ^ (cap + ke)) (cap + ke)
      (2 * a * ck) := by
    have h := (hasLeadingRate_pow (cap + ke)).const_mul (2 * a * ck)
    rwa [mul_one] at h
  have h3 : HasLeadingRate (fun t => ck ^ 2 * t ^ (2 * ke))
      (2 * ke) (ck ^ 2) := by
    have h := (hasLeadingRate_pow (2 * ke)).const_mul (ck ^ 2)
    rwa [mul_one] at h
  have h23 := h2.add_of_lt h3 (by omega)
  have h := h1.add_of_lt h23 (by omega)
  refine h.congr fun t => ?_
  congr 1
  ring

/-- The capped rate disagrees with the additive rate. -/
theorem leak_cap_ne_additive (cap ke : ℕ) (hlt : cap < ke) :
    2 * cap ≠ 2 * ke := by omega

end ExclusionClauses

/-! ### The rotation-window constants from the two chains

rem:rot_window_bound writes the rotated dead reading as
G(t) = (γsc)² + b·t^{2K} and leaves γ and b to the architecture. At
the chain model both are read off the two routes that reach the
probe: the live route, a rate-0 chain whose coefficient is γ, leaks
through the rotated mask with the factor s·c of the planar witness;
the canonical dead route is a chain of rate K whose squared
coefficient is b. With the two route signals uncorrelated and unit
normalised, the moment of the sum is exactly the window form. -/

section RotConstants

/-- The window constants from the chains: γ is the live chain's
    coefficient, b the square of the dead chain's coefficient, and
    the moment of leak-plus-canonical is (γsc)² + b·t^{2K} exactly,
    with K the dead chain's rate. -/
theorem rot_constants_from_chains (g X₁ X₂ : Ω → ℝ)
    (hg : ∀ ω, g ω = 0 ∨ g ω = 1)
    {live dead : List (ℝ × ℕ)} (hlive : live ≠ []) (hdead : dead ≠ [])
    (hrate0 : chainRate live = 0)
    (h1 : Integrable (fun ω => g ω * X₁ ω ^ 2) μ)
    (h2 : Integrable (fun ω => g ω * X₂ ω ^ 2) μ)
    (h12 : Integrable (fun ω => g ω * (X₁ ω * X₂ ω)) μ)
    (hn1 : ∫ ω, g ω * X₁ ω ^ 2 ∂μ = 1)
    (hn2 : ∫ ω, g ω * X₂ ω ^ 2 ∂μ = 1)
    (hunc : ∫ ω, g ω * (X₁ ω * X₂ ω) ∂μ = 0)
    (s c t : ℝ) :
    ∫ ω, (s * c * composedSignal live g X₁ t ω
        + composedSignal dead g X₂ t ω) ^ 2 ∂μ
      = (chainCoeff live * s * c) ^ 2
        + chainCoeff dead ^ 2 * t ^ (2 * chainRate dead) := by
  have hgg : ∀ ω, g ω * g ω = g ω := fun ω => by
    rcases hg ω with h | h <;> rw [h] <;> ring
  have hfun : ∀ ω, (s * c * composedSignal live g X₁ t ω
        + composedSignal dead g X₂ t ω) ^ 2
      = (chainCoeff live * s * c) ^ 2 * (g ω * X₁ ω ^ 2)
        + (2 * (chainCoeff live * s * c)
            * (chainCoeff dead * t ^ chainRate dead))
          * (g ω * (X₁ ω * X₂ ω))
        + (chainCoeff dead ^ 2 * t ^ (2 * chainRate dead))
          * (g ω * X₂ ω ^ 2) := by
    intro ω
    rw [composedSignal_eq g X₁ hg t hlive ω,
      composedSignal_eq g X₂ hg t hdead ω, hrate0, pow_zero]
    have hpow : t ^ (2 * chainRate dead) = (t ^ chainRate dead) ^ 2 := by
      rw [mul_comm, pow_mul]
    rw [hpow]
    have hg2 := hgg ω
    linear_combination
      ((chainCoeff live * s * c) ^ 2 * X₁ ω ^ 2
        + 2 * (chainCoeff live * s * c)
          * (chainCoeff dead * t ^ chainRate dead) * (X₁ ω * X₂ ω)
        + (chainCoeff dead * t ^ chainRate dead) ^ 2 * X₂ ω ^ 2) * hg2
  simp only [hfun]
  rw [integral_add (by
        exact (h1.const_mul _).add (h12.const_mul _))
      (h2.const_mul _),
    integral_add (h1.const_mul _) (h12.const_mul _),
    integral_const_mul, integral_const_mul, integral_const_mul,
    hn1, hn2, hunc]
  ring

/-- At the planar witness the leak factor is s·c exactly, so the
    crossover scale of rem:rot_window_bound reads
    t_× = ((γsc)²/b)^{1/(2K)} with γ and b the two chain
    coefficients: the rotation constants derived from the
    architecture at model level. -/
theorem rot_constants_crossover {live dead : List (ℝ × ℕ)}
    (hb : chainCoeff dead ≠ 0) (s c : ℝ) (hK : 1 ≤ chainRate dead) :
    chainCoeff dead ^ 2
        * (((chainCoeff live * s * c) ^ 2 / chainCoeff dead ^ 2)
            ^ ((1:ℝ) / (2 * chainRate dead))) ^ (2 * chainRate dead)
      = (chainCoeff live * s * c) ^ 2 := by
  have hb2 : (0:ℝ) < chainCoeff dead ^ 2 := by positivity
  have hnum : (0:ℝ) ≤ (chainCoeff live * s * c) ^ 2 / chainCoeff dead ^ 2 :=
    div_nonneg (sq_nonneg _) hb2.le
  have hn : (2 * chainRate dead : ℕ) ≠ 0 := by omega
  rw [← Real.rpow_natCast _ (2 * chainRate dead), ← Real.rpow_mul hnum]
  have hexp : (1:ℝ) / (2 * (chainRate dead : ℝ)) * ((2 * chainRate dead : ℕ) : ℝ)
      = 1 := by
    have : ((chainRate dead : ℕ) : ℝ) ≠ 0 := by
      exact_mod_cast (show chainRate dead ≠ 0 by omega)
    push_cast
    field_simp
  rw [hexp, Real.rpow_one, mul_div_cancel₀ _ (ne_of_gt hb2)]

end RotConstants

/-! ### The residual graph (thm:bridge_res, res_ff, res_all, res_block)

The backward route through a residual computational graph is a list of
segments: a weight edge transfers c·t and costs one unit of weighted
path length; a residual block spanning k weights transfers 1 + c·t^k,
the skip route plus the k-weight chain, and costs nothing. The
composed moment carries leading rate 2·K with K the total weighted
path length: the shortest-path distance of Definition path_distance,
with the skip-saves-k accounting visible in the cost function. -/

section ResidualGraph

/-- A backward segment: a weight edge with coefficient c, or a
    residual block spanning k internal weights. -/
inductive ResSeg where
  | weight : ℝ → ResSeg
  | resblock : ℝ → ℕ → ResSeg

/-- The transfer factor of one segment. -/
noncomputable def ResSeg.transfer : ResSeg → ℝ → ℝ
  | .weight c, t => c * t
  | .resblock c k, t => 1 + c * t ^ k

/-- The weighted path cost: weight edges cost one, skips let the
    block cost nothing. -/
def ResSeg.kdist : ResSeg → ℕ
  | .weight _ => 1
  | .resblock _ _ => 0

/-- The leading coefficient: c on a weight edge, 1 on a block (the
    skip route dominates). -/
def ResSeg.coeff : ResSeg → ℝ
  | .weight c => c
  | .resblock _ _ => 1

/-- Well-formed segments: residual blocks span at least one weight. -/
def ResSeg.wf : ResSeg → Prop
  | .weight _ => True
  | .resblock _ k => 1 ≤ k

noncomputable def chainTransfer (l : List ResSeg) (t : ℝ) : ℝ :=
  (l.map (fun s => s.transfer t)).prod

def chainKdist (l : List ResSeg) : ℕ := (l.map ResSeg.kdist).sum

def chainCoeffR (l : List ResSeg) : ℝ := (l.map ResSeg.coeff).prod

lemma chainTransfer_cons (s : ResSeg) (l : List ResSeg) (t : ℝ) :
    chainTransfer (s :: l) t = s.transfer t * chainTransfer l t := by
  unfold chainTransfer
  rw [List.map_cons, List.prod_cons]

/-- One segment's squared transfer has leading rate 2·cost with
    coefficient coeff². -/
theorem seg_sq_hasLeadingRate (s : ResSeg) (hs : s.wf) :
    HasLeadingRate (fun t => (s.transfer t) ^ 2)
      (2 * s.kdist) (s.coeff ^ 2) := by
  cases s with
  | weight c =>
    simp only [ResSeg.transfer, ResSeg.kdist, ResSeg.coeff]
    refine (tendsto_const_nhds (X := ℝ) (x := c ^ 2)
      (f := 𝓝[>] (0:ℝ))).congr' ?_
    filter_upwards [eventually_mem_nhdsWithin] with t ht
    have ht2 : t ^ (2 * 1) ≠ 0 := ne_of_gt (pow_pos ht _)
    field_simp
  | resblock c k =>
    simp only [ResSeg.transfer, ResSeg.kdist, ResSeg.coeff, one_pow]
    show HasLeadingRate (fun t => (1 + c * t ^ k) ^ 2) (2 * 0) 1
    have hcont : Filter.Tendsto (fun t : ℝ => (1 + c * t ^ k) ^ 2)
        (𝓝 (0:ℝ)) (𝓝 ((1 + c * 0 ^ k) ^ 2)) := by
      exact (Continuous.tendsto (by continuity) 0)
    have hk : (1:ℕ) ≤ k := hs
    have hval : (1 + c * (0:ℝ) ^ k) ^ 2 = 1 := by
      rw [zero_pow (by omega : k ≠ 0)]
      ring
    rw [hval] at hcont
    have h : Filter.Tendsto (fun t : ℝ => (1 + c * t ^ k) ^ 2)
        (𝓝[>] (0:ℝ)) (𝓝 1) := hcont.mono_left nhdsWithin_le_nhds
    refine h.congr' ?_
    filter_upwards [] with t
    rw [Nat.mul_zero, pow_zero, div_one]

/-- thm:bridge_res in the segment model: the composed squared
    transfer has leading rate 2·K with K the total weighted path
    cost, and coefficient the squared product of leading
    coefficients. -/
theorem chainTransfer_sq_hasLeadingRate (l : List ResSeg)
    (hl : ∀ s ∈ l, s.wf) :
    HasLeadingRate (fun t => (chainTransfer l t) ^ 2)
      (2 * chainKdist l) (chainCoeffR l ^ 2) := by
  induction l with
  | nil =>
    show HasLeadingRate (fun t => (chainTransfer [] t) ^ 2) _ _
    have hone : ∀ t : ℝ, chainTransfer [] t = 1 := fun t => rfl
    refine (tendsto_const_nhds (X := ℝ) (x := chainCoeffR [] ^ 2)
      (f := 𝓝[>] (0:ℝ))).congr' ?_
    filter_upwards [] with t
    rw [hone]
    show chainCoeffR [] ^ 2 = 1 ^ 2 / t ^ (2 * chainKdist [])
    have hK : chainKdist [] = 0 := rfl
    have hC : chainCoeffR [] = 1 := rfl
    rw [hK, hC, Nat.mul_zero, pow_zero, div_one]
  | cons s l' ih =>
    have hseg := seg_sq_hasLeadingRate s (hl s List.mem_cons_self)
    have hrest := ih fun s' hs' => hl s' (List.mem_cons_of_mem _ hs')
    have hmul := hseg.mul hrest
    have hfun : (fun t => (s.transfer t) ^ 2 * (chainTransfer l' t) ^ 2)
        = fun t => (chainTransfer (s :: l') t) ^ 2 := by
      funext t
      rw [chainTransfer_cons]
      ring
    rw [hfun] at hmul
    have hK : 2 * s.kdist + 2 * chainKdist l'
        = 2 * chainKdist (s :: l') := by
      have : chainKdist (s :: l') = s.kdist + chainKdist l' := by
        unfold chainKdist
        rw [List.map_cons, List.sum_cons]
      omega
    have hC : s.coeff ^ 2 * chainCoeffR l' ^ 2
        = chainCoeffR (s :: l') ^ 2 := by
      have : chainCoeffR (s :: l') = s.coeff * chainCoeffR l' := by
        unfold chainCoeffR
        rw [List.map_cons, List.prod_cons]
      rw [this]
      ring
    rw [hK, hC] at hmul
    exact hmul

/-- cor:res_ff: with no residual edges the cost is the depth, and the
    ladder rate 2(L − ℓ) returns. -/
theorem res_ff_kdist (c : ℝ) (m : ℕ) :
    chainKdist (List.replicate m (ResSeg.weight c)) = m := by
  unfold chainKdist
  rw [List.map_replicate, List.sum_replicate, smul_eq_mul]
  simp [ResSeg.kdist]

/-- cor:res_all: with every layer wrapped in a residual, the cost is
    zero at every depth and the composed moment is Θ(1): rate 0 with
    coefficient 1. -/
theorem res_all_hasLeadingRate (c : ℝ) (k m : ℕ) (hk : 1 ≤ k) :
    HasLeadingRate
      (fun t => (chainTransfer
        (List.replicate m (ResSeg.resblock c k)) t) ^ 2) 0 1 := by
  have h := chainTransfer_sq_hasLeadingRate
    (List.replicate m (ResSeg.resblock c k))
    (fun s hs => by
      rw [List.eq_of_mem_replicate hs]
      exact hk)
  have hK : chainKdist (List.replicate m (ResSeg.resblock c k)) = 0 := by
    unfold chainKdist
    rw [List.map_replicate, List.sum_replicate, smul_eq_mul]
    simp [ResSeg.kdist]
  have hC : chainCoeffR (List.replicate m (ResSeg.resblock c k)) = 1 := by
    unfold chainCoeffR
    rw [List.map_replicate, List.prod_replicate]
    simp [ResSeg.coeff]
  rw [hK, hC, Nat.mul_zero, one_pow] at h
  exact h

/-- cor:res_block, the skip-saves-k accounting: a residual block
    between a post-chain of length b and a pre-chain of length a
    contributes nothing to the cost, so K = a + b whatever k the
    block spans. -/
theorem res_block_kdist (a b k : ℕ) (c c' c'' : ℝ) :
    chainKdist (List.replicate b (ResSeg.weight c)
        ++ ResSeg.resblock c' k :: List.replicate a (ResSeg.weight c''))
      = a + b := by
  unfold chainKdist
  rw [List.map_append, List.sum_append, List.map_cons, List.sum_cons,
    List.map_replicate, List.sum_replicate, List.map_replicate,
    List.sum_replicate, smul_eq_mul, smul_eq_mul]
  simp [ResSeg.kdist]
  omega

/-- The sign hypothesis of the forward residual lemma is sharp: two
    tied shortest routes with coefficients c₁ and c₂ compose to the
    transfer (c₁ + c₂)·t, the moment coefficient is (c₁ + c₂)², and it
    vanishes exactly at c₂ = −c₁. A negative activation slope on one
    of two tied routes cancels the tie at leading order and the rate
    jumps, which is why φ'(0) > 0 is load-bearing. -/
theorem tied_routes_coeff (c₁ c₂ : ℝ) :
    HasLeadingRate (fun t => ((c₁ + c₂) * t) ^ 2) 2 ((c₁ + c₂) ^ 2)
    ∧ ((c₁ + c₂) ^ 2 = 0 ↔ c₂ = -c₁) := by
  constructor
  · have h := seg_sq_hasLeadingRate (ResSeg.weight (c₁ + c₂)) trivial
    simp only [ResSeg.transfer, ResSeg.kdist, ResSeg.coeff] at h
    rwa [Nat.mul_one] at h
  · rw [sq_eq_zero_iff]
    constructor
    · intro h
      linarith
    · intro h
      rw [h]
      ring

/-- The residual G-model: the dead entry carries the squared chain
    transfer, live entries are constant. -/
noncomputable def resGModel {n : ℕ} (l : List ResSeg) (mdead : ℝ)
    (mlive : Fin (n+1) → ℝ) (j₀ : Fin (n+1)) :
    ℝ → Fin (n+1) → ℝ :=
  fun t i => if i = j₀ then (chainTransfer l t) ^ 2 * mdead
    else mlive i

/-- cor:res_lambda_min, diagonal-model slice: the residual G-model's
    dead entry tends to zero when the path cost is positive, the live
    entries are Θ(1), and eventually the dead entry is the variational
    minimum of the diagonal form. -/
theorem res_lambda_min_slice {n : ℕ} (l : List ResSeg)
    (hl : ∀ s ∈ l, s.wf) (hK : 1 ≤ chainKdist l)
    (mdead : ℝ) (mlive : Fin (n+1) → ℝ) (j₀ : Fin (n+1))
    (hml : ∀ i, i ≠ j₀ → 0 < mlive i) :
    ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ v : Fin (n+1) → ℝ,
      resGModel l mdead mlive j₀ t j₀ * ∑ i, v i ^ 2
      ≤ ∑ i, resGModel l mdead mlive j₀ t i * v i ^ 2 := by
  apply diag_lambda_min_slice_general
  · have hred : (fun t => resGModel l mdead mlive j₀ t j₀)
        = fun t => (chainTransfer l t) ^ 2 * mdead := by
      funext t
      simp [resGModel]
    rw [hred]
    have h := (chainTransfer_sq_hasLeadingRate l hl).tendsto_zero
      (by omega : 2 * chainKdist l ≠ 0)
    have h2 : Filter.Tendsto
        (fun t => (chainTransfer l t) ^ 2 * mdead) (𝓝[>] (0:ℝ))
        (𝓝 (0 * mdead)) := h.mul_const mdead
    rwa [zero_mul] at h2
  · intro i hij
    refine ⟨mlive i, hml i hij, ?_⟩
    filter_upwards [] with t
    simp [resGModel, hij]

end ResidualGraph

/-! ### Near-canonical non-commuting limits (cor:bridge_near_canonical)

The paper states near-canonical continuity as an open problem and
constrains the answer's shape: at zero rotation the canonical rate is
exact, at any fixed rotation the asymptotic exponent collapses to the
mixed contribution's rate, and the two iterated limits disagree. The
model below carries that shape exactly: the perturbed observable
t^{2k} + ε²t² has leading rate 2 with coefficient ε² for every ε ≠ 0,
leading rate 2k at ε = 0, and the rates differ for every k ≥ 2. The
open question itself, a quantitative window bound as a function of ε,
stays open here as in the paper. -/

section NearCanonical

/-- At fixed ε the mixed contribution carries the rate: the perturbed
    observable has leading rate 2 with coefficient ε². The reading is
    informative for ε ≠ 0; at ε = 0 the coefficient vanishes and the
    canonical statement below applies. -/
theorem near_canonical_rate_perturbed (k : ℕ) (hk : 2 ≤ k) (ε : ℝ) :
    HasLeadingRate (fun t => ε ^ 2 * t ^ 2 + t ^ (2 * k)) 2
      (ε ^ 2) := by
  have h1 : HasLeadingRate (fun t => ε ^ 2 * t ^ 2) 2 (ε ^ 2) := by
    have h := (hasLeadingRate_pow 2).const_mul (ε ^ 2)
    simpa using h
  have h2 : HasLeadingRate (fun t => t ^ (2 * k)) (2 * k) 1 :=
    hasLeadingRate_pow (2 * k)
  exact h1.add_of_lt h2 (by omega)

/-- At ε = 0 the canonical rate is exact: leading rate 2k with
    coefficient 1. -/
theorem near_canonical_rate_zero (k : ℕ) :
    HasLeadingRate (fun t => (0:ℝ) ^ 2 * t ^ 2 + t ^ (2 * k))
      (2 * k) 1 := by
  have h := hasLeadingRate_pow (2 * k)
  refine h.congr fun t => ?_
  ring_nf

/-- The two iterated limits disagree: the perturbed rate 2 and the
    canonical rate 2k differ for every k ≥ 2. -/
theorem near_canonical_rates_differ (k : ℕ) (hk : 2 ≤ k) :
    (2 : ℕ) ≠ 2 * k := by omega

end NearCanonical

end DeadDirections


==> anc/DeadDirections/CeGated.lean <==
/-
  Cross-entropy composition through the nonlinear channels: the
  joint gate-and-gradient model.

  thm:bridge_ce composes the cross-entropy head base case with the
  backward ladder; the linear-class composition is ce_bridge_composed.
  The nonlinear channels add a survival gate, and the composed moment
  then depends on the joint law of the gate and the output gradient:
  E[g·δ_h²], not E[g]·E[δ_h²]. The joint gate-and-gradient model
  enters as one hypothesis, a gated base floor q·E[δ_h²] ≤ E[g·δ_h²]
  (independence gives it with q the survival probability, and any
  positive correlation between surviving and a large gradient only
  raises it). Under it the gated chain reads the same ladder with the
  base case scaled by q: the dead G-entry at the probe is at least
  (∏c)²·q·c₀(1 − 1/C)·t^{2Σk}.
-/
import Mathlib.Probability.Independence.Integration
import DeadDirections.CeHead
import DeadDirections.BridgeComposition

namespace DeadDirections

open MeasureTheory ProbabilityTheory Filter Topology Matrix

variable {n : ℕ} {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω}

/-- The dead-axis reading of the head Hessian is the second moment of
    the dead output-gradient component. -/
lemma head_dead_axis_eq_moment (H : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (δ : Ω → Fin (n+1) → ℝ)
    (hH : ∀ v : Fin (n+1) → ℝ,
      v ⬝ᵥ H.mulVec v = ∫ ω, (∑ i, v i * δ ω i) ^ 2 ∂μ) :
    (Pi.single (Fin.last n) 1 : Fin (n+1) → ℝ) ⬝ᵥ
        H.mulVec (Pi.single (Fin.last n) 1)
      = ∫ ω, (δ ω (Fin.last n)) ^ 2 ∂μ := by
  rw [hH]
  congr 1
  funext ω
  congr 1
  have hterm : ∀ i : Fin (n+1),
      (Pi.single (Fin.last n) 1 : Fin (n+1) → ℝ) i * δ ω i
      = if i = Fin.last n then δ ω i else 0 := by
    intro i
    rw [Pi.single_apply]
    by_cases hi : i = Fin.last n <;> simp [hi]
  rw [Finset.sum_congr rfl fun i _ => hterm i,
    Finset.sum_ite_eq' Finset.univ (Fin.last n) (δ ω)]
  simp

/-- thm:bridge_ce through the nonlinear channels, the joint
    gate-and-gradient model: with the head Hessian carrying the ones
    vector in its kernel on both sides and the non-degeneracy constant
    c₀ on {1}^⊥, and the gated base floor q·E[δ_h²] ≤ E[g·δ_h²], the
    gated chain's dead moment is at least
    (∏c)²·q·c₀(1 − 1/C)·t^{2Σk}. -/
theorem ce_gated_chain_lower {c₀ q : ℝ} (_hc₀ : 0 ≤ c₀) (hq : 0 ≤ q)
    (H : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) (δ : Ω → Fin (n+1) → ℝ)
    (hH : ∀ v : Fin (n+1) → ℝ,
      v ⬝ᵥ H.mulVec v = ∫ ω, (∑ i, v i * δ ω i) ^ 2 ∂μ)
    (hker : H.mulVec (fun _ => 1) = 0)
    (hkerL : Matrix.vecMul (fun _ => (1:ℝ)) H = 0)
    (hass : ∀ v : Fin (n+1) → ℝ, (∑ i, v i) = 0 →
      c₀ * ∑ i, v i ^ 2 ≤ v ⬝ᵥ H.mulVec v)
    (g : Ω → ℝ) (hg : ∀ ω, g ω = 0 ∨ g ω = 1)
    (hjoint : q * ∫ ω, (δ ω (Fin.last n)) ^ 2 ∂μ
      ≤ ∫ ω, g ω * (δ ω (Fin.last n)) ^ 2 ∂μ)
    {bs : List (ℝ × ℕ)} (hbs : bs ≠ []) (t : ℝ) :
    chainCoeff bs ^ 2 * t ^ (2 * chainRate bs)
        * (q * (c₀ * (1 - 1 / ((n:ℝ) + 1))))
      ≤ ∫ ω, composedSignal bs g (fun ω => δ ω (Fin.last n)) t ω ^ 2 ∂μ := by
  rw [composedSignal_sq_integral g _ hg hbs t]
  have hbase := ce_dead_lower (C := n + 1) H (by omega) hker hkerL
    hass (Fin.last n)
  rw [head_dead_axis_eq_moment H δ hH] at hbase
  have hcast : ((n + 1 : ℕ) : ℝ) = (n:ℝ) + 1 := by push_cast; rfl
  rw [hcast] at hbase
  have hA : 0 ≤ chainCoeff bs ^ 2 * t ^ (2 * chainRate bs) :=
    mul_nonneg (sq_nonneg _) ((even_two_mul _).pow_nonneg t)
  have hB : q * (c₀ * (1 - 1 / ((n:ℝ) + 1)))
      ≤ ∫ ω, g ω * (δ ω (Fin.last n)) ^ 2 ∂μ :=
    le_trans (mul_le_mul_of_nonneg_left hbase hq) hjoint
  exact mul_le_mul_of_nonneg_left hB hA

/-- Independence supplies the joint model: with the gate independent
    of the dead output-gradient component, the gated base floor holds
    with q the survival probability E[g], and the gated chain reads
    (∏c)²·E[g]·c₀(1 − 1/C)·t^{2Σk}. -/
theorem ce_gated_chain_lower_of_indep {c₀ : ℝ} (hc₀ : 0 ≤ c₀)
    (H : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) (δ : Ω → Fin (n+1) → ℝ)
    (hH : ∀ v : Fin (n+1) → ℝ,
      v ⬝ᵥ H.mulVec v = ∫ ω, (∑ i, v i * δ ω i) ^ 2 ∂μ)
    (hker : H.mulVec (fun _ => 1) = 0)
    (hkerL : Matrix.vecMul (fun _ => (1:ℝ)) H = 0)
    (hass : ∀ v : Fin (n+1) → ℝ, (∑ i, v i) = 0 →
      c₀ * ∑ i, v i ^ 2 ≤ v ⬝ᵥ H.mulVec v)
    (g : Ω → ℝ) (hg : ∀ ω, g ω = 0 ∨ g ω = 1)
    (hgm : AEStronglyMeasurable g μ)
    (hδm : AEStronglyMeasurable (fun ω => δ ω (Fin.last n)) μ)
    (hind : g ⟂ᵢ[μ] fun ω => δ ω (Fin.last n))
    {bs : List (ℝ × ℕ)} (hbs : bs ≠ []) (t : ℝ) :
    chainCoeff bs ^ 2 * t ^ (2 * chainRate bs)
        * ((∫ ω, g ω ∂μ) * (c₀ * (1 - 1 / ((n:ℝ) + 1))))
      ≤ ∫ ω, composedSignal bs g (fun ω => δ ω (Fin.last n)) t ω ^ 2 ∂μ := by
  have hq : 0 ≤ ∫ ω, g ω ∂μ :=
    integral_nonneg fun ω => by rcases hg ω with h | h <;> rw [h] <;> norm_num
  have hind2 : g ⟂ᵢ[μ] fun ω => (δ ω (Fin.last n)) ^ 2 := by
    have h := hind.comp measurable_id (measurable_id.pow_const 2)
    exact h
  have hprod : ∫ ω, g ω * (δ ω (Fin.last n)) ^ 2 ∂μ
      = (∫ ω, g ω ∂μ) * ∫ ω, (δ ω (Fin.last n)) ^ 2 ∂μ :=
    hind2.integral_fun_mul_eq_mul_integral hgm (hδm.pow 2)
  exact ce_gated_chain_lower hc₀ hq H δ hH hker hkerL hass g hg
    (le_of_eq hprod.symm) hbs t

end DeadDirections


==> anc/DeadDirections/CeHead.lean <==
/-
  The cross-entropy output head (theory paper, thm:bridge_ce and
  lem:ce_head).

  The CE replacement for the MSE base case is finite probability
  algebra. Under expected Fisher the conditional covariance of the
  output gradient softmax(z) − e_y is the softmax Hessian
  H = diag(p) − p pᵀ; its quadratic form is the variance of v under p,
  equal to the p-weighted sum of squared deviations from the p-mean,
  so it is non-negative, vanishes exactly on the vectors constant on
  the support of p, kills the ones vector (the logit-shift gauge zero
  of clause (c)), and is positive on {1}^⊥ at full support. The dead
  basis vector splits as its {1}^⊥ projection plus (1/C)·1, the cross
  terms die on the kernel, and the non-degeneracy constant c₀ delivers
  the base case: the dead output entry is at least c₀(1 − 1/C), the
  Θ(1) of clause (b) with c₀ in place of σ^{−2}. The backward
  recursion above the head is loss-independent and lives in the
  channel modules.
-/
import Mathlib.Data.Matrix.Basic
import DeadDirections.DeepLinearBridge

namespace DeadDirections

open Matrix Filter Topology

variable {C : ℕ}

/-- The softmax Hessian at probability vector p: H = diag(p) − p pᵀ. -/
def ceHess (p : Fin C → ℝ) : Matrix (Fin C) (Fin C) ℝ :=
  Matrix.diagonal p - Matrix.vecMulVec p p

/-- The Hessian acts as v ↦ p ⊙ v − (Σ p v)·p. -/
lemma ceHess_mulVec (p v : Fin C → ℝ) (i : Fin C) :
    (ceHess p).mulVec v i = p i * v i - p i * ∑ y, p y * v y := by
  unfold ceHess
  rw [Matrix.sub_mulVec]
  simp only [Pi.sub_apply, Matrix.mulVec_diagonal]
  congr 1
  simp only [Matrix.mulVec, dotProduct, Matrix.vecMulVec_apply]
  rw [Finset.sum_congr rfl fun y _ => mul_assoc (p i) (p y) (v y),
    ← Finset.mul_sum]

/-- lem:ce_head, covariance identity: the conditional second moment of
    the output gradient p − e_y under y ~ p is the softmax Hessian,
    entrywise. -/
lemma ceHess_expect (p : Fin C → ℝ) (hsum : ∑ y, p y = 1) (i j : Fin C) :
    ∑ y, p y * ((p i - (Pi.single y 1 : Fin C → ℝ) i)
        * (p j - (Pi.single y 1 : Fin C → ℝ) j))
      = ceHess p i j := by
  have hexp : ∀ y : Fin C,
      p y * ((p i - (Pi.single y 1 : Fin C → ℝ) i)
        * (p j - (Pi.single y 1 : Fin C → ℝ) j))
      = p y * (p i * p j)
        - p i * ((if j = y then (1:ℝ) else 0) * p y)
        - p j * ((if i = y then (1:ℝ) else 0) * p y)
        + p y * ((if i = y then (1:ℝ) else 0)
          * (if j = y then (1:ℝ) else 0)) := by
    intro y
    rw [Pi.single_apply, Pi.single_apply]
    ring
  rw [Finset.sum_congr rfl fun y _ => hexp y, Finset.sum_add_distrib,
    Finset.sum_sub_distrib, Finset.sum_sub_distrib]
  have hA : ∑ y, p y * (p i * p j) = p i * p j := by
    rw [← Finset.sum_mul, hsum, one_mul]
  have hite : ∀ b : Fin C, ∑ y, (if b = y then (1:ℝ) else 0) * p y
      = p b := by
    intro b
    rw [Finset.sum_congr rfl fun y _ =>
      (by by_cases hby : b = y <;> simp [hby] :
        (if b = y then (1:ℝ) else 0) * p y = if b = y then p y else 0),
      Finset.sum_ite_eq]
    simp
  have hB : ∑ y, p i * ((if j = y then (1:ℝ) else 0) * p y)
      = p i * p j := by
    rw [← Finset.mul_sum, hite j]
  have hCsum : ∑ y, p j * ((if i = y then (1:ℝ) else 0) * p y)
      = p j * p i := by
    rw [← Finset.mul_sum, hite i]
  have hD : ∑ y, p y * ((if i = y then (1:ℝ) else 0)
      * (if j = y then (1:ℝ) else 0))
      = if i = j then p i else 0 := by
    by_cases hij : i = j
    · subst hij
      rw [if_pos rfl,
        Finset.sum_congr rfl fun y _ => (by
          by_cases hiy : i = y <;> simp [hiy] :
          p y * ((if i = y then (1:ℝ) else 0)
            * (if i = y then (1:ℝ) else 0))
          = if i = y then p y else 0),
        Finset.sum_ite_eq]
      simp
    · rw [if_neg hij]
      refine Finset.sum_eq_zero fun y _ => ?_
      by_cases hiy : i = y
      · rw [if_neg (fun h : j = y => hij (hiy.trans h.symm))]
        ring
      · rw [if_neg hiy]
        ring
  rw [hA, hB, hCsum, hD]
  unfold ceHess
  simp only [Matrix.sub_apply, Matrix.diagonal_apply,
    Matrix.vecMulVec_apply]
  ring

/-- The quadratic form is the variance of v under p. -/
lemma ceHess_quadform (p v : Fin C → ℝ) :
    v ⬝ᵥ (ceHess p).mulVec v
      = ∑ y, p y * v y ^ 2 - (∑ y, p y * v y) ^ 2 := by
  simp only [dotProduct]
  rw [Finset.sum_congr rfl fun i _ => by rw [ceHess_mulVec p v i],
    Finset.sum_congr rfl fun i _ =>
      mul_sub (v i) (p i * v i) (p i * ∑ y, p y * v y),
    Finset.sum_sub_distrib]
  congr 1
  · exact Finset.sum_congr rfl fun i _ => by ring
  · rw [Finset.sum_congr rfl fun i _ =>
      (show v i * (p i * ∑ y, p y * v y)
        = p i * v i * ∑ y, p y * v y from by ring),
      ← Finset.sum_mul, sq]

/-- The variance in mean-centered form: the p-weighted sum of squared
    deviations from the p-mean. -/
lemma ceHess_quadform_eq_var (p v : Fin C → ℝ)
    (hsum : ∑ y, p y = 1) :
    v ⬝ᵥ (ceHess p).mulVec v
      = ∑ y, p y * (v y - ∑ z, p z * v z) ^ 2 := by
  rw [ceHess_quadform]
  have hrhs : ∑ y, p y * (v y - ∑ z, p z * v z) ^ 2
      = ∑ y, (p y * v y ^ 2
        - 2 * (∑ z, p z * v z) * (p y * v y)
        + (∑ z, p z * v z) ^ 2 * p y) := by
    exact Finset.sum_congr rfl fun y _ => by ring
  rw [hrhs, Finset.sum_add_distrib, Finset.sum_sub_distrib,
    ← Finset.mul_sum, ← Finset.mul_sum, hsum]
  ring

/-- The logit-shift gauge zero of thm:bridge_ce (c): the ones vector
    lies in the kernel at every p summing to one. -/
lemma ceHess_mulVec_one (p : Fin C → ℝ) (hsum : ∑ y, p y = 1) :
    (ceHess p).mulVec (fun _ => 1) = 0 := by
  funext i
  rw [ceHess_mulVec]
  simp only [mul_one, Pi.zero_apply]
  rw [hsum]
  ring

/-- The variance is non-negative. -/
lemma ceHess_quadform_nonneg (p v : Fin C → ℝ)
    (hp : ∀ y, 0 ≤ p y) (hsum : ∑ y, p y = 1) :
    0 ≤ v ⬝ᵥ (ceHess p).mulVec v := by
  rw [ceHess_quadform_eq_var p v hsum]
  exact Finset.sum_nonneg fun y _ => mul_nonneg (hp y) (sq_nonneg _)

/-- lem:ce_head, nullspace characterization: the form vanishes exactly
    when v is constant on the support of p. -/
lemma ceHess_quadform_eq_zero_iff (p v : Fin C → ℝ)
    (hp : ∀ y, 0 ≤ p y) (hsum : ∑ y, p y = 1) :
    v ⬝ᵥ (ceHess p).mulVec v = 0
      ↔ ∀ y, p y = 0 ∨ v y = ∑ z, p z * v z := by
  rw [ceHess_quadform_eq_var p v hsum,
    Finset.sum_eq_zero_iff_of_nonneg
      fun y _ => mul_nonneg (hp y) (sq_nonneg _)]
  constructor
  · intro h y
    rcases mul_eq_zero.mp (h y (Finset.mem_univ y)) with h0 | h0
    · exact Or.inl h0
    · exact Or.inr (by nlinarith [sq_nonneg (v y - ∑ z, p z * v z)])
  · intro h y _
    rcases h y with h0 | h0
    · rw [h0, zero_mul]
    · rw [h0, sub_self]
      ring

/-- lem:ce_head, full support: the form is positive on {1}^⊥ away
    from zero, so the kernel is exactly the gauge line. -/
theorem ceHess_posdef_on_perp (p v : Fin C → ℝ)
    (hp : ∀ y, 0 < p y) (hsum : ∑ y, p y = 1)
    (hv0 : ∑ i, v i = 0) (hvne : v ≠ 0) :
    0 < v ⬝ᵥ (ceHess p).mulVec v := by
  rcases (ceHess_quadform_nonneg p v (fun y => (hp y).le)
    hsum).lt_or_eq with h | h
  · exact h
  · exfalso
    have hconst := (ceHess_quadform_eq_zero_iff p v
      (fun y => (hp y).le) hsum).mp h.symm
    have hval : ∀ y, v y = ∑ z, p z * v z := fun y => by
      rcases hconst y with h0 | h0
      · exact absurd h0 (ne_of_gt (hp y))
      · exact h0
    have hS : ∑ z, p z * v z = 0 := by
      have hsv : ∑ i, v i = ∑ _i : Fin C, ∑ z, p z * v z :=
        Finset.sum_congr rfl fun i _ => hval i
      rw [hv0, Finset.sum_const, Finset.card_univ, Fintype.card_fin,
        nsmul_eq_mul] at hsv
      rcases Nat.eq_zero_or_pos C with hC | hC
      · exact absurd (funext fun i => absurd (Fin.pos i) (by omega))
          hvne
      · have hCne : ((C:ℝ)) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
        have hCS : (C:ℝ) * (∑ z, p z * v z) = 0 := by linarith [hsv]
        rcases mul_eq_zero.mp hCS with h0 | h0
        · exact absurd h0 hCne
        · exact h0
    exact hvne (funext fun y => by
      rw [hval y, hS]
      simp)

/-- thm:bridge_ce (b), base case: for any covariance H that kills the
    ones vector on both sides and satisfies the non-degeneracy bound
    c₀ on {1}^⊥, the dead output entry is at least c₀(1 − 1/C). The
    constant c₀ replaces the MSE σ^{−2}. -/
theorem ce_dead_lower {c₀ : ℝ} (H : Matrix (Fin C) (Fin C) ℝ)
    (hC : 0 < C)
    (hker : H.mulVec (fun _ => 1) = 0)
    (hkerL : Matrix.vecMul (fun _ => (1:ℝ)) H = 0)
    (hass : ∀ v : Fin C → ℝ, (∑ i, v i) = 0 →
      c₀ * ∑ i, v i ^ 2 ≤ v ⬝ᵥ H.mulVec v) (h : Fin C) :
    c₀ * (1 - 1 / C)
      ≤ (Pi.single h 1 : Fin C → ℝ) ⬝ᵥ H.mulVec (Pi.single h 1) := by
  have hCne : ((C:ℝ)) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
  set w : Fin C → ℝ := fun i => (Pi.single h 1 : Fin C → ℝ) i - 1 / C
    with hw
  have hsingle_sum : ∑ i, (Pi.single h 1 : Fin C → ℝ) i = 1 := by
    rw [Finset.sum_congr rfl fun i _ => Pi.single_apply h 1 i,
      Finset.sum_ite_eq' Finset.univ h fun _ => (1:ℝ)]
    simp
  have hwsum : ∑ i, w i = 0 := by
    rw [hw]
    simp only
    rw [Finset.sum_sub_distrib, hsingle_sum, Finset.sum_const,
      Finset.card_univ, Fintype.card_fin, nsmul_eq_mul, mul_one_div,
      div_self hCne]
    ring
  have hsingle_sq : ∑ i, ((Pi.single h 1 : Fin C → ℝ) i) ^ 2 = 1 := by
    have hterm : ∀ i : Fin C, ((Pi.single h 1 : Fin C → ℝ) i) ^ 2
        = if i = h then (1:ℝ) else 0 := by
      intro i
      rw [Pi.single_apply]
      by_cases hih : i = h <;> simp [hih]
    rw [Finset.sum_congr rfl fun i _ => hterm i,
      Finset.sum_ite_eq' Finset.univ h fun _ => (1:ℝ)]
    simp
  have hwnorm : ∑ i, w i ^ 2 = 1 - 1 / C := by
    rw [hw]
    simp only
    rw [Finset.sum_congr rfl fun i _ =>
      (show ((Pi.single h 1 : Fin C → ℝ) i - 1 / C) ^ 2
        = ((Pi.single h 1 : Fin C → ℝ) i) ^ 2
          - 2 / C * (Pi.single h 1 : Fin C → ℝ) i
          + (1 / C) ^ 2 from by ring),
      Finset.sum_add_distrib, Finset.sum_sub_distrib, hsingle_sq,
      ← Finset.mul_sum, hsingle_sum, Finset.sum_const,
      Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    field_simp
    ring
  have hsplit : (Pi.single h 1 : Fin C → ℝ)
      = w + (1 / C : ℝ) • ((fun _ => (1:ℝ)) : Fin C → ℝ) := by
    funext i
    simp only [hw, Pi.add_apply, Pi.smul_apply, smul_eq_mul, mul_one]
    ring
  have hquad : (Pi.single h 1 : Fin C → ℝ) ⬝ᵥ H.mulVec (Pi.single h 1)
      = w ⬝ᵥ H.mulVec w := by
    have hone : ((fun _ => (1:ℝ)) : Fin C → ℝ) ⬝ᵥ H.mulVec w = 0 := by
      rw [dotProduct_mulVec, hkerL, zero_dotProduct]
    rw [hsplit, Matrix.mulVec_add, Matrix.mulVec_smul, hker,
      smul_zero, add_zero, add_dotProduct, smul_dotProduct, hone,
      smul_zero, add_zero]
  rw [hquad]
  calc c₀ * (1 - 1 / C) = c₀ * ∑ i, w i ^ 2 := by rw [hwnorm]
    _ ≤ w ⬝ᵥ H.mulVec w := hass w hwsum

/-- The both-sided kernel: the ones vector also kills the Hessian from
    the left, so ce_dead_lower's hypotheses are both discharged by
    ceHess itself. -/
lemma ceHess_one_vecMul (p : Fin C → ℝ) (hsum : ∑ y, p y = 1) :
    Matrix.vecMul (fun _ => (1:ℝ)) (ceHess p) = 0 := by
  funext j
  simp only [Matrix.vecMul, dotProduct, one_mul]
  unfold ceHess
  simp only [Matrix.sub_apply, Matrix.diagonal_apply,
    Matrix.vecMulVec_apply]
  rw [Finset.sum_sub_distrib,
    Finset.sum_ite_eq' Finset.univ j p, ← Finset.sum_mul, hsum]
  simp

/-! ### Clause (c): the gauge kernel through the backward chain -/

section GaugeRotation

variable {n : ℕ}

/-- The pulled-back gauge vector at depth p below the head: after
    rescaling, t^p off the dead coordinate and 1 on it. -/
noncomputable def gaugeVec (n : ℕ) (t : ℝ) (p : ℕ) : Fin (n+1) → ℝ :=
  fun i => if i = Fin.last n then 1 else t ^ p

/-- The canonical chain sends the gauge vector to t^p times the ones
    vector. -/
lemma canonical_mulVec_gaugeVec (t : ℝ) (p : ℕ) :
    (canonicalLayer n t ^ p).mulVec (gaugeVec n t p)
      = (t ^ p) • ((fun _ => (1:ℝ)) : Fin (n+1) → ℝ) := by
  funext i
  by_cases hi : i = Fin.last n
  · subst hi
    rw [canonicalLayer_pow_mulVec_last]
    simp [gaugeVec]
  · rw [canonicalLayer_pow_mulVec_ne t p _ hi]
    simp [gaugeVec, hi]

/-- thm:bridge_ce (c), kernel form: the pulled-back head covariance
    G_ℓ = Jᵀ H̄ J kills the gauge vector at every t: one exact zero
    eigenvalue at every layer and every t. -/
theorem ce_gauge_kernel (H : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (hker : H.mulVec (fun _ => 1) = 0) (t : ℝ) (p : ℕ) :
    ((canonicalLayer n t ^ p)ᵀ * H * (canonicalLayer n t ^ p)).mulVec
      (gaugeVec n t p) = 0 := by
  rw [← Matrix.mulVec_mulVec, ← Matrix.mulVec_mulVec,
    canonical_mulVec_gaugeVec, Matrix.mulVec_smul, hker, smul_zero,
    Matrix.mulVec_zero]

/-- thm:bridge_ce (c), rotation form: the gauge eigenvector converges
    to the dead basis vector as t → 0⁺. The exact kernel absorbs the
    dead direction's decay. -/
theorem ce_gauge_eigen_limit (n p : ℕ) (hp : 1 ≤ p) :
    Filter.Tendsto (fun t => gaugeVec n t p) (𝓝[>] (0:ℝ))
      (𝓝 (Pi.single (Fin.last n) 1)) := by
  rw [tendsto_pi_nhds]
  intro i
  by_cases hi : i = Fin.last n
  · subst hi
    simp only [gaugeVec, if_true, Pi.single_eq_same]
    exact tendsto_const_nhds
  · simp only [gaugeVec, if_neg hi, Pi.single_eq_of_ne hi]
    have h := (continuous_pow p).tendsto (0:ℝ)
    rw [zero_pow (by omega : p ≠ 0)] at h
    exact h.mono_left nhdsWithin_le_nhds

end GaugeRotation

/-! ### The composed statement: head base times backward ladder -/

section ComposedLadder

variable {n : ℕ} {Ω : Type*} [MeasurableSpace Ω]
  {μ : MeasureTheory.Measure Ω}

/-- thm:bridge_ce as one statement for the linear class. If the
    output-gradient second-moment matrix kills the ones vector on both
    sides and carries the non-degeneracy constant c₀ on {1}^⊥, the
    dead G-entry at depth ℓ is at least c₀(1 − 1/C)·t^{2(L−ℓ)}: the
    head base case and the backward ladder in a single inequality. -/
theorem ce_bridge_composed {c₀ : ℝ}
    (H : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) (δ : Ω → Fin (n+1) → ℝ)
    (hH : ∀ v : Fin (n+1) → ℝ,
      v ⬝ᵥ H.mulVec v = ∫ ω, (∑ i, v i * δ ω i) ^ 2 ∂μ)
    (hker : H.mulVec (fun _ => 1) = 0)
    (hkerL : Matrix.vecMul (fun _ => (1:ℝ)) H = 0)
    (hass : ∀ v : Fin (n+1) → ℝ, (∑ i, v i) = 0 →
      c₀ * ∑ i, v i ^ 2 ≤ v ⬝ᵥ H.mulVec v)
    (t : ℝ) (L ℓ : ℕ) :
    c₀ * (1 - 1 / ((n:ℝ) + 1)) * t ^ (2 * (L - ℓ))
      ≤ ∫ ω, ((canonicalLayer n t ^ (L - ℓ)).mulVec (δ ω)
          (Fin.last n)) ^ 2 ∂μ := by
  rw [deep_linear_backward_rate]
  have hbase := ce_dead_lower (C := n + 1) H (by omega) hker hkerL
    hass (Fin.last n)
  have hread : (Pi.single (Fin.last n) 1 : Fin (n+1) → ℝ) ⬝ᵥ
      H.mulVec (Pi.single (Fin.last n) 1)
      = ∫ ω, (δ ω (Fin.last n)) ^ 2 ∂μ := by
    rw [hH]
    congr 1
    funext ω
    congr 1
    have hterm : ∀ i : Fin (n+1),
        (Pi.single (Fin.last n) 1 : Fin (n+1) → ℝ) i * δ ω i
        = if i = Fin.last n then δ ω i else 0 := by
      intro i
      rw [Pi.single_apply]
      by_cases hi : i = Fin.last n <;> simp [hi]
    rw [Finset.sum_congr rfl fun i _ => hterm i,
      Finset.sum_ite_eq' Finset.univ (Fin.last n) (δ ω)]
    simp
  rw [hread] at hbase
  have hcast : ((n + 1 : ℕ) : ℝ) = (n:ℝ) + 1 := by push_cast; rfl
  rw [hcast] at hbase
  have ht2 : (0:ℝ) ≤ t ^ (2 * (L - ℓ)) := (even_two_mul _).pow_nonneg t
  nlinarith [mul_le_mul_of_nonneg_left hbase ht2]

end ComposedLadder

/-! ### Empirical against expected Fisher (cor:emp_vs_exp_ce)

The collapse separation is simplex algebra. At an observed label
carrying mass 1 − ε, the empirical per-sample gradient norm
‖p − e_y‖² sits between ε² and 2ε², while the expected-side trace
Σᵢ pᵢ(1 − pᵢ) sits between ε(1 − ε) and 2ε: the empirical side
collapses at the square of the expected side's order, with explicit
constants. -/

section EmpVsExp

variable {C : ℕ}

/-- The trace of the softmax Hessian: Σᵢ pᵢ(1 − pᵢ). -/
lemma ceHess_trace (p : Fin C → ℝ) :
    Matrix.trace (ceHess p) = ∑ i, p i * (1 - p i) := by
  unfold Matrix.trace ceHess
  simp only [Matrix.diag_apply, Matrix.sub_apply,
    Matrix.diagonal_apply_eq, Matrix.vecMulVec_apply]
  exact Finset.sum_congr rfl fun i _ => by ring

/-- cor:emp_vs_exp_ce, empirical side: the per-sample gradient norm
    at an observed label of mass 1 − ε sits between ε² and 2ε². -/
theorem emp_grad_sq_bounds (p : Fin C → ℝ) (y : Fin C) {ε : ℝ}
    (hp : ∀ i, 0 ≤ p i) (hsum : ∑ i, p i = 1) (hy : p y = 1 - ε) :
    ε ^ 2 ≤ ∑ i, (p i - (Pi.single y 1 : Fin C → ℝ) i) ^ 2
    ∧ ∑ i, (p i - (Pi.single y 1 : Fin C → ℝ) i) ^ 2 ≤ 2 * ε ^ 2 := by
  have hsplit : ∑ i, (p i - (Pi.single y 1 : Fin C → ℝ) i) ^ 2
      = (p y - 1) ^ 2
        + ∑ i ∈ Finset.univ.erase y, (p i) ^ 2 := by
    rw [← Finset.add_sum_erase Finset.univ _ (Finset.mem_univ y),
      Pi.single_eq_same]
    congr 1
    refine Finset.sum_congr rfl fun i hi => ?_
    rw [Pi.single_eq_of_ne (Finset.mem_erase.mp hi).1, sub_zero]
  have hrest : ∑ i ∈ Finset.univ.erase y, p i = ε := by
    have h := Finset.add_sum_erase Finset.univ p (Finset.mem_univ y)
    rw [hsum, hy] at h
    linarith
  have hrest_nonneg : 0 ≤ ∑ i ∈ Finset.univ.erase y, (p i) ^ 2 :=
    Finset.sum_nonneg fun i _ => sq_nonneg _
  have hrest_le : ∑ i ∈ Finset.univ.erase y, (p i) ^ 2 ≤ ε ^ 2 := by
    calc ∑ i ∈ Finset.univ.erase y, (p i) ^ 2
        ≤ (∑ i ∈ Finset.univ.erase y, p i) ^ 2 :=
          Finset.sum_sq_le_sq_sum_of_nonneg fun i _ => hp i
      _ = ε ^ 2 := by rw [hrest]
  have hyterm : (p y - 1) ^ 2 = ε ^ 2 := by
    rw [hy]
    ring
  constructor
  · rw [hsplit, hyterm]
    linarith
  · rw [hsplit, hyterm]
    linarith

/-- cor:emp_vs_exp_ce, expected side: the trace of the softmax
    Hessian at an observed label of mass 1 − ε sits between ε(1 − ε)
    and 2ε. -/
theorem exp_trace_bounds (p : Fin C → ℝ) (y : Fin C) {ε : ℝ}
    (hp : ∀ i, 0 ≤ p i) (hsum : ∑ i, p i = 1) (hy : p y = 1 - ε) :
    ε * (1 - ε) ≤ ∑ i, p i * (1 - p i)
    ∧ ∑ i, p i * (1 - p i) ≤ 2 * ε := by
  have hle1 : ∀ i, p i ≤ 1 := by
    intro i
    have h := Finset.single_le_sum (fun j _ => hp j) (Finset.mem_univ i)
    linarith [hsum ▸ h]
  have hsplit : ∑ i, p i * (1 - p i)
      = p y * (1 - p y) + ∑ i ∈ Finset.univ.erase y, p i * (1 - p i) :=
    (Finset.add_sum_erase Finset.univ _ (Finset.mem_univ y)).symm
  have hrest : ∑ i ∈ Finset.univ.erase y, p i = ε := by
    have h := Finset.add_sum_erase Finset.univ p (Finset.mem_univ y)
    rw [hsum, hy] at h
    linarith
  have hrest_nonneg : 0 ≤ ∑ i ∈ Finset.univ.erase y, p i * (1 - p i) :=
    Finset.sum_nonneg fun i _ =>
      mul_nonneg (hp i) (by linarith [hle1 i])
  have hrest_le : ∑ i ∈ Finset.univ.erase y, p i * (1 - p i) ≤ ε := by
    calc ∑ i ∈ Finset.univ.erase y, p i * (1 - p i)
        ≤ ∑ i ∈ Finset.univ.erase y, p i :=
          Finset.sum_le_sum fun i _ => by nlinarith [hp i, hle1 i]
      _ = ε := hrest
  have hε0 : 0 ≤ ε := by
    have h := hle1 y
    rw [hy] at h
    linarith
  constructor
  · rw [hsplit, hy]
    nlinarith
  · rw [hsplit, hy]
    nlinarith

/-- cor:emp_vs_exp_ce, the quadratic separation with explicit
    constants: (tr H)²/4 ≤ ‖p − e_y‖² ≤ 2(tr H)²/(1 − ε)². The
    empirical side collapses at the square of the expected side's
    order. -/
theorem emp_exp_quadratic_separation (p : Fin C → ℝ) (y : Fin C)
    {ε : ℝ} (hp : ∀ i, 0 ≤ p i) (hsum : ∑ i, p i = 1)
    (hy : p y = 1 - ε) (hεlt : ε < 1) :
    (∑ i, p i * (1 - p i)) ^ 2 / 4
        ≤ ∑ i, (p i - (Pi.single y 1 : Fin C → ℝ) i) ^ 2
    ∧ ∑ i, (p i - (Pi.single y 1 : Fin C → ℝ) i) ^ 2
        ≤ 2 * (∑ i, p i * (1 - p i)) ^ 2 / (1 - ε) ^ 2 := by
  obtain ⟨hg1, hg2⟩ := emp_grad_sq_bounds p y hp hsum hy
  obtain ⟨ht1, ht2⟩ := exp_trace_bounds p y hp hsum hy
  have hε0 : 0 ≤ ε := by
    have h : p y ≤ 1 := by
      have h1 := Finset.single_le_sum (fun j _ => hp j)
        (Finset.mem_univ y)
      linarith [hsum ▸ h1]
    rw [hy] at h
    linarith
  have h1ε : (0:ℝ) < 1 - ε := by linarith
  have htr0 : 0 ≤ ∑ i, p i * (1 - p i) :=
    le_trans (mul_nonneg hε0 h1ε.le) ht1
  constructor
  · have hsq : (∑ i, p i * (1 - p i)) ^ 2 ≤ 4 * ε ^ 2 := by
      nlinarith [mul_le_mul ht2 ht2 htr0
        (by linarith : (0:ℝ) ≤ 2 * ε)]
    nlinarith [hg1, hsq]
  · have hεsq : ε ^ 2 * (1 - ε) ^ 2 ≤ (∑ i, p i * (1 - p i)) ^ 2 := by
      nlinarith [mul_le_mul ht1 ht1 (mul_nonneg hε0 h1ε.le) htr0]
    rw [le_div_iff₀ (by positivity : (0:ℝ) < (1 - ε) ^ 2)]
    nlinarith [hg2, hεsq, sq_nonneg (1 - ε)]

end EmpVsExp

/-- cor:emp_vs_exp_ce, the x-averaged form: integrating the
    per-sample bounds over the data, the empirical gradient norm
    averages between E[ε²] and 2E[ε²] while the expected trace
    averages between E[ε(1−ε)] and 2E[ε]: the empirical Fisher
    collapses at the square of the expected Fisher's order along a
    memorising trajectory. -/
theorem emp_exp_averaged {Ω : Type*} [MeasurableSpace Ω]
    {μ : MeasureTheory.Measure Ω}
    (p : Ω → Fin C → ℝ) (y : Ω → Fin C) (ε : Ω → ℝ)
    (hp : ∀ ω i, 0 ≤ p ω i) (hsum : ∀ ω, ∑ i, p ω i = 1)
    (hy : ∀ ω, p ω (y ω) = 1 - ε ω)
    (hI1 : MeasureTheory.Integrable
      (fun ω => ∑ i, (p ω i - (Pi.single (y ω) 1 : Fin C → ℝ) i) ^ 2) μ)
    (hI2 : MeasureTheory.Integrable (fun ω => ε ω ^ 2) μ)
    (hI3 : MeasureTheory.Integrable (fun ω => ∑ i, p ω i * (1 - p ω i)) μ)
    (hI4 : MeasureTheory.Integrable ε μ)
    (hI5 : MeasureTheory.Integrable (fun ω => ε ω * (1 - ε ω)) μ) :
    (∫ ω, ε ω ^ 2 ∂μ
        ≤ ∫ ω, ∑ i, (p ω i - (Pi.single (y ω) 1 : Fin C → ℝ) i) ^ 2 ∂μ
      ∧ ∫ ω, ∑ i, (p ω i - (Pi.single (y ω) 1 : Fin C → ℝ) i) ^ 2 ∂μ
        ≤ 2 * ∫ ω, ε ω ^ 2 ∂μ)
    ∧ (∫ ω, ε ω * (1 - ε ω) ∂μ ≤ ∫ ω, ∑ i, p ω i * (1 - p ω i) ∂μ
      ∧ ∫ ω, ∑ i, p ω i * (1 - p ω i) ∂μ ≤ 2 * ∫ ω, ε ω ∂μ) := by
  refine ⟨⟨?_, ?_⟩, ?_, ?_⟩
  · exact MeasureTheory.integral_mono hI2 hI1 fun ω =>
      (emp_grad_sq_bounds (p ω) (y ω) (hp ω) (hsum ω) (hy ω)).1
  · rw [← MeasureTheory.integral_const_mul]
    exact MeasureTheory.integral_mono hI1 (hI2.const_mul 2) fun ω =>
      (emp_grad_sq_bounds (p ω) (y ω) (hp ω) (hsum ω) (hy ω)).2
  · exact MeasureTheory.integral_mono hI5 hI3 fun ω =>
      (exp_trace_bounds (p ω) (y ω) (hp ω) (hsum ω) (hy ω)).1
  · rw [← MeasureTheory.integral_const_mul]
    exact MeasureTheory.integral_mono hI3 (hI4.const_mul 2) fun ω =>
      (exp_trace_bounds (p ω) (y ω) (hp ω) (hsum ω) (hy ω)).2

end DeadDirections


==> anc/DeadDirections/Cochran.lean <==
/-
  Cochran's theorem for the LayerNorm statistic, and the d ≥ 4
  criterion with no hypothesis left.

  The finite-t theorem's finiteness fact E[1/σ₀²] < ∞ ⟺ d ≥ 4 rests
  on Cochran's theorem: under the isotropic Gaussian the mean and the
  centred sum of squares of the non-dead channels are independent
  with Gaussian and chi-square laws. The route here is the one behind
  Cochran's proof: rotate to an orthonormal basis whose first vector
  is 𝟙/√m; the isotropic Gaussian is the product Gaussian in any
  orthonormal coordinates, the mean reads the first coordinate and
  the centred sum of squares the remaining ones, and σ₀² becomes a
  weighted sum of squares of independent standard normals. Its
  Laplace transform is a product of one-dimensional Gaussian
  integrals, (1+2u/d)^{−(d−2)/2}(1+2u/d²)^{−1/2}, and the product
  criterion of LaplaceGamma reads d ≥ 4. Stage one, this file's first
  half, is the product-space statement; stage two carries the
  isotropic Gaussian onto it.
-/
import Mathlib.Probability.Distributions.Gaussian.Real
import Mathlib.Probability.Distributions.Gaussian.Multivariate
import Mathlib.Analysis.SpecialFunctions.Gaussian.GaussianIntegral
import Mathlib.MeasureTheory.Integral.Pi
import DeadDirections.LaplaceGamma

namespace DeadDirections

open MeasureTheory ProbabilityTheory Set Filter Topology
open scoped ENNReal NNReal

section GaussianLaplace

/-- Integration against the standard Gaussian is integration against
    its density. -/
lemma integral_gaussianReal_eq (g : ℝ → ℝ) :
    ∫ x, g x ∂gaussianReal 0 1 = ∫ x, gaussianPDFReal 0 1 x * g x := by
  rw [gaussianReal_of_var_ne_zero _ one_ne_zero,
    show gaussianPDF 0 1 = fun x => ((Real.toNNReal (gaussianPDFReal 0 1 x) : ℝ≥0) : ℝ≥0∞)
      from funext fun x => by rw [gaussianPDF_def]; rfl,
    integral_withDensity_eq_integral_smul (measurable_gaussianPDFReal 0 1).real_toNNReal]
  refine integral_congr_ae (Filter.Eventually.of_forall fun x => ?_)
  simp only [NNReal.smul_def, Real.coe_toNNReal _ (gaussianPDFReal_nonneg 0 1 x), smul_eq_mul]

/-- The Laplace transform of the square of a standard normal:
    E[e^{−u y²}] = 1/√(1 + 2u). -/
theorem integral_exp_neg_mul_sq_gaussianReal {u : ℝ} (hu : 0 ≤ u) :
    ∫ y, Real.exp (-(u * y ^ 2)) ∂gaussianReal 0 1
      = 1 / Real.sqrt (1 + 2 * u) := by
  rw [integral_gaussianReal_eq]
  have hfun : ∀ y : ℝ, gaussianPDFReal 0 1 y * Real.exp (-(u * y ^ 2))
      = (Real.sqrt (2 * Real.pi))⁻¹ * Real.exp (-(u + 1 / 2) * y ^ 2) := by
    intro y
    rw [gaussianPDFReal_def]
    simp only [NNReal.coe_one, mul_one, sub_zero]
    rw [mul_assoc, ← Real.exp_add]
    congr 2
    ring
  simp_rw [hfun]
  rw [integral_const_mul, integral_gaussian]
  have hpos : (0:ℝ) < u + 1 / 2 := by linarith
  rw [Real.sqrt_div Real.pi_pos.le, Real.sqrt_mul (by norm_num : (0:ℝ) ≤ 2),
    show (1 + 2 * u : ℝ) = 2 * (u + 1 / 2) by ring,
    Real.sqrt_mul (by norm_num : (0:ℝ) ≤ 2)]
  have h2 : Real.sqrt 2 ≠ 0 := by positivity
  have hπ : Real.sqrt Real.pi ≠ 0 := by positivity
  have hh : Real.sqrt (u + 1 / 2) ≠ 0 := by positivity
  field_simp

/-- The Laplace transform of a weighted sum of squares of independent
    standard normals is the product of the one-dimensional
    transforms. -/
theorem laplace_weighted_sq_pi {n : ℕ} (c : Fin n → ℝ) (hc : ∀ i, 0 ≤ c i)
    {u : ℝ} (hu : 0 ≤ u) :
    ∫ y, Real.exp (-(u * ∑ i, c i * y i ^ 2))
        ∂(Measure.pi fun _ : Fin n => gaussianReal 0 1)
      = ∏ i, 1 / Real.sqrt (1 + 2 * (u * c i)) := by
  have hfun : ∀ y : Fin n → ℝ, Real.exp (-(u * ∑ i, c i * y i ^ 2))
      = ∏ i, Real.exp (-(u * c i * y i ^ 2)) := by
    intro y
    rw [← Real.exp_sum, Finset.mul_sum, ← Finset.sum_neg_distrib]
    congr 1
    refine Finset.sum_congr rfl fun i _ => ?_
    ring
  simp_rw [hfun]
  rw [integral_fintype_prod_eq_prod (fun i (t : ℝ) => Real.exp (-(u * c i * t ^ 2)))]
  exact Finset.prod_congr rfl fun i _ =>
    integral_exp_neg_mul_sq_gaussianReal (mul_nonneg hu (hc i))

end GaussianLaplace

section LaplaceAE

variable {Ω : Type*} [MeasurableSpace Ω]

/-- The Laplace representation with almost-everywhere positivity. -/
theorem lintegral_inv_eq_lintegral_laplace_ae (μ : Measure Ω) [SFinite μ]
    (Y : Ω → ℝ) (hY : Measurable Y) (hpos : ∀ᵐ ω ∂μ, 0 < Y ω) :
    ∫⁻ ω, ENNReal.ofReal (Y ω)⁻¹ ∂μ
      = ∫⁻ u in Ioi (0:ℝ),
          ∫⁻ ω, ENNReal.ofReal (Real.exp (-(u * Y ω))) ∂μ := by
  have hmeas : AEMeasurable
      (Function.uncurry fun (u : ℝ) (ω : Ω) =>
        ENNReal.ofReal (Real.exp (-(u * Y ω))))
      ((volume.restrict (Ioi (0:ℝ))).prod μ) := by
    refine Measurable.aemeasurable ?_
    refine Measurable.ennreal_ofReal ?_
    exact Real.measurable_exp.comp
      ((measurable_fst.mul (hY.comp measurable_snd)).neg)
  rw [lintegral_lintegral_swap hmeas]
  refine lintegral_congr_ae ?_
  filter_upwards [hpos] with ω hω
  exact (lintegral_exp_neg_mul_Ioi hω).symm

end LaplaceAE

section ProductCriterion

/-- The standard Gaussian gives no mass to a point. -/
lemma gaussianReal_singleton (a : ℝ) : gaussianReal 0 1 {a} = 0 :=
  (gaussianReal_absolutelyContinuous 0 one_ne_zero) (Real.volume_singleton)

/-- The weighted sum of squares σ₀² in rotated coordinates:
    c₀·y₀² + c·Σ_{j} y_{j+1}². -/
def rotSigma (m' : ℕ) (c₀ c : ℝ) (y : Fin (m'+1) → ℝ) : ℝ :=
  c₀ * y 0 ^ 2 + c * ∑ j : Fin m', y j.succ ^ 2

lemma rotSigma_eq_sum (m' : ℕ) (c₀ c : ℝ) (y : Fin (m'+1) → ℝ) :
    rotSigma m' c₀ c y = ∑ i, (Fin.cons c₀ (fun _ => c) : Fin (m'+1) → ℝ) i * y i ^ 2 := by
  rw [rotSigma, Fin.sum_univ_succ, Fin.cons_zero, Finset.mul_sum]
  congr 1

lemma measurable_rotSigma (m' : ℕ) (c₀ c : ℝ) : Measurable (rotSigma m' c₀ c) := by
  unfold rotSigma
  fun_prop

/-- Almost every rotated coordinate vector gives σ₀² > 0. -/
lemma rotSigma_pos_ae (m' : ℕ) {c₀ c : ℝ} (hc₀ : 0 < c₀) (hc : 0 ≤ c) :
    ∀ᵐ y ∂(Measure.pi fun _ : Fin (m'+1) => gaussianReal 0 1),
      0 < rotSigma m' c₀ c y := by
  have hnull : (Measure.pi fun _ : Fin (m'+1) => gaussianReal 0 1)
      {y : Fin (m'+1) → ℝ | y 0 = 0} = 0 := by
    have hset : {y : Fin (m'+1) → ℝ | y 0 = 0}
        = Set.pi univ (fun i => if i = 0 then ({0} : Set ℝ) else univ) := by
      ext y
      simp only [mem_setOf_eq, Set.mem_pi, mem_univ, forall_const]
      constructor
      · intro h i
        by_cases hi : i = 0
        · subst hi; simp [h]
        · simp [hi]
      · intro h
        have := h 0
        simpa using this
    rw [hset, Measure.pi_pi]
    refine Finset.prod_eq_zero (Finset.mem_univ 0) ?_
    simp [gaussianReal_singleton]
  rw [ae_iff]
  refine measure_mono_null (fun y hy => ?_) hnull
  simp only [mem_setOf_eq] at hy ⊢
  push Not at hy
  have hsum : 0 ≤ c * ∑ j : Fin m', y j.succ ^ 2 :=
    mul_nonneg hc (Finset.sum_nonneg fun j _ => sq_nonneg _)
  have h0 : c₀ * y 0 ^ 2 ≤ 0 := by
    unfold rotSigma at hy
    linarith
  have := mul_nonneg hc₀.le (sq_nonneg (y 0))
  have hsq : y 0 ^ 2 = 0 := by nlinarith
  exact pow_eq_zero_iff two_ne_zero |>.mp hsq

/-- The reciprocal moment of σ₀² in rotated coordinates is finite
    exactly when m' ≥ 2, that is d = m' + 2 ≥ 4: the criterion of
    thm:ln_finite_t_mlp with the Gamma laws derived rather than
    assumed. -/
theorem inv_moment_rotSigma_lt_top_iff {m' : ℕ} (hm : 1 ≤ m') {c₀ c : ℝ}
    (hc₀ : 0 < c₀) (hc : 0 < c) :
    (∫⁻ y, ENNReal.ofReal (rotSigma m' c₀ c y)⁻¹
        ∂(Measure.pi fun _ : Fin (m'+1) => gaussianReal 0 1)) < ⊤
      ↔ 2 ≤ m' := by
  set μ := Measure.pi fun _ : Fin (m'+1) => gaussianReal 0 1 with hμ
  haveI : IsProbabilityMeasure μ := by
    rw [hμ]; infer_instance
  rw [lintegral_inv_eq_lintegral_laplace_ae μ _ (measurable_rotSigma m' c₀ c)
    (rotSigma_pos_ae m' hc₀ hc.le)]
  set a₁ : ℝ := 1 / 2 with ha₁
  set a₂ : ℝ := (m' : ℝ) / 2 with ha₂
  set κ₁ : ℝ := 2 * c₀ with hκ₁
  set κ₂ : ℝ := 2 * c with hκ₂
  have hinner : ∀ u ∈ Ioi (0:ℝ),
      (∫⁻ y, ENNReal.ofReal (Real.exp (-(u * rotSigma m' c₀ c y))) ∂μ)
        = ENNReal.ofReal ((1 + κ₁ * u) ^ (-a₁) * (1 + κ₂ * u) ^ (-a₂)) := by
    intro u hu
    have hu0 : 0 ≤ u := le_of_lt hu
    have hint : Integrable (fun y => Real.exp (-(u * rotSigma m' c₀ c y))) μ := by
      refine Integrable.of_bound ?_ 1 ?_
      · exact (Real.measurable_exp.comp
          ((measurable_rotSigma m' c₀ c).const_mul u).neg).aestronglyMeasurable
      · filter_upwards [rotSigma_pos_ae m' hc₀ hc.le] with y hy
        rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
        exact Real.exp_le_one_iff.mpr (by nlinarith)
    rw [← ofReal_integral_eq_lintegral_ofReal hint
      (Filter.Eventually.of_forall fun y => (Real.exp_pos _).le)]
    congr 1
    have hc' : ∀ i, 0 ≤ (Fin.cons c₀ (fun _ => c) : Fin (m'+1) → ℝ) i := by
      intro i
      refine Fin.cases ?_ (fun j => ?_) i
      · rw [Fin.cons_zero]; exact hc₀.le
      · rw [Fin.cons_succ]; exact hc.le
    simp_rw [rotSigma_eq_sum]
    rw [laplace_weighted_sq_pi _ hc' hu0, Fin.prod_univ_succ, Fin.cons_zero]
    simp only [Fin.cons_succ, Finset.prod_const, Finset.card_univ, Fintype.card_fin]
    -- convert the square roots to the rpow form
    have hx1 : 0 < 1 + 2 * (u * c₀) := by positivity
    have hx2 : 0 < 1 + 2 * (u * c) := by positivity
    have e1 : 1 / Real.sqrt (1 + 2 * (u * c₀)) = (1 + κ₁ * u) ^ (-a₁) := by
      rw [Real.sqrt_eq_rpow, one_div, ← Real.rpow_neg hx1.le, hκ₁, ha₁]
      congr 1
      ring
    have e2 : (1 / Real.sqrt (1 + 2 * (u * c))) ^ m' = (1 + κ₂ * u) ^ (-a₂) := by
      rw [Real.sqrt_eq_rpow, one_div, ← Real.rpow_neg hx2.le,
        ← Real.rpow_natCast, ← Real.rpow_mul hx2.le, hκ₂, ha₂]
      congr 1
      · ring
      · ring
    rw [e1, e2]
  rw [setLIntegral_congr_fun measurableSet_Ioi hinner]
  set f : ℝ → ℝ := fun u => (1 + κ₁ * u) ^ (-a₁) * (1 + κ₂ * u) ^ (-a₂) with hf
  have hfnn : 0 ≤ᵐ[volume.restrict (Ioi (0:ℝ))] f := by
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with u hu
    have : (0:ℝ) < u := hu
    exact mul_nonneg (Real.rpow_nonneg (by positivity) _)
      (Real.rpow_nonneg (by positivity) _)
  have hfm : AEStronglyMeasurable f (volume.restrict (Ioi (0:ℝ))) := by
    have hcont : ContinuousOn f (Ioi 0) := by
      simp only [hf]
      apply ContinuousOn.mul
      · refine ContinuousOn.rpow_const (by fun_prop) fun u hu => Or.inl ?_
        have : (0:ℝ) < u := hu
        positivity
      · refine ContinuousOn.rpow_const (by fun_prop) fun u hu => Or.inl ?_
        have : (0:ℝ) < u := hu
        positivity
    exact hcont.aestronglyMeasurable measurableSet_Ioi
  have hiff : (∫⁻ u in Ioi (0:ℝ), ENNReal.ofReal (f u)) < ⊤
      ↔ IntegrableOn f (Ioi 0) := by
    rw [IntegrableOn, Integrable, and_iff_right hfm, hasFiniteIntegral_iff_ofReal hfnn]
  rw [hiff, laplace_product_integrableOn_iff (by norm_num)
    (by rw [ha₂]; have h1 : (0:ℝ) < m' := (by exact_mod_cast hm); positivity)
    (by rw [hκ₁]; positivity) (by rw [hκ₂]; positivity), ha₁, ha₂]
  constructor
  · intro h
    have : (1:ℝ) < m' := by linarith
    exact_mod_cast this
  · intro h
    have : (2:ℝ) ≤ m' := by exact_mod_cast h
    linarith

end ProductCriterion

section Rotation

variable {m' : ℕ}

local notation "E" => EuclideanSpace ℝ (Fin (m'+1))

/-- The LayerNorm variance statistic of the non-dead channels,
    σ₀² = ‖x‖²/d − (Σᵢxᵢ)²/d² with d = m + 1 channels in all. -/
noncomputable def sigma0 (m' : ℕ) (x : EuclideanSpace ℝ (Fin (m'+1))) : ℝ :=
  ‖x‖ ^ 2 / ((m':ℝ) + 2) - (∑ i, x i) ^ 2 / ((m':ℝ) + 2) ^ 2

/-- The paper's form of σ₀²: with m = d − 1 non-dead channels,
    x̄ = Σx/m and s² = (‖x‖² − m x̄²)/m,
    ((d−1)/d)·s² + ((d−1)/d²)·x̄² = ‖x‖²/d − (Σx)²/d². -/
lemma sigma0_eq_paper_form (x : EuclideanSpace ℝ (Fin (m'+1))) :
    sigma0 m' x
      = (((m':ℝ) + 1) / ((m':ℝ) + 2))
          * ((‖x‖ ^ 2 - ((m':ℝ) + 1) * ((∑ i, x i) / ((m':ℝ) + 1)) ^ 2)
              / ((m':ℝ) + 1))
        + (((m':ℝ) + 1) / ((m':ℝ) + 2) ^ 2) * ((∑ i, x i) / ((m':ℝ) + 1)) ^ 2 := by
  unfold sigma0
  have h1 : ((m':ℝ) + 1) ≠ 0 := by positivity
  have h2 : ((m':ℝ) + 2) ≠ 0 := by positivity
  field_simp
  ring

/-- The constant vector 𝟙 and its unit multiple w = 𝟙/√m. -/
noncomputable def onesVec (m' : ℕ) : EuclideanSpace ℝ (Fin (m'+1)) :=
  WithLp.toLp 2 (fun _ => (1:ℝ))

noncomputable def unitOnes (m' : ℕ) : EuclideanSpace ℝ (Fin (m'+1)) :=
  (1 / Real.sqrt ((m':ℝ) + 1)) • onesVec m'

lemma norm_onesVec : ‖onesVec m'‖ = Real.sqrt ((m':ℝ) + 1) := by
  rw [EuclideanSpace.norm_eq]
  congr 1
  simp [onesVec]

lemma norm_unitOnes : ‖unitOnes m'‖ = 1 := by
  rw [unitOnes, norm_smul, norm_onesVec, Real.norm_eq_abs,
    abs_of_pos (by positivity)]
  field_simp

/-- The pairing of any vector with 𝟙 is its coordinate sum. -/
lemma inner_onesVec (x : EuclideanSpace ℝ (Fin (m'+1))) :
    inner ℝ (onesVec m') x = ∑ i, x i := by
  simp [onesVec, PiLp.inner_apply, real_inner_eq_re_inner]

lemma inner_unitOnes (x : EuclideanSpace ℝ (Fin (m'+1))) :
    inner ℝ (unitOnes m') x = (∑ i, x i) / Real.sqrt ((m':ℝ) + 1) := by
  rw [unitOnes, inner_smul_left, inner_onesVec]
  simp [div_eq_inv_mul]

/-- The rotation sending the first basis vector to 𝟙/√m. -/
noncomputable def rotIso (m' : ℕ) :
    EuclideanSpace ℝ (Fin (m'+1)) ≃ₗᵢ[ℝ] EuclideanSpace ℝ (Fin (m'+1)) :=
  Submodule.reflection
    (ℝ ∙ (EuclideanSpace.basisFun (Fin (m'+1)) ℝ 0 - unitOnes m'))ᗮ

/-- The orthonormal basis adapted to the mean direction. -/
noncomputable def rotBasis (m' : ℕ) :
    OrthonormalBasis (Fin (m'+1)) ℝ (EuclideanSpace ℝ (Fin (m'+1))) :=
  (EuclideanSpace.basisFun (Fin (m'+1)) ℝ).map (rotIso m')

lemma rotBasis_zero : rotBasis m' 0 = unitOnes m' := by
  rw [rotBasis, OrthonormalBasis.map_apply, rotIso]
  apply Submodule.reflection_sub
  rw [norm_unitOnes]
  exact (EuclideanSpace.basisFun (Fin (m'+1)) ℝ).orthonormal.1 0

/-- Cochran's rotation: in the adapted coordinates σ₀² is the
    weighted sum of squares c₀·y₀² + c·Σ y_{j+1}² with c₀ = 1/d² and
    c = 1/d. -/
theorem sigma0_eq_rotSigma (x : EuclideanSpace ℝ (Fin (m'+1))) :
    sigma0 m' x
      = rotSigma m' (1 / ((m':ℝ) + 2) ^ 2) (1 / ((m':ℝ) + 2))
          (fun i => inner ℝ (rotBasis m' i) x) := by
  have hpar : ‖x‖ ^ 2 = ∑ i, inner ℝ (rotBasis m' i) x ^ 2 :=
    ((rotBasis m').sum_sq_inner_right x).symm
  have hsum : ∑ i, x i = Real.sqrt ((m':ℝ) + 1) * inner ℝ (rotBasis m' 0) x := by
    rw [rotBasis_zero, inner_unitOnes]
    have : Real.sqrt ((m':ℝ) + 1) ≠ 0 := by positivity
    field_simp
  unfold sigma0 rotSigma
  rw [hpar, hsum, Fin.sum_univ_succ, mul_pow, Real.sq_sqrt (by positivity)]
  have h2 : ((m':ℝ) + 2) ≠ 0 := by positivity
  field_simp
  ring

/-- The rotated coordinates of Σ yᵢ·bᵢ are y. -/
lemma inner_rotBasis_sum (y : Fin (m'+1) → ℝ) (i : Fin (m'+1)) :
    inner ℝ (rotBasis m' i) (∑ j, y j • rotBasis m' j) = y i := by
  have h := (rotBasis m').sum_repr_symm (WithLp.toLp 2 y)
  rw [h, ← OrthonormalBasis.repr_apply_apply, LinearIsometryEquiv.apply_symm_apply]

/-- Cochran's theorem for the LayerNorm statistic, the finiteness
    criterion with no hypothesis left: under the isotropic Gaussian on
    the d − 1 = m' + 1 non-dead channels, E[1/σ₀²] is finite exactly
    when d ≥ 4. -/
theorem ln_sigma0_inv_moment_lt_top_iff (hm : 1 ≤ m') :
    (∫⁻ x, ENNReal.ofReal (sigma0 m' x)⁻¹
        ∂stdGaussian (EuclideanSpace ℝ (Fin (m'+1)))) < ⊤
      ↔ 4 ≤ m' + 2 := by
  rw [stdGaussian_eq_map_pi_orthonormalBasis (rotBasis m')]
  have hmeas : Measurable fun x : EuclideanSpace ℝ (Fin (m'+1)) =>
      ENNReal.ofReal (sigma0 m' x)⁻¹ := by
    apply Measurable.ennreal_ofReal
    apply Measurable.inv
    unfold sigma0
    fun_prop
  have hmap : Measurable fun y : Fin (m'+1) → ℝ => ∑ j, y j • rotBasis m' j := by
    fun_prop
  rw [lintegral_map hmeas hmap]
  have hpt : ∀ y : Fin (m'+1) → ℝ,
      sigma0 m' (∑ j, y j • rotBasis m' j)
        = rotSigma m' (1 / ((m':ℝ) + 2) ^ 2) (1 / ((m':ℝ) + 2)) y := by
    intro y
    rw [sigma0_eq_rotSigma]
    congr 1
    funext i
    exact inner_rotBasis_sum y i
  simp_rw [hpt]
  rw [inv_moment_rotSigma_lt_top_iff hm (by positivity) (by positivity)]
  omega

end Rotation

end DeadDirections


==> anc/DeadDirections/CurvatureInstance.lean <==
/-
  Closed-form curvature instances (theory paper, prop:curvature_rate
  item (ii)).

  The Gaussian mean-map families μ = (t^k + w², w, tw) carry their
  Fisher metric as the pullback of the Euclidean metric, so the
  sectional curvature is the Gauss curvature of the embedded surface.
  In the determinant form
      K = (L̃·Ñ − M̃²) / (EG − F²)²,
  with L̃ = det[μ_tt, μ_t, μ_w] and companions the unnormalized second
  fundamental minors, every ingredient is polynomial in the jet: no
  square root enters. The jets along w = 0 are certified as genuine
  derivatives of the parametrization, and the closed forms follow by
  field arithmetic: K = −1/(4t²(1+t²)²) at k = 2 and −1/(9t⁴(1+t²)²)
  at k = 3, the paper's exact values, with K·t^{2(k−1)} converging to
  −1/4 and −1/9: the family curvature rate −2(k−1), attained.
-/
import Mathlib.Data.Fin.VecNotation
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Analysis.Calculus.Deriv.Pow
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.Deriv.Add
import DeadDirections.FisherDecay
import DeadDirections.RpowRate

namespace DeadDirections

open Filter Topology

/-- The scalar triple product det[a, b, c] on ℝ³. -/
def det3 (a b c : Fin 3 → ℝ) : ℝ :=
  a 0 * (b 1 * c 2 - b 2 * c 1) - a 1 * (b 0 * c 2 - b 2 * c 0)
    + a 2 * (b 0 * c 1 - b 1 * c 0)

/-- The dot product on ℝ³, explicit. -/
def dot3 (a b : Fin 3 → ℝ) : ℝ := a 0 * b 0 + a 1 * b 1 + a 2 * b 2

/-- The Gauss curvature of a surface jet, in the determinant form:
    the unnormalized second-fundamental minors over the squared metric
    determinant. -/
noncomputable def surfCurvAt (mt mw mtt mtw mww : Fin 3 → ℝ) : ℝ :=
  (det3 mtt mt mw * det3 mww mt mw - (det3 mtw mt mw) ^ 2)
    / (dot3 mt mt * dot3 mw mw - (dot3 mt mw) ^ 2) ^ 2

/-! ### The k = 2 family μ = (t² + w², w, tw) -/

/-- The k = 2 Gaussian mean map. -/
def fam2 (t w : ℝ) : Fin 3 → ℝ := ![t ^ 2 + w ^ 2, w, t * w]

/-- The t-partial of fam2 is (2t, 0, w): certified. -/
lemma fam2_dt (t w : ℝ) (i : Fin 3) :
    HasDerivAt (fun s => fam2 s w i) ((![2 * t, 0, w] : Fin 3 → ℝ) i)
      t := by
  fin_cases i
  · show HasDerivAt (fun s => s ^ 2 + w ^ 2) (2 * t) t
    have h1 := hasDerivAt_pow 2 t
    norm_num at h1
    exact h1.add_const (w ^ 2)
  · show HasDerivAt (fun _ => w) 0 t
    exact hasDerivAt_const t w
  · show HasDerivAt (fun s => s * w) w t
    simpa using (hasDerivAt_id t).mul_const w

/-- The w-partial of fam2 is (2w, 1, t): certified. -/
lemma fam2_dw (t w : ℝ) (i : Fin 3) :
    HasDerivAt (fun v => fam2 t v i) ((![2 * w, 1, t] : Fin 3 → ℝ) i)
      w := by
  fin_cases i
  · show HasDerivAt (fun v => t ^ 2 + v ^ 2) (2 * w) w
    have h1 := hasDerivAt_pow 2 w
    norm_num at h1
    exact h1.const_add (t ^ 2)
  · show HasDerivAt (fun v => v) 1 w
    exact hasDerivAt_id w
  · show HasDerivAt (fun v => t * v) t w
    simpa using (hasDerivAt_id w).const_mul t

/-- The second t-partial along w = 0 is (2, 0, 0): the derivative of
    the certified t-partial. -/
lemma fam2_dtt (t : ℝ) (i : Fin 3) :
    HasDerivAt (fun s => (![2 * s, 0, (0:ℝ)] : Fin 3 → ℝ) i)
      ((![2, 0, 0] : Fin 3 → ℝ) i) t := by
  fin_cases i
  · show HasDerivAt (fun s => 2 * s) 2 t
    simpa using (hasDerivAt_id t).const_mul 2
  · show HasDerivAt (fun _ => (0:ℝ)) 0 t
    exact hasDerivAt_const t (0:ℝ)
  · show HasDerivAt (fun _ => (0:ℝ)) 0 t
    exact hasDerivAt_const t (0:ℝ)

/-- The mixed partial along w = 0 is (0, 0, 1): the w-derivative of
    the t-partial (2t, 0, w). -/
lemma fam2_dtw (t : ℝ) (i : Fin 3) :
    HasDerivAt (fun v => (![2 * t, 0, v] : Fin 3 → ℝ) i)
      ((![0, 0, 1] : Fin 3 → ℝ) i) (0:ℝ) := by
  fin_cases i
  · show HasDerivAt (fun _ => 2 * t) 0 (0:ℝ)
    exact hasDerivAt_const (0:ℝ) (2 * t)
  · show HasDerivAt (fun _ => (0:ℝ)) 0 (0:ℝ)
    exact hasDerivAt_const (0:ℝ) (0:ℝ)
  · show HasDerivAt (fun v => v) 1 (0:ℝ)
    exact hasDerivAt_id (0:ℝ)

/-- The second w-partial is (2, 0, 0): the w-derivative of the
    w-partial (2w, 1, t). -/
lemma fam2_dww (t : ℝ) (i : Fin 3) :
    HasDerivAt (fun v => (![2 * v, 1, t] : Fin 3 → ℝ) i)
      ((![2, 0, 0] : Fin 3 → ℝ) i) (0:ℝ) := by
  fin_cases i
  · show HasDerivAt (fun v => 2 * v) 2 (0:ℝ)
    simpa using (hasDerivAt_id (0:ℝ)).const_mul 2
  · show HasDerivAt (fun _ => (1:ℝ)) 0 (0:ℝ)
    exact hasDerivAt_const (0:ℝ) (1:ℝ)
  · show HasDerivAt (fun _ => t) 0 (0:ℝ)
    exact hasDerivAt_const (0:ℝ) t

/-- prop:curvature_rate (ii), k = 2 closed form: on the trajectory
    w = 0 the Gauss curvature of the k = 2 family is exactly
    −1/(4t²(1+t²)²). -/
theorem fam2_curvature {t : ℝ} (ht : t ≠ 0) :
    surfCurvAt ![2 * t, 0, 0] ![0, 1, t] ![2, 0, 0] ![0, 0, 1]
      ![2, 0, 0]
      = -(1 / (4 * t ^ 2 * (1 + t ^ 2) ^ 2)) := by
  unfold surfCurvAt det3 dot3
  simp only [Matrix.cons_val_zero, Matrix.cons_val_one,
    Matrix.head_cons, Matrix.cons_val_two, Matrix.tail_cons]
  field_simp
  ring

/-- The k = 2 divergence rate: K·t² converges to −1/4, the family
    rate −2(k−1) = −2 with coefficient 1/4. -/
theorem fam2_curvature_rate :
    Tendsto (fun t : ℝ =>
      surfCurvAt ![2 * t, 0, 0] ![0, 1, t] ![2, 0, 0] ![0, 0, 1]
        ![2, 0, 0] * t ^ 2)
      (𝓝[>] (0:ℝ)) (𝓝 (-(1/4))) := by
  have hlim : Tendsto (fun t : ℝ => -(1 / (4 * (1 + t ^ 2) ^ 2)))
      (𝓝 (0:ℝ)) (𝓝 (-(1/4))) := by
    have hden : ∀ t : ℝ, 4 * (1 + t ^ 2) ^ 2 ≠ 0 := fun t => by
      positivity
    have h : Tendsto (fun t : ℝ => -(1 / (4 * (1 + t ^ 2) ^ 2)))
        (𝓝 (0:ℝ)) (𝓝 (-(1 / (4 * (1 + (0:ℝ) ^ 2) ^ 2)))) :=
      ((continuous_const.div (by continuity) hden).neg).tendsto 0
    have heq : -(1 / (4 * (1 + (0:ℝ) ^ 2) ^ 2)) = -(1/4 : ℝ) := by
      norm_num
    rwa [heq] at h
  refine (hlim.mono_left nhdsWithin_le_nhds).congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht0
  have ht : t ≠ 0 := ne_of_gt ht0
  rw [fam2_curvature ht]
  field_simp

/-! ### The k = 3 family μ = (t³ + w², w, tw) -/

/-- The k = 3 Gaussian mean map. -/
def fam3 (t w : ℝ) : Fin 3 → ℝ := ![t ^ 3 + w ^ 2, w, t * w]

/-- The t-partial of fam3 is (3t², 0, w): certified. -/
lemma fam3_dt (t w : ℝ) (i : Fin 3) :
    HasDerivAt (fun s => fam3 s w i)
      ((![3 * t ^ 2, 0, w] : Fin 3 → ℝ) i) t := by
  fin_cases i
  · show HasDerivAt (fun s => s ^ 3 + w ^ 2) (3 * t ^ 2) t
    have h1 := hasDerivAt_pow 3 t
    norm_num at h1
    exact h1.add_const (w ^ 2)
  · show HasDerivAt (fun _ => w) 0 t
    exact hasDerivAt_const t w
  · show HasDerivAt (fun s => s * w) w t
    simpa using (hasDerivAt_id t).mul_const w

/-- The second t-partial along w = 0 is (6t, 0, 0). -/
lemma fam3_dtt (t : ℝ) (i : Fin 3) :
    HasDerivAt (fun s => (![3 * s ^ 2, 0, (0:ℝ)] : Fin 3 → ℝ) i)
      ((![6 * t, 0, 0] : Fin 3 → ℝ) i) t := by
  fin_cases i
  · show HasDerivAt (fun s => 3 * s ^ 2) (6 * t) t
    have h := (hasDerivAt_pow 2 t).const_mul 3
    norm_num at h
    convert h using 1
    ring
  · show HasDerivAt (fun _ => (0:ℝ)) 0 t
    exact hasDerivAt_const t (0:ℝ)
  · show HasDerivAt (fun _ => (0:ℝ)) 0 t
    exact hasDerivAt_const t (0:ℝ)

/-- prop:curvature_rate (ii), k = 3 closed form: on the trajectory
    w = 0 the Gauss curvature of the k = 3 family is exactly
    −1/(9t⁴(1+t²)²). -/
theorem fam3_curvature {t : ℝ} (ht : t ≠ 0) :
    surfCurvAt ![3 * t ^ 2, 0, 0] ![0, 1, t] ![6 * t, 0, 0]
      ![0, 0, 1] ![2, 0, 0]
      = -(1 / (9 * t ^ 4 * (1 + t ^ 2) ^ 2)) := by
  unfold surfCurvAt det3 dot3
  simp only [Matrix.cons_val_zero, Matrix.cons_val_one,
    Matrix.head_cons, Matrix.cons_val_two, Matrix.tail_cons]
  field_simp
  ring

/-- The k = 3 divergence rate: K·t⁴ converges to −1/9, the family
    rate −2(k−1) = −4 with coefficient 1/9. -/
theorem fam3_curvature_rate :
    Tendsto (fun t : ℝ =>
      surfCurvAt ![3 * t ^ 2, 0, 0] ![0, 1, t] ![6 * t, 0, 0]
        ![0, 0, 1] ![2, 0, 0] * t ^ 4)
      (𝓝[>] (0:ℝ)) (𝓝 (-(1/9))) := by
  have hlim : Tendsto (fun t : ℝ => -(1 / (9 * (1 + t ^ 2) ^ 2)))
      (𝓝 (0:ℝ)) (𝓝 (-(1/9))) := by
    have hden : ∀ t : ℝ, 9 * (1 + t ^ 2) ^ 2 ≠ 0 := fun t => by
      positivity
    have h : Tendsto (fun t : ℝ => -(1 / (9 * (1 + t ^ 2) ^ 2)))
        (𝓝 (0:ℝ)) (𝓝 (-(1 / (9 * (1 + (0:ℝ) ^ 2) ^ 2)))) :=
      ((continuous_const.div (by continuity) hden).neg).tendsto 0
    have heq : -(1 / (9 * (1 + (0:ℝ) ^ 2) ^ 2)) = -(1/9 : ℝ) := by
      norm_num
    rwa [heq] at h
  refine (hlim.mono_left nhdsWithin_le_nhds).congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht0
  have ht : t ≠ 0 := ne_of_gt ht0
  rw [fam3_curvature ht]
  field_simp

/-! ### Volume scaling (cor:volume at the k = 2 instance)

The corollary's mechanism on the closed-form family: the curvature
magnitude is strictly antitone in t, so the high-curvature set is
exactly a transverse tube; the tube volume is a power integral; and
the two scalings come out as explicit limits, Fisher volume times the
threshold converging to 1/8 (the M⁻¹ law) and Lebesgue volume times
the square root of the threshold converging to 1/2 (the M^{-1/2}
law). -/

section VolumeScaling

/-- The curvature magnitude of the k = 2 family on the trajectory. -/
noncomputable def famKmag (t : ℝ) : ℝ := 1 / (4 * t ^ 2 * (1 + t ^ 2) ^ 2)

lemma famKmag_eq_neg_curv {t : ℝ} (ht : t ≠ 0) :
    famKmag t
      = -(surfCurvAt ![2 * t, 0, 0] ![0, 1, t] ![2, 0, 0] ![0, 0, 1]
          ![2, 0, 0]) := by
  rw [fam2_curvature ht, famKmag, neg_neg]

/-- The curvature magnitude is strictly antitone on t > 0. -/
lemma famKmag_strictAnti {a b : ℝ} (ha : 0 < a) (hab : a < b) :
    famKmag b < famKmag a := by
  unfold famKmag
  have hb : 0 < b := ha.trans hab
  have hden : 4 * a ^ 2 * (1 + a ^ 2) ^ 2
      < 4 * b ^ 2 * (1 + b ^ 2) ^ 2 := by
    have h1 : a ^ 2 < b ^ 2 := by
      exact pow_lt_pow_left₀ hab ha.le two_ne_zero
    have h2 : (1 + a ^ 2) ^ 2 < (1 + b ^ 2) ^ 2 := by
      have : 1 + a ^ 2 < 1 + b ^ 2 := by linarith
      exact pow_lt_pow_left₀ this (by positivity) two_ne_zero
    have h3 : 4 * a ^ 2 < 4 * b ^ 2 := by linarith
    exact mul_lt_mul h3 h2.le (by positivity) (by positivity)
  exact one_div_lt_one_div_of_lt (by positivity) hden

/-- The high-curvature set is exactly the transverse tube: for
    positive t and δ, the curvature magnitude exceeds the threshold
    famKmag δ precisely when t < δ. -/
theorem highcurv_iff_tube {t δ : ℝ} (ht : 0 < t) (hδ : 0 < δ) :
    famKmag δ < famKmag t ↔ t < δ := by
  constructor
  · intro h
    by_contra hle
    push Not at hle
    rcases eq_or_lt_of_le hle with heq | hlt
    · rw [heq] at h; exact lt_irrefl _ h
    · exact absurd h (not_lt.mpr (famKmag_strictAnti hδ hlt).le)
  · exact famKmag_strictAnti ht

/-- The transverse tube volume at density t^m (with m = k−1 at KL
    order k): the power integral, exact. -/
theorem tube_volume_pow (m : ℕ) (δ : ℝ) :
    ∫ t in (0:ℝ)..δ, t ^ m = δ ^ (m + 1) / (m + 1) := by
  rw [integral_pow]
  norm_num

/-- cor:volume at k = 2, Fisher side: the Fisher volume of the tube
    (density t at leading order) times the curvature threshold
    converges to 1/8. The M⁻¹ law with explicit coefficient. -/
theorem fisher_volume_scaling :
    Filter.Tendsto
      (fun δ : ℝ => (∫ t in (0:ℝ)..δ, t) * famKmag δ)
      (𝓝[>] (0:ℝ)) (𝓝 (1/8)) := by
  have hlim : Filter.Tendsto
      (fun δ : ℝ => 1 / (8 * (1 + δ ^ 2) ^ 2))
      (𝓝 (0:ℝ)) (𝓝 (1/8)) := by
    have hden : ∀ δ : ℝ, 8 * (1 + δ ^ 2) ^ 2 ≠ 0 := fun δ => by
      positivity
    have h : Filter.Tendsto
        (fun δ : ℝ => 1 / (8 * (1 + δ ^ 2) ^ 2)) (𝓝 (0:ℝ))
        (𝓝 (1 / (8 * (1 + (0:ℝ) ^ 2) ^ 2))) :=
      (continuous_const.div (by continuity) hden).tendsto 0
    have heq : 1 / (8 * (1 + (0:ℝ) ^ 2) ^ 2) = (1/8 : ℝ) := by
      norm_num
    rwa [heq] at h
  refine (hlim.mono_left nhdsWithin_le_nhds).congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with δ hδ0
  have hδ : δ ≠ 0 := ne_of_gt hδ0
  rw [integral_id, famKmag]
  field_simp
  ring

/-- The square root of the threshold, explicit on the family. -/
lemma famKmag_sqrt {δ : ℝ} (hδ : 0 < δ) :
    Real.sqrt (famKmag δ) = 1 / (2 * δ * (1 + δ ^ 2)) := by
  have hsq : famKmag δ = (1 / (2 * δ * (1 + δ ^ 2))) ^ 2 := by
    unfold famKmag
    field_simp
    ring
  rw [hsq, Real.sqrt_sq (by positivity)]

/-- cor:volume at k = 2, Lebesgue side: the Lebesgue volume of the
    tube (density 1) times the square root of the threshold converges
    to 1/2. The M^{-1/2} law with explicit coefficient. -/
theorem lebesgue_volume_scaling :
    Filter.Tendsto
      (fun δ : ℝ => (∫ _ in (0:ℝ)..δ, (1:ℝ))
        * Real.sqrt (famKmag δ))
      (𝓝[>] (0:ℝ)) (𝓝 (1/2)) := by
  have hlim : Filter.Tendsto
      (fun δ : ℝ => 1 / (2 * (1 + δ ^ 2)))
      (𝓝 (0:ℝ)) (𝓝 (1/2)) := by
    have hden : ∀ δ : ℝ, 2 * (1 + δ ^ 2) ≠ 0 := fun δ => by
      positivity
    have h : Filter.Tendsto
        (fun δ : ℝ => 1 / (2 * (1 + δ ^ 2))) (𝓝 (0:ℝ))
        (𝓝 (1 / (2 * (1 + (0:ℝ) ^ 2)))) :=
      (continuous_const.div (by continuity) hden).tendsto 0
    have heq : 1 / (2 * (1 + (0:ℝ) ^ 2)) = (1/2 : ℝ) := by
      norm_num
    rwa [heq] at h
  refine (hlim.mono_left nhdsWithin_le_nhds).congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with δ hδ0
  rw [intervalIntegral.integral_const, famKmag_sqrt hδ0]
  have hδ : δ ≠ 0 := ne_of_gt hδ0
  simp only [smul_eq_mul, sub_zero, mul_one]
  field_simp

/-- The k = 3 curvature magnitude on the trajectory. -/
noncomputable def famKmag3 (t : ℝ) : ℝ :=
  1 / (9 * t ^ 4 * (1 + t ^ 2) ^ 2)

/-- The 3/4-power of the k = 3 threshold, closed form: the general-k
    threshold inversion runs on real exponents, and this is its
    first non-integer instance. -/
lemma famKmag3_rpow {δ : ℝ} (hδ : 0 < δ) :
    famKmag3 δ ^ ((3:ℝ)/4)
      = 1 / (9 ^ ((3:ℝ)/4) * δ ^ 3 * (1 + δ ^ 2) ^ ((3:ℝ)/2)) := by
  have hd4 : ((δ ^ 4 : ℝ)) ^ ((3:ℝ)/4) = δ ^ 3 := by
    rw [← Real.rpow_natCast δ 4, ← Real.rpow_mul hδ.le]
    norm_num [Real.rpow_natCast]
  have hsq : (((1 + δ ^ 2) ^ 2 : ℝ)) ^ ((3:ℝ)/4)
      = (1 + δ ^ 2) ^ ((3:ℝ)/2) := by
    rw [← Real.rpow_natCast (1 + δ ^ 2) 2,
      ← Real.rpow_mul (by positivity)]
    norm_num
  unfold famKmag3
  rw [one_div]
  rw [Real.inv_rpow (by positivity),
    Real.mul_rpow (by positivity : (0:ℝ) ≤ 9 * δ ^ 4)
      (by positivity : (0:ℝ) ≤ (1 + δ ^ 2) ^ 2),
    Real.mul_rpow (by norm_num : (0:ℝ) ≤ 9) (by positivity), hd4, hsq,
    one_div]

/-- cor:volume at k = 3, Fisher side: the M^{-3/4} law. Fisher tube
    volume (density t²) times the 3/4-power of the threshold
    converges to 1/(3·9^{3/4}), the first non-integer-exponent
    instance of the M^{-k/(2(k-1))} scaling. -/
theorem fisher_volume_scaling_k3 :
    Tendsto (fun δ : ℝ =>
      (∫ t in (0:ℝ)..δ, t ^ 2) * famKmag3 δ ^ ((3:ℝ)/4))
      (𝓝[>] (0:ℝ)) (𝓝 (1 / (3 * 9 ^ ((3:ℝ)/4)))) := by
  have hbase : Tendsto (fun δ : ℝ => (1 + δ ^ 2 : ℝ)) (𝓝 0)
      (𝓝 1) := by
    have hc : Continuous (fun δ : ℝ => (1 + δ ^ 2 : ℝ)) := by
      continuity
    have h := hc.tendsto (0:ℝ)
    norm_num at h
    exact h
  have hrpow : Tendsto (fun δ : ℝ => (1 + δ ^ 2 : ℝ) ^ ((3:ℝ)/2))
      (𝓝 0) (𝓝 1) := by
    have h := (Real.continuousAt_rpow_const 1 ((3:ℝ)/2)
      (Or.inl one_ne_zero)).tendsto.comp hbase
    simpa using h
  have hden : Tendsto
      (fun δ : ℝ => 3 * 9 ^ ((3:ℝ)/4) * (1 + δ ^ 2) ^ ((3:ℝ)/2))
      (𝓝 0) (𝓝 (3 * 9 ^ ((3:ℝ)/4))) := by
    have h := hrpow.const_mul (3 * (9:ℝ) ^ ((3:ℝ)/4))
    rwa [mul_one] at h
  have hlim : Tendsto (fun δ : ℝ =>
      1 / (3 * 9 ^ ((3:ℝ)/4) * (1 + δ ^ 2) ^ ((3:ℝ)/2)))
      (𝓝 (0:ℝ)) (𝓝 (1 / (3 * 9 ^ ((3:ℝ)/4)))) := by
    exact Filter.Tendsto.div
      (tendsto_const_nhds (X := ℝ) (x := (1:ℝ)) (f := 𝓝 (0:ℝ)))
      hden (by positivity : (3:ℝ) * 9 ^ ((3:ℝ)/4) ≠ 0)
  refine (hlim.mono_left nhdsWithin_le_nhds).congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with δ hδ0
  rw [integral_pow, famKmag3_rpow hδ0]
  have hδ3 : (δ:ℝ) ^ 3 ≠ 0 := pow_ne_zero 3 (ne_of_gt hδ0)
  have hr1 : (9:ℝ) ^ ((3:ℝ)/4) ≠ 0 := by positivity
  have hr2 : ((1 + δ ^ 2 : ℝ)) ^ ((3:ℝ)/2) ≠ 0 := by positivity
  norm_num
  field_simp
  ring_nf
  rw [mul_inv_cancel₀ (ne_of_gt (show (0:ℝ) < δ from hδ0))]

end VolumeScaling

/-! ### The uniform general-k tube law

The k = 2 and k = 3 instances above are members of one family: the
model curvature magnitude 1/(k²·t^{2(k−1)}·(1+t²)²) obeys the
M^{−k/(2(k−1))} Fisher law at every k ≥ 2, on the real-exponent
calculus. Sheet uniformity enters as the corollary's proof uses it:
any curvature profile with two-sided transverse bounds has its
high-curvature set sandwiched between two closed-form tubes, and any
Fisher density with two-sided t^{k−1} bounds integrates to the law
with the same constants, uniform in the profile. -/

section GeneralKTube

/-- The general-k curvature magnitude on the model family; k = 2 and
    k = 3 are famKmag and famKmag3. -/
noncomputable def famKmagK (k : ℕ) (t : ℝ) : ℝ :=
  1 / (k ^ 2 * t ^ (2 * (k - 1)) * (1 + t ^ 2) ^ 2)

lemma famKmagK_two : famKmagK 2 = famKmag := by
  funext t
  unfold famKmagK famKmag
  norm_num

lemma famKmagK_three : famKmagK 3 = famKmag3 := by
  funext t
  unfold famKmagK famKmag3
  norm_num

/-- The general-k threshold inversion on real exponents. -/
lemma famKmagK_rpow {k : ℕ} (hk : 2 ≤ k) {δ : ℝ} (hδ : 0 < δ) :
    famKmagK k δ ^ ((k:ℝ) / (2 * ((k:ℝ) - 1)))
      = 1 / (((k:ℝ) ^ 2) ^ ((k:ℝ) / (2 * ((k:ℝ) - 1))) * δ ^ k
          * (1 + δ ^ 2) ^ ((k:ℝ) / ((k:ℝ) - 1))) := by
  have hk2 : (2:ℝ) ≤ (k:ℝ) := by exact_mod_cast hk
  have hkm : (0:ℝ) < (k:ℝ) - 1 := by linarith
  have hncast : ((2 * (k - 1) : ℕ) : ℝ) = 2 * ((k:ℝ) - 1) := by
    push_cast [Nat.cast_sub (show 1 ≤ k by omega)]
    ring
  have hd : ((δ ^ (2 * (k - 1)) : ℝ)) ^ ((k:ℝ) / (2 * ((k:ℝ) - 1)))
      = δ ^ k := by
    rw [← Real.rpow_natCast δ (2 * (k - 1)), ← Real.rpow_mul hδ.le,
      hncast]
    have hexp : 2 * ((k:ℝ) - 1) * ((k:ℝ) / (2 * ((k:ℝ) - 1)))
        = (k:ℝ) := by
      field_simp
    rw [hexp, Real.rpow_natCast]
  have hsq : (((1 + δ ^ 2) ^ 2 : ℝ)) ^ ((k:ℝ) / (2 * ((k:ℝ) - 1)))
      = (1 + δ ^ 2) ^ ((k:ℝ) / ((k:ℝ) - 1)) := by
    rw [← Real.rpow_natCast (1 + δ ^ 2) 2,
      ← Real.rpow_mul (by positivity)]
    congr 1
    push_cast
    field_simp
  unfold famKmagK
  rw [one_div, Real.inv_rpow (by positivity),
    Real.mul_rpow (by positivity : (0:ℝ) ≤ (k:ℝ) ^ 2 * δ ^ (2 * (k - 1)))
      (by positivity : (0:ℝ) ≤ (1 + δ ^ 2) ^ 2),
    Real.mul_rpow (by positivity : (0:ℝ) ≤ ((k:ℝ) ^ 2))
      (by positivity), hd, hsq, one_div]

/-- cor:volume, the uniform general-k Fisher law: tube volume at
    density t^{k−1} times the k/(2(k−1))-power of the threshold
    converges to 1/(k·(k²)^{k/(2(k−1))}), for every k ≥ 2. -/
theorem fisher_volume_scaling_general {k : ℕ} (hk : 2 ≤ k) :
    Tendsto (fun δ : ℝ =>
      (∫ t in (0:ℝ)..δ, t ^ (k - 1))
        * famKmagK k δ ^ ((k:ℝ) / (2 * ((k:ℝ) - 1))))
      (𝓝[>] (0:ℝ))
      (𝓝 (1 / ((k:ℝ)
        * ((k:ℝ) ^ 2) ^ ((k:ℝ) / (2 * ((k:ℝ) - 1)))))) := by
  have hk2 : (2:ℝ) ≤ (k:ℝ) := by exact_mod_cast hk
  have hkm : (0:ℝ) < (k:ℝ) - 1 := by linarith
  have hkpos : (0:ℝ) < (k:ℝ) := by linarith
  have hbase : Tendsto (fun δ : ℝ => (1 + δ ^ 2 : ℝ)) (𝓝 0)
      (𝓝 1) := by
    have hc : Continuous (fun δ : ℝ => (1 + δ ^ 2 : ℝ)) := by
      continuity
    have h := hc.tendsto (0:ℝ)
    norm_num at h
    exact h
  have hrpow : Tendsto
      (fun δ : ℝ => (1 + δ ^ 2 : ℝ) ^ ((k:ℝ) / ((k:ℝ) - 1)))
      (𝓝 0) (𝓝 1) := by
    have h := (Real.continuousAt_rpow_const 1 ((k:ℝ) / ((k:ℝ) - 1))
      (Or.inl one_ne_zero)).tendsto.comp hbase
    simpa using h
  have hCpos : (0:ℝ)
      < (k:ℝ) * ((k:ℝ) ^ 2) ^ ((k:ℝ) / (2 * ((k:ℝ) - 1))) :=
    mul_pos hkpos (Real.rpow_pos_of_pos (by positivity) _)
  have hden : Tendsto (fun δ : ℝ =>
      (k:ℝ) * ((k:ℝ) ^ 2) ^ ((k:ℝ) / (2 * ((k:ℝ) - 1)))
        * (1 + δ ^ 2) ^ ((k:ℝ) / ((k:ℝ) - 1)))
      (𝓝 0) (𝓝 ((k:ℝ) * ((k:ℝ) ^ 2) ^ ((k:ℝ) / (2 * ((k:ℝ) - 1))))) := by
    have h := hrpow.const_mul
      ((k:ℝ) * ((k:ℝ) ^ 2) ^ ((k:ℝ) / (2 * ((k:ℝ) - 1))))
    rwa [mul_one] at h
  have hlim : Tendsto (fun δ : ℝ =>
      1 / ((k:ℝ) * ((k:ℝ) ^ 2) ^ ((k:ℝ) / (2 * ((k:ℝ) - 1)))
        * (1 + δ ^ 2) ^ ((k:ℝ) / ((k:ℝ) - 1))))
      (𝓝 (0:ℝ))
      (𝓝 (1 / ((k:ℝ) * ((k:ℝ) ^ 2) ^ ((k:ℝ) / (2 * ((k:ℝ) - 1)))))) :=
    Filter.Tendsto.div
      (tendsto_const_nhds (X := ℝ) (x := (1:ℝ)) (f := 𝓝 (0:ℝ)))
      hden (ne_of_gt hCpos)
  refine (hlim.mono_left nhdsWithin_le_nhds).congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with δ hδ0
  have hδ0' : (0:ℝ) < δ := hδ0
  rw [integral_pow, famKmagK_rpow hk hδ0',
    show k - 1 + 1 = k from by omega,
    zero_pow (by omega : k ≠ 0), sub_zero]
  have hdenc : ((k - 1 : ℕ) : ℝ) + 1 = (k : ℝ) := by
    push_cast [Nat.cast_sub (show 1 ≤ k by omega)]
    ring
  rw [hdenc]
  have h1 : (δ:ℝ) ^ k ≠ 0 := pow_ne_zero k (ne_of_gt hδ0')
  have h2 : ((k:ℝ) ^ 2) ^ ((k:ℝ) / (2 * ((k:ℝ) - 1))) ≠ 0 :=
    ne_of_gt (Real.rpow_pos_of_pos (by positivity) _)
  have h3 : ((1 + δ ^ 2 : ℝ)) ^ ((k:ℝ) / ((k:ℝ) - 1)) ≠ 0 :=
    ne_of_gt (Real.rpow_pos_of_pos (by positivity) _)
  field_simp

/-- Sheet uniformity, tube identification: any curvature profile with
    two-sided transverse bounds c₁/t^{2(k−1)} ≤ K ≤ c₂/t^{2(k−1)} has
    its high-curvature set sandwiched between the two closed-form
    tubes, with constants uniform in the profile. -/
theorem highcurv_tube_sandwich {k : ℕ} (hk : 2 ≤ k) {c₁ c₂ M : ℝ}
    (hc1 : 0 < c₁) (hc2 : 0 < c₂) (hM : 0 < M) (K : ℝ → ℝ)
    (hKlow : ∀ t, 0 < t → c₁ / t ^ (2 * (k - 1)) ≤ K t)
    (hKup : ∀ t, 0 < t → K t ≤ c₂ / t ^ (2 * (k - 1))) :
    (∀ t, 0 < t →
      t < (c₁ / M) ^ ((1:ℝ) / (2 * ((k:ℝ) - 1))) → M < K t)
    ∧ (∀ t, 0 < t → M < K t →
      t < (c₂ / M) ^ ((1:ℝ) / (2 * ((k:ℝ) - 1)))) := by
  have hncast : ((2 * (k - 1) : ℕ) : ℝ) = 2 * ((k:ℝ) - 1) := by
    push_cast [Nat.cast_sub (show 1 ≤ k by omega)]
    ring
  have hkm : (0:ℝ) < (k:ℝ) - 1 := by
    have : (2:ℝ) ≤ (k:ℝ) := by exact_mod_cast hk
    linarith
  have hnne : (2 * (k - 1) : ℕ) ≠ 0 := by omega
  have hroot : ∀ {c : ℝ}, 0 < c →
      ((c / M) ^ ((1:ℝ) / (2 * ((k:ℝ) - 1)))) ^ (2 * (k - 1) : ℕ)
        = c / M := by
    intro c hc
    rw [← Real.rpow_natCast ((c / M) ^ ((1:ℝ) / (2 * ((k:ℝ) - 1))))
        (2 * (k - 1)),
      ← Real.rpow_mul (by positivity : (0:ℝ) ≤ c / M), hncast,
      show (1:ℝ) / (2 * ((k:ℝ) - 1)) * (2 * ((k:ℝ) - 1)) = 1 from by
        field_simp,
      Real.rpow_one]
  constructor
  · intro t ht htlt
    have htn : t ^ (2 * (k - 1)) < c₁ / M := by
      calc t ^ (2 * (k - 1))
          < ((c₁ / M) ^ ((1:ℝ) / (2 * ((k:ℝ) - 1)))) ^ (2 * (k - 1)) :=
            pow_lt_pow_left₀ htlt ht.le hnne
        _ = c₁ / M := hroot hc1
    have hMlt : M < c₁ / t ^ (2 * (k - 1)) := by
      rw [lt_div_iff₀ (pow_pos ht _)]
      rw [lt_div_iff₀ hM] at htn
      linarith [htn]
    exact lt_of_lt_of_le hMlt (hKlow t ht)
  · intro t ht hMK
    have hMlt : M < c₂ / t ^ (2 * (k - 1)) :=
      lt_of_lt_of_le hMK (hKup t ht)
    have htn : t ^ (2 * (k - 1)) < c₂ / M := by
      rw [lt_div_iff₀ hM]
      rw [lt_div_iff₀ (pow_pos ht _)] at hMlt
      linarith [hMlt]
    refine lt_of_pow_lt_pow_left₀ (2 * (k - 1))
      (Real.rpow_nonneg (by positivity) _) ?_
    rw [hroot hc2]
    exact htn

/-- Sheet uniformity, volume side: any Fisher density with two-sided
    t^{k−1} bounds integrates over a tube of radius r to the exact
    power law with the same constants, uniform in the density. -/
theorem tube_weight_sandwich {k : ℕ} (hk : 2 ≤ k) {b₁ b₂ r : ℝ}
    (hr : 0 ≤ r) {w : ℝ → ℝ}
    (hw_int : IntervalIntegrable w MeasureTheory.volume 0 r)
    (hwlow : ∀ t ∈ Set.Icc (0:ℝ) r, b₁ * t ^ (k - 1) ≤ w t)
    (hwup : ∀ t ∈ Set.Icc (0:ℝ) r, w t ≤ b₂ * t ^ (k - 1)) :
    b₁ * r ^ k / k ≤ (∫ t in (0:ℝ)..r, w t)
      ∧ (∫ t in (0:ℝ)..r, w t) ≤ b₂ * r ^ k / k := by
  have hpoly : ∀ b : ℝ,
      (∫ t in (0:ℝ)..r, b * t ^ (k - 1)) = b * r ^ k / k := by
    intro b
    rw [intervalIntegral.integral_const_mul, integral_pow,
      show k - 1 + 1 = k from by omega,
      zero_pow (by omega : k ≠ 0), sub_zero]
    have hdenc : ((k - 1 : ℕ) : ℝ) + 1 = (k : ℝ) := by
      push_cast [Nat.cast_sub (show 1 ≤ k by omega)]
      ring
    rw [hdenc, mul_div_assoc]
  have hcont : ∀ b : ℝ, IntervalIntegrable
      (fun t : ℝ => b * t ^ (k - 1)) MeasureTheory.volume 0 r :=
    fun b => (continuous_const.mul (continuous_pow _)).intervalIntegrable 0 r
  constructor
  · rw [← hpoly b₁]
    exact intervalIntegral.integral_mono_on hr (hcont b₁) hw_int hwlow
  · rw [← hpoly b₂]
    exact intervalIntegral.integral_mono_on hr hw_int (hcont b₂) hwup

end GeneralKTube

end DeadDirections


==> anc/DeadDirections/CurvatureOrders.lean <==
/-
  prop:curvature_rate item (i): the abstract order bounds.

  The Christoffel numerator 2∂_αF_{1α} − ∂_1F_{αα} reduces, after
  differentiating the Fisher entries under the integral with the
  score of the moving measure inserted, to E[s₁(2∂_αs_α + s_α²)]:
  the mixed partials of the scores cancel. Cauchy–Schwarz against
  F₁₁ = Θ(t^{2(k−1)}) then bounds any such pairing by O(t^{k−1}),
  the Christoffel symbol Γ¹_{αα} by O(t^{−(k−1)}) once the Gram
  determinant is Θ(t^{2(k−1)}), and the two ΓΓ products that enter
  R_{1α1α} stay bounded for k ≥ 2. Score-integration regularity
  enters as the hypothesis that the derivatives of the entries are
  the inserted-score integrals; everything after it is exact.
-/
import DeadDirections.FisherDecay

namespace DeadDirections

open Filter Topology MeasureTheory

section Identity

variable {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω}

/-- The Christoffel numerator identity, integrand form: with
    ∂_αF_{1α} = E[(∂_αs₁)s_α + s₁∂_αs_α + s₁s_α²] and
    ∂_1F_{αα} = E[2s_α∂_1s_α + s_α²s₁] (differentiation under the
    integral with the score inserted) and the mixed partials equal,
    2∂_αF_{1α} − ∂_1F_{αα} = E[s₁(2∂_αs_α + s_α²)]. -/
theorem christoffel_numerator_identity (s₁ sα dαs₁ d₁sα dαsα : Ω → ℝ)
    (hsym : ∀ ω, dαs₁ ω = d₁sα ω)
    (h1 : Integrable (fun ω => dαs₁ ω * sα ω) μ)
    (h2 : Integrable (fun ω => s₁ ω * dαsα ω) μ)
    (h3 : Integrable (fun ω => s₁ ω * sα ω ^ 2) μ) :
    2 * (∫ ω, (dαs₁ ω * sα ω + s₁ ω * dαsα ω + s₁ ω * sα ω ^ 2) ∂μ)
      - ∫ ω, (2 * sα ω * d₁sα ω + sα ω ^ 2 * s₁ ω) ∂μ
      = ∫ ω, s₁ ω * (2 * dαsα ω + sα ω ^ 2) ∂μ := by
  have h12 : Integrable (fun ω => dαs₁ ω * sα ω + s₁ ω * dαsα ω) μ :=
    (h1.add h2).congr (Filter.Eventually.of_forall fun ω => by
      simp only [Pi.add_apply])
  have hA : ∫ ω, (dαs₁ ω * sα ω + s₁ ω * dαsα ω + s₁ ω * sα ω ^ 2) ∂μ
      = (∫ ω, dαs₁ ω * sα ω ∂μ) + (∫ ω, s₁ ω * dαsα ω ∂μ)
        + ∫ ω, s₁ ω * sα ω ^ 2 ∂μ := by
    rw [integral_add h12 h3, integral_add h1 h2]
  have hB : ∫ ω, (2 * sα ω * d₁sα ω + sα ω ^ 2 * s₁ ω) ∂μ
      = 2 * (∫ ω, dαs₁ ω * sα ω ∂μ) + ∫ ω, s₁ ω * sα ω ^ 2 ∂μ := by
    have hfun : (fun ω => 2 * sα ω * d₁sα ω + sα ω ^ 2 * s₁ ω)
        = fun ω => 2 * (dαs₁ ω * sα ω) + s₁ ω * sα ω ^ 2 := by
      funext ω
      rw [hsym ω]
      ring
    rw [hfun, integral_add (h1.const_mul 2) h3, integral_const_mul]
  have hC : ∫ ω, s₁ ω * (2 * dαsα ω + sα ω ^ 2) ∂μ
      = 2 * (∫ ω, s₁ ω * dαsα ω ∂μ) + ∫ ω, s₁ ω * sα ω ^ 2 ∂μ := by
    have hfun : (fun ω => s₁ ω * (2 * dαsα ω + sα ω ^ 2))
        = fun ω => 2 * (s₁ ω * dαsα ω) + s₁ ω * sα ω ^ 2 := by
      funext ω
      ring
    rw [hfun, integral_add (h2.const_mul 2) h3, integral_const_mul]
  rw [hA, hB, hC]
  ring

/-- Cauchy–Schwarz for the pairing, from the weighted AM-GM bound at
    the optimal weight. -/
theorem abs_integral_mul_le_sqrt (f g : Ω → ℝ)
    (hfg : Integrable (fun ω => f ω * g ω) μ)
    (hf2 : Integrable (fun ω => f ω ^ 2) μ)
    (hg2 : Integrable (fun ω => g ω ^ 2) μ)
    (hA : 0 < ∫ ω, f ω ^ 2 ∂μ) :
    |∫ ω, f ω * g ω ∂μ|
      ≤ Real.sqrt (∫ ω, f ω ^ 2 ∂μ) * Real.sqrt (∫ ω, g ω ^ 2 ∂μ) := by
  set A := ∫ ω, f ω ^ 2 ∂μ with hAdef
  set B := ∫ ω, g ω ^ 2 ∂μ with hBdef
  have hB0 : 0 ≤ B := integral_nonneg fun ω => sq_nonneg _
  by_cases hB : B = 0
  · -- any weight gives the bound w·A/2; send w to zero
    have hw : ∀ w : ℝ, 0 < w → |∫ ω, f ω * g ω ∂μ| ≤ w * A / 2 := by
      intro w hw
      have h := abs_integral_mul_le_weighted w f g hw hfg hf2 hg2
      rw [← hAdef, ← hBdef, hB] at h
      linarith
    have hle : |∫ ω, f ω * g ω ∂μ| ≤ 0 := by
      refine le_of_forall_pos_lt_add fun ε hε => ?_
      have h := hw (ε / A) (div_pos hε hA)
      rw [div_mul_cancel₀ _ (ne_of_gt hA)] at h
      linarith
    rw [hB, Real.sqrt_zero, mul_zero]
    exact hle
  · have hBpos : 0 < B := lt_of_le_of_ne hB0 (Ne.symm hB)
    set w := Real.sqrt B / Real.sqrt A with hwdef
    have hw : 0 < w := div_pos (Real.sqrt_pos.mpr hBpos) (Real.sqrt_pos.mpr hA)
    have h := abs_integral_mul_le_weighted w f g hw hfg hf2 hg2
    rw [← hAdef, ← hBdef] at h
    have hsA : Real.sqrt A ^ 2 = A := Real.sq_sqrt hA.le
    have hsB : Real.sqrt B ^ 2 = B := Real.sq_sqrt hBpos.le
    have hsA0 : 0 < Real.sqrt A := Real.sqrt_pos.mpr hA
    have hsB0 : 0 < Real.sqrt B := Real.sqrt_pos.mpr hBpos
    have heq : (w * A + 1 / w * B) / 2 = Real.sqrt A * Real.sqrt B := by
      rw [hwdef]
      have key : ∀ sA sB : ℝ, 0 < sA → 0 < sB →
          (sB / sA * sA ^ 2 + 1 / (sB / sA) * sB ^ 2) / 2 = sA * sB := by
        intro sA sB h1 h2
        field_simp
        ring
      have := key (Real.sqrt A) (Real.sqrt B) hsA0 hsB0
      rw [hsA, hsB] at this
      exact this
    rw [heq] at h
    exact h

end Identity

section Orders

/-- Cauchy–Schwarz at rate level: a pairing of a score with
    F₁₁ = Θ(t^{2(k−1)}) against a bounded-moment factor is
    O(t^{k−1}), with the explicit constant √(2cM). -/
theorem cross_score_order {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω}
    (s₁ X : ℝ → Ω → ℝ) {k : ℕ} {c M : ℝ} (hc : 0 < c) (_hM : 0 ≤ M)
    (hF : HasLeadingRate (fun t => ∫ ω, s₁ t ω ^ 2 ∂μ) (2 * (k - 1)) c)
    (hint : ∀ᶠ t in 𝓝[>] (0:ℝ), Integrable (fun ω => s₁ t ω * X t ω) μ
      ∧ Integrable (fun ω => s₁ t ω ^ 2) μ
      ∧ Integrable (fun ω => X t ω ^ 2) μ)
    (hX : ∀ᶠ t in 𝓝[>] (0:ℝ), ∫ ω, X t ω ^ 2 ∂μ ≤ M) :
    ∀ᶠ t in 𝓝[>] (0:ℝ),
      |∫ ω, s₁ t ω * X t ω ∂μ| ≤ Real.sqrt (2 * c * M) * t ^ (k - 1) := by
  have hup : ∀ᶠ t in 𝓝[>] (0:ℝ),
      (∫ ω, s₁ t ω ^ 2 ∂μ) / t ^ (2 * (k - 1)) < 2 * c :=
    hF.eventually (gt_mem_nhds (by linarith))
  filter_upwards [hup, hF.eventually_pos hc, hint, hX,
    eventually_mem_nhdsWithin] with t hup hpos ⟨hfg, hf2, hg2⟩ hXt ht
  have htp : (0:ℝ) < t ^ (2 * (k - 1)) := pow_pos ht _
  have hF2 : ∫ ω, s₁ t ω ^ 2 ∂μ ≤ 2 * c * t ^ (2 * (k - 1)) := by
    rw [div_lt_iff₀ htp] at hup
    exact hup.le
  have hcs := abs_integral_mul_le_sqrt (s₁ t) (X t) hfg hf2 hg2 hpos
  have hXnn : 0 ≤ ∫ ω, X t ω ^ 2 ∂μ := integral_nonneg fun ω => sq_nonneg _
  have hsq : t ^ (2 * (k - 1)) = (t ^ (k - 1)) ^ 2 := by
    rw [← pow_mul, mul_comm]
  calc |∫ ω, s₁ t ω * X t ω ∂μ|
      ≤ Real.sqrt (∫ ω, s₁ t ω ^ 2 ∂μ) * Real.sqrt (∫ ω, X t ω ^ 2 ∂μ) := hcs
    _ ≤ Real.sqrt (2 * c * t ^ (2 * (k - 1))) * Real.sqrt M :=
        mul_le_mul (Real.sqrt_le_sqrt hF2) (Real.sqrt_le_sqrt hXt)
          (Real.sqrt_nonneg _) (Real.sqrt_nonneg _)
    _ = Real.sqrt (2 * c * M) * t ^ (k - 1) := by
        rw [hsq, Real.sqrt_mul (by positivity), Real.sqrt_sq (pow_pos ht _).le,
          Real.sqrt_mul (by positivity : (0:ℝ) ≤ 2 * c)]
        ring

/-- A Christoffel symbol with numerator O(t^m) over a Gram determinant
    bounded below by c·t^{2m} is O(t^{−m}). -/
theorem christoffel_order_bound {num den A c : ℝ} {m : ℕ} {t : ℝ}
    (ht : 0 < t) (hc : 0 < c)
    (hnum : |num| ≤ A * t ^ m) (hden : c * t ^ (2 * m) ≤ den) :
    |num / den| ≤ (A / c) / t ^ m := by
  have hden0 : 0 < den := lt_of_lt_of_le (by positivity) hden
  rw [abs_div, abs_of_pos hden0, div_le_div_iff₀ hden0 (pow_pos ht m)]
  have h2 : t ^ (2 * m) = t ^ m * t ^ m := by rw [two_mul, pow_add]
  have hA0 : 0 ≤ A := by
    have := abs_nonneg num
    have htm : 0 < t ^ m := pow_pos ht m
    nlinarith
  calc |num| * t ^ m ≤ A * t ^ m * t ^ m :=
        mul_le_mul_of_nonneg_right hnum (pow_pos ht m).le
    _ = (A / c) * (c * t ^ (2 * m)) := by
        rw [h2]
        field_simp
    _ ≤ A / c * den := mul_le_mul_of_nonneg_left hden (div_nonneg hA0 hc.le)

/-- The ΓΓ products in R_{1α1α} stay bounded for k ≥ 2: with
    |F₁₁| ≤ B·t^{2m}, |Γ¹₁₁| ≤ D/t and |Γ¹_{αα}| ≤ E/t^m on 0 < t ≤ 1
    and m ≥ 1, the lowered product is at most B·D·E, and with
    |Γ¹_{1α}| ≤ E/t^m the square term is at most B·E². -/
theorem gamma_gamma_bounded {F Γ₁ Γ₂ B D E : ℝ} {m : ℕ} {t : ℝ}
    (ht : 0 < t) (ht1 : t ≤ 1) (hm : 1 ≤ m)
    (hF : |F| ≤ B * t ^ (2 * m)) (hΓ₁ : |Γ₁| ≤ D / t)
    (hΓ₂ : |Γ₂| ≤ E / t ^ m) :
    |F * Γ₁ * Γ₂| ≤ B * D * E ∧ |F * Γ₂ ^ 2| ≤ B * E ^ 2 := by
  have htm : 0 < t ^ m := pow_pos ht m
  have hB0 : 0 ≤ B := by
    have := abs_nonneg F
    have : 0 < t ^ (2 * m) := pow_pos ht _
    nlinarith
  have hD0 : 0 ≤ D := by
    have := abs_nonneg Γ₁
    have h := div_nonneg_iff.mp (le_trans (abs_nonneg Γ₁) hΓ₁)
    rcases h with ⟨h, _⟩ | ⟨_, h⟩
    · exact h
    · linarith
  have hE0 : 0 ≤ E := by
    have h := div_nonneg_iff.mp (le_trans (abs_nonneg Γ₂) hΓ₂)
    rcases h with ⟨h, _⟩ | ⟨_, h⟩
    · exact h
    · linarith
  have htpow : t ^ (2 * m) ≤ t * t ^ m := by
    have : t ^ (2 * m) = t ^ (m - 1) * (t * t ^ m) := by
      rw [← pow_succ', ← pow_add]
      congr 1
      omega
    rw [this]
    have hle : t ^ (m - 1) ≤ 1 := pow_le_one₀ ht.le ht1
    nlinarith [mul_pos ht htm]
  constructor
  · rw [abs_mul, abs_mul]
    calc |F| * |Γ₁| * |Γ₂| ≤ (B * t ^ (2 * m)) * (D / t) * (E / t ^ m) := by
          gcongr
      _ = B * D * E * (t ^ (2 * m) / (t * t ^ m)) := by
          field_simp
      _ ≤ B * D * E * 1 := by
          gcongr
          rw [div_le_one (mul_pos ht htm)]
          exact htpow
      _ = B * D * E := mul_one _
  · rw [abs_mul, abs_pow]
    calc |F| * |Γ₂| ^ 2 ≤ (B * t ^ (2 * m)) * (E / t ^ m) ^ 2 := by
          gcongr
      _ = B * E ^ 2 := by
          have : t ^ (2 * m) = (t ^ m) ^ 2 := by rw [← pow_mul, mul_comm]
          rw [this]
          field_simp

end Orders

end DeadDirections


==> anc/DeadDirections/DagPathRates.lean <==
/-
  The residual DAG in Bellman form: multi-path interference at rate
  level (thm:bridge_res, def:path_distance, cor:sigma-min-res).

  The backward delta on a residual computational graph is a sum over
  backward paths from the output, each weight edge contributing a
  factor c·t and each skip edge a factor one. The shortest-weighted-
  path distance K of def:path_distance is the Bellman recursion
  K(m+1) = min(K(m) + 1, min over skips K(m')), and the backward
  delta obeys the matching recursion T(m+1) = c·t·T(m) + Σ_skips T(m').
  Rates compose through the recursion by the two-route law: a sum of
  leading rates carries the smaller rate, and tied rates add their
  coefficients. With every weight coefficient positive (the
  φ′(0) > 0 classes) no tie cancels, so T(m) has leading rate exactly
  K(m) with a positive coefficient, and the dead moment reads
  t^{2K(m)}: the framework behind the residual corollaries, with the
  multi-path interference made explicit in the coefficient.
-/
import DeadDirections.FisherDecay

namespace DeadDirections

open Filter Topology

/-- Two leading rates with positive coefficients add at the smaller
    rate, with a positive coefficient: the smaller wins, and a tie
    adds. -/
theorem HasLeadingRate.add_min {F G : ℝ → ℝ} {p q : ℕ} {a b : ℝ}
    (hF : HasLeadingRate F p a) (hG : HasLeadingRate G q b)
    (ha : 0 < a) (hb : 0 < b) :
    ∃ c, 0 < c ∧ HasLeadingRate (fun t => F t + G t) (min p q) c := by
  rcases lt_trichotomy p q with h | h | h
  · refine ⟨a, ha, ?_⟩
    rw [min_eq_left h.le]
    exact hF.add_of_lt hG h
  · subst h
    refine ⟨a + b, by linarith, ?_⟩
    rw [min_self]
    exact hF.add_of_eq hG
  · refine ⟨b, hb, ?_⟩
    rw [min_eq_right h.le]
    have h2 := hG.add_of_lt hF h
    refine h2.congr fun t => ?_
    simp only [add_comm]

/-- A finite sum of leading rates with positive coefficients carries
    the minimum rate with a positive coefficient. -/
theorem hasLeadingRate_finset_sum_pos {ι : Type*} {s : Finset ι}
    (hs : s.Nonempty) (F : ι → ℝ → ℝ) (p : ι → ℕ) (a : ι → ℝ)
    (hF : ∀ i ∈ s, HasLeadingRate (F i) (p i) (a i))
    (ha : ∀ i ∈ s, 0 < a i) :
    ∃ c, 0 < c ∧ HasLeadingRate (fun t => ∑ i ∈ s, F i t) (s.inf' hs p) c := by
  revert hF ha
  induction hs using Finset.Nonempty.cons_induction with
  | singleton i =>
    intro hF ha
    refine ⟨a i, ha i (Finset.mem_singleton_self i), ?_⟩
    rw [Finset.inf'_singleton]
    refine (hF i (Finset.mem_singleton_self i)).congr fun t => ?_
    simp only [Finset.sum_singleton]
  | cons i s hi hs ih =>
    intro hF ha
    obtain ⟨c, hc, hsum⟩ := ih
      (fun j hj => hF j (Finset.mem_cons_of_mem hj))
      (fun j hj => ha j (Finset.mem_cons_of_mem hj))
    obtain ⟨c', hc', h'⟩ := (hF i (Finset.mem_cons_self i s)).add_min hsum
      (ha i (Finset.mem_cons_self i s)) hc
    refine ⟨c', hc', ?_⟩
    rw [Finset.inf'_cons (H := hs)]
    refine h'.congr fun t => ?_
    simp only [Finset.sum_cons]

/-- The residual DAG in Bellman form, nodes indexed by distance from
    the output: with K the shortest-weighted-path distance (the
    Bellman recursion over weight edges of cost one and skip edges of
    cost zero) and T the backward delta (the matching recursion with
    positive weight coefficients), T(m) has leading rate K(m) with a
    positive coefficient at every node. Multi-path interference is
    the coefficient: tied shortest paths add, and positivity keeps
    the sum from cancelling. -/
theorem dag_backward_rate (sk : ℕ → Finset ℕ)
    (hsk : ∀ m, ∀ m' ∈ sk (m+1), m' ≤ m)
    (K : ℕ → ℕ) (hK0 : K 0 = 0)
    (hKe : ∀ m, sk (m+1) = ∅ → K (m+1) = K m + 1)
    (hKn : ∀ m (h : (sk (m+1)).Nonempty),
      K (m+1) = min (K m + 1) ((sk (m+1)).inf' h K))
    (c : ℕ → ℝ) (hc : ∀ m, 0 < c m)
    (T : ℕ → ℝ → ℝ) (hT0 : ∀ t, T 0 t = 1)
    (hTs : ∀ m t, T (m+1) t
      = c (m+1) * t * T m t + ∑ m' ∈ sk (m+1), T m' t) :
    ∀ m, ∃ coef, 0 < coef ∧ HasLeadingRate (T m) (K m) coef := by
  intro m
  induction m using Nat.strong_induction_on with
  | _ m ih =>
    cases m with
    | zero =>
      refine ⟨1, one_pos, ?_⟩
      rw [hK0]
      refine (hasLeadingRate_const 1).congr fun t => ?_
      rw [hT0]
    | succ m =>
      obtain ⟨a, ha, hTm⟩ := ih m (Nat.lt_succ_self m)
      have hw : HasLeadingRate (fun t => c (m+1) * t * T m t) (K m + 1)
          (c (m+1) * a) := by
        have h1 : HasLeadingRate (fun t => c (m+1) * t) 1 (c (m+1)) := by
          have := (hasLeadingRate_pow 1).const_mul (c (m+1))
          simpa using this
        have h2 := h1.mul hTm
        rw [show 1 + K m = K m + 1 from Nat.add_comm 1 (K m)] at h2
        exact h2
      have hwpos : 0 < c (m+1) * a := mul_pos (hc _) ha
      by_cases hemp : sk (m+1) = ∅
      · refine ⟨c (m+1) * a, hwpos, ?_⟩
        rw [hKe m hemp]
        refine hw.congr fun t => ?_
        rw [hTs, hemp, Finset.sum_empty, add_zero]
      · have hne : (sk (m+1)).Nonempty := Finset.nonempty_iff_ne_empty.mpr hemp
        have hall : ∀ m' ∈ sk (m+1), ∃ coef, 0 < coef
            ∧ HasLeadingRate (T m') (K m') coef :=
          fun m' hm' => ih m' (Nat.lt_succ_of_le (hsk m m' hm'))
        choose! coefF hpos hrate using hall
        obtain ⟨cs, hcs, hS⟩ := hasLeadingRate_finset_sum_pos hne
          (fun m' => T m') K coefF hrate hpos
        obtain ⟨c', hc', h'⟩ := hw.add_min hS hwpos hcs
        refine ⟨c', hc', ?_⟩
        rw [hKn m hne]
        refine h'.congr fun t => ?_
        rw [hTs]

/-- The dead moment along the DAG reads the squared rate 2K(m) with a
    positive coefficient: thm:bridge_res in Bellman form. -/
theorem dag_backward_moment_rate (sk : ℕ → Finset ℕ)
    (hsk : ∀ m, ∀ m' ∈ sk (m+1), m' ≤ m)
    (K : ℕ → ℕ) (hK0 : K 0 = 0)
    (hKe : ∀ m, sk (m+1) = ∅ → K (m+1) = K m + 1)
    (hKn : ∀ m (h : (sk (m+1)).Nonempty),
      K (m+1) = min (K m + 1) ((sk (m+1)).inf' h K))
    (c : ℕ → ℝ) (hc : ∀ m, 0 < c m)
    (T : ℕ → ℝ → ℝ) (hT0 : ∀ t, T 0 t = 1)
    (hTs : ∀ m t, T (m+1) t
      = c (m+1) * t * T m t + ∑ m' ∈ sk (m+1), T m' t) (m : ℕ) :
    ∃ coef, 0 < coef ∧ HasLeadingRate (fun t => T m t ^ 2) (2 * K m) coef := by
  obtain ⟨a, ha, hT⟩ := dag_backward_rate sk hsk K hK0 hKe hKn c hc T hT0 hTs m
  refine ⟨a ^ 2, by positivity, ?_⟩
  have h := hT.mul hT
  rw [← two_mul, ← sq] at h
  refine h.congr fun t => ?_
  simp only [sq]

/-- With no skips the Bellman distance is the depth: the feedforward
    ladder K(m) = m. -/
theorem dag_no_skip_K (sk : ℕ → Finset ℕ) (hsk0 : ∀ m, sk (m+1) = ∅)
    (K : ℕ → ℕ) (hK0 : K 0 = 0)
    (hKe : ∀ m, sk (m+1) = ∅ → K (m+1) = K m + 1) :
    ∀ m, K m = m := by
  intro m
  induction m with
  | zero => exact hK0
  | succ m ih => rw [hKe m (hsk0 m), ih]

/-- A skip across the whole graph pins the distance at zero: the
    all-residual floor K = 0 at the skip's source, whatever the
    weight chain between. -/
theorem dag_full_skip_K (sk : ℕ → Finset ℕ) (K : ℕ → ℕ) (hK0 : K 0 = 0)
    (hKn : ∀ m (h : (sk (m+1)).Nonempty),
      K (m+1) = min (K m + 1) ((sk (m+1)).inf' h K))
    (m : ℕ) (h0 : 0 ∈ sk (m+1)) :
    K (m+1) = 0 := by
  have hne : (sk (m+1)).Nonempty := ⟨0, h0⟩
  rw [hKn m hne]
  have hinf : (sk (m+1)).inf' hne K ≤ K 0 := Finset.inf'_le K h0
  rw [hK0] at hinf
  omega

/-! ### The nonlinear gating clause

On the ReLU class every weight edge carries the survival gate and
skip edges pass the delta unchanged. With a shared gate g ∈ {0, 1}
the gated delta T_g obeys the recursion with c·t·g on weight edges.
Every path to a node of positive distance crosses at least one weight
edge, so every term carries the gate and T_g = g·T there; the
skip-only part T₀ counts pure-skip paths and vanishes exactly where
K ≥ 1. The dead moment of the gated delta is then E[g]·T², the
ungated rate 2K with the base case scaled by the survival
probability. -/

/-- The skip-only path count is nonnegative and vanishes exactly at
    the nodes of positive Bellman distance. -/
theorem dag_skiponly_zero_iff (sk : ℕ → Finset ℕ)
    (hsk : ∀ m, ∀ m' ∈ sk (m+1), m' ≤ m)
    (K : ℕ → ℕ) (hK0 : K 0 = 0)
    (hKe : ∀ m, sk (m+1) = ∅ → K (m+1) = K m + 1)
    (hKn : ∀ m (h : (sk (m+1)).Nonempty),
      K (m+1) = min (K m + 1) ((sk (m+1)).inf' h K))
    (T0 : ℕ → ℝ) (hT00 : T0 0 = 1)
    (hT0s : ∀ m, T0 (m+1) = ∑ m' ∈ sk (m+1), T0 m') :
    ∀ m, 0 ≤ T0 m ∧ (T0 m = 0 ↔ 1 ≤ K m) := by
  intro m
  induction m using Nat.strong_induction_on with
  | _ m ih =>
    cases m with
    | zero =>
      rw [hT00, hK0]
      constructor
      · exact zero_le_one
      · constructor
        · intro h; norm_num at h
        · intro h; omega
    | succ m =>
      have hnn : ∀ m' ∈ sk (m+1), 0 ≤ T0 m' :=
        fun m' hm' => (ih m' (Nat.lt_succ_of_le (hsk m m' hm'))).1
      have hiff : ∀ m' ∈ sk (m+1), (T0 m' = 0 ↔ 1 ≤ K m') :=
        fun m' hm' => (ih m' (Nat.lt_succ_of_le (hsk m m' hm'))).2
      rw [hT0s]
      refine ⟨Finset.sum_nonneg hnn, ?_⟩
      by_cases hemp : sk (m+1) = ∅
      · rw [hemp, Finset.sum_empty, hKe m hemp]
        constructor
        · intro _; omega
        · intro _; rfl
      · have hne : (sk (m+1)).Nonempty := Finset.nonempty_iff_ne_empty.mpr hemp
        rw [Finset.sum_eq_zero_iff_of_nonneg hnn, hKn m hne, le_min_iff,
          Finset.le_inf'_iff]
        constructor
        · intro h
          exact ⟨by omega, fun m' hm' => (hiff m' hm').mp (h m' hm')⟩
        · intro h m' hm'
          exact (hiff m' hm').mpr (h.2 m' hm')

/-- With a shared gate g ∈ {0, 1} on every weight edge, the gated
    delta equals g times the ungated delta at every node of positive
    distance. -/
theorem dag_gated_eq (sk : ℕ → Finset ℕ)
    (hsk : ∀ m, ∀ m' ∈ sk (m+1), m' ≤ m)
    (K : ℕ → ℕ) (hK0 : K 0 = 0)
    (hKe : ∀ m, sk (m+1) = ∅ → K (m+1) = K m + 1)
    (hKn : ∀ m (h : (sk (m+1)).Nonempty),
      K (m+1) = min (K m + 1) ((sk (m+1)).inf' h K))
    (c : ℕ → ℝ) (T : ℕ → ℝ → ℝ) (hT0 : ∀ t, T 0 t = 1)
    (hTs : ∀ m t, T (m+1) t
      = c (m+1) * t * T m t + ∑ m' ∈ sk (m+1), T m' t)
    (T0 : ℕ → ℝ) (hT00 : T0 0 = 1)
    (hT0s : ∀ m, T0 (m+1) = ∑ m' ∈ sk (m+1), T0 m')
    (Tg : ℕ → ℝ → ℝ) (g : ℝ) (hg : g = 0 ∨ g = 1)
    (hTg0 : ∀ t, Tg 0 t = 1)
    (hTgs : ∀ m t, Tg (m+1) t
      = c (m+1) * t * g * Tg m t + ∑ m' ∈ sk (m+1), Tg m' t) :
    ∀ m t, 1 ≤ K m → Tg m t = g * T m t := by
  rcases hg with hg | hg
  · -- gate closed: the gated delta is the skip-only count
    have hT0eq : ∀ m t, Tg m t = T0 m := by
      intro m
      induction m using Nat.strong_induction_on with
      | _ m ih =>
        intro t
        cases m with
        | zero => rw [hTg0, hT00]
        | succ m =>
          rw [hTgs, hT0s, hg, mul_zero, zero_mul, zero_add]
          exact Finset.sum_congr rfl fun m' hm' =>
            ih m' (Nat.lt_succ_of_le (hsk m m' hm')) t
    intro m t hK
    rw [hT0eq m t, hg, zero_mul]
    exact ((dag_skiponly_zero_iff sk hsk K hK0 hKe hKn T0 hT00 hT0s m).2).mpr hK
  · -- gate open: the recursions coincide
    have hTeq : ∀ m t, Tg m t = T m t := by
      intro m
      induction m using Nat.strong_induction_on with
      | _ m ih =>
        intro t
        cases m with
        | zero => rw [hTg0, hT0]
        | succ m =>
          rw [hTgs, hTs, hg, mul_one, ih m (Nat.lt_succ_self m) t]
          congr 1
          exact Finset.sum_congr rfl fun m' hm' =>
            ih m' (Nat.lt_succ_of_le (hsk m m' hm')) t
    intro m t _
    rw [hTeq m t, hg, one_mul]

/-- The gated dead moment: with an idempotent gate, the second moment
    of g·x is E[g]·x², the base case scaled by the survival
    probability. -/
theorem gated_moment_factor {Ω : Type*} [MeasurableSpace Ω]
    {μ : MeasureTheory.Measure Ω} (g : Ω → ℝ) (hg : ∀ ω, g ω = 0 ∨ g ω = 1)
    (x : ℝ) :
    ∫ ω, (g ω * x) ^ 2 ∂μ = (∫ ω, g ω ∂μ) * x ^ 2 := by
  have hfun : ∀ ω, (g ω * x) ^ 2 = g ω * x ^ 2 := by
    intro ω
    rcases hg ω with h | h <;> rw [h] <;> ring
  simp_rw [hfun]
  exact MeasureTheory.integral_mul_const _ _

/-! ### The explicit Schur constant

The coefficient of the backward delta is the sum over shortest paths
of the products of weight coefficients: at each node the weight-edge
term contributes when the chain through the parent is shortest, and
each skip contributes when its source is shortest. The explicit
two-term and finite-sum laws below carry the coefficient without any
positivity, and the DAG recursion for the constant follows. -/

/-- Two leading rates add at the smaller rate; the coefficient is the
    smaller rate's, or the sum at a tie. -/
theorem HasLeadingRate.add_min_coeff {F G : ℝ → ℝ} {p q : ℕ} {a b : ℝ}
    (hF : HasLeadingRate F p a) (hG : HasLeadingRate G q b) :
    HasLeadingRate (fun t => F t + G t) (min p q)
      (if p < q then a else if q < p then b else a + b) := by
  rcases lt_trichotomy p q with h | h | h
  · rw [min_eq_left h.le, if_pos h]
    exact hF.add_of_lt hG h
  · subst h
    rw [min_self, if_neg (lt_irrefl _), if_neg (lt_irrefl _)]
    exact hF.add_of_eq hG
  · rw [min_eq_right h.le, if_neg (not_lt.mpr h.le), if_pos h]
    have h2 := hG.add_of_lt hF h
    refine h2.congr fun t => ?_
    simp only [add_comm]

/-- A finite sum of leading rates carries the minimum rate with
    coefficient the sum of the coefficients at the minimum. -/
theorem hasLeadingRate_finset_sum {ι : Type*} {s : Finset ι}
    (hs : s.Nonempty) (F : ι → ℝ → ℝ) (p : ι → ℕ) (a : ι → ℝ)
    (hF : ∀ i ∈ s, HasLeadingRate (F i) (p i) (a i)) :
    HasLeadingRate (fun t => ∑ i ∈ s, F i t) (s.inf' hs p)
      (∑ i ∈ s.filter (fun i => p i = s.inf' hs p), a i) := by
  revert hF
  induction hs using Finset.Nonempty.cons_induction with
  | singleton i =>
    intro hF
    rw [Finset.inf'_singleton, Finset.filter_singleton, if_pos rfl,
      Finset.sum_singleton]
    refine (hF i (Finset.mem_singleton_self i)).congr fun t => ?_
    simp only [Finset.sum_singleton]
  | cons i s hi hs ih =>
    intro hF
    have hsum := ih (fun j hj => hF j (Finset.mem_cons_of_mem hj))
    have hi' := hF i (Finset.mem_cons_self i s)
    have hmin := hi'.add_min_coeff hsum
    simp_rw [Finset.inf'_cons (H := hs)]
    rw [Finset.filter_cons]
    rcases lt_trichotomy (p i) (s.inf' hs p) with h | h | h
    · rw [min_eq_left h.le] at hmin ⊢
      rw [if_pos h] at hmin
      have hfilt : s.filter (fun j => p j = p i) = ∅ := by
        rw [Finset.filter_eq_empty_iff]
        intro j hj hpj
        have := Finset.inf'_le p hj
        omega
      rw [if_pos rfl, Finset.sum_cons, hfilt, Finset.sum_empty, add_zero]
      refine hmin.congr fun t => ?_
      simp only [Finset.sum_cons]
    · rw [h, min_self] at hmin ⊢
      rw [if_neg (lt_irrefl _), if_neg (lt_irrefl _)] at hmin
      rw [if_pos rfl, Finset.sum_cons]
      refine hmin.congr fun t => ?_
      simp only [Finset.sum_cons]
    · rw [min_eq_right h.le] at hmin ⊢
      rw [if_neg (not_lt.mpr h.le), if_pos h] at hmin
      rw [if_neg (ne_of_gt h)]
      refine hmin.congr fun t => ?_
      simp only [Finset.sum_cons]

/-- The explicit constant: with coef obeying the shortest-path
    recursion (the weight term enters when the parent chain is
    shortest, each skip when its source is shortest), T(m) has leading
    rate K(m) with coefficient exactly coef(m), the sum over shortest
    paths of the edge products. -/
theorem dag_backward_coeff (sk : ℕ → Finset ℕ)
    (hsk : ∀ m, ∀ m' ∈ sk (m+1), m' ≤ m)
    (K : ℕ → ℕ) (hK0 : K 0 = 0)
    (hKe : ∀ m, sk (m+1) = ∅ → K (m+1) = K m + 1)
    (hKn : ∀ m (h : (sk (m+1)).Nonempty),
      K (m+1) = min (K m + 1) ((sk (m+1)).inf' h K))
    (c : ℕ → ℝ) (T : ℕ → ℝ → ℝ) (hT0 : ∀ t, T 0 t = 1)
    (hTs : ∀ m t, T (m+1) t
      = c (m+1) * t * T m t + ∑ m' ∈ sk (m+1), T m' t)
    (coef : ℕ → ℝ) (hc0 : coef 0 = 1)
    (hcs : ∀ m, coef (m+1)
      = (if K m + 1 = K (m+1) then c (m+1) * coef m else 0)
        + ∑ m' ∈ (sk (m+1)).filter (fun m' => K m' = K (m+1)), coef m') :
    ∀ m, HasLeadingRate (T m) (K m) (coef m) := by
  intro m
  induction m using Nat.strong_induction_on with
  | _ m ih =>
    cases m with
    | zero =>
      rw [hK0, hc0]
      refine (hasLeadingRate_const 1).congr fun t => ?_
      rw [hT0]
    | succ m =>
      have hTm := ih m (Nat.lt_succ_self m)
      have hw : HasLeadingRate (fun t => c (m+1) * t * T m t) (K m + 1)
          (c (m+1) * coef m) := by
        have h1 : HasLeadingRate (fun t => c (m+1) * t) 1 (c (m+1)) := by
          have := (hasLeadingRate_pow 1).const_mul (c (m+1))
          simpa using this
        have h2 := h1.mul hTm
        rw [show 1 + K m = K m + 1 from Nat.add_comm 1 (K m)] at h2
        exact h2
      by_cases hemp : sk (m+1) = ∅
      · rw [hKe m hemp, hcs m, hemp, hKe m hemp, if_pos rfl,
          Finset.filter_empty, Finset.sum_empty, add_zero]
        refine hw.congr fun t => ?_
        rw [hTs, hemp, Finset.sum_empty, add_zero]
      · have hne : (sk (m+1)).Nonempty := Finset.nonempty_iff_ne_empty.mpr hemp
        have hS := hasLeadingRate_finset_sum hne (fun m' => T m') K coef
          (fun m' hm' => ih m' (Nat.lt_succ_of_le (hsk m m' hm')))
        have hmin := hw.add_min_coeff hS
        rw [hKn m hne, hcs m, hKn m hne]
        have hfun : (fun t => c (m+1) * t * T m t + ∑ m' ∈ sk (m+1), T m' t)
            = T (m+1) := by
          funext t
          rw [hTs]
        rw [hfun] at hmin
        rcases lt_trichotomy (K m + 1) ((sk (m+1)).inf' hne K) with h | h | h
        · rw [min_eq_left h.le] at hmin ⊢
          rw [if_pos h] at hmin
          have hfilt : (sk (m+1)).filter (fun m' => K m' = K m + 1) = ∅ := by
            rw [Finset.filter_eq_empty_iff]
            intro m' hm' heq
            have := Finset.inf'_le K hm'
            omega
          rw [if_pos rfl, hfilt, Finset.sum_empty, add_zero]
          exact hmin
        · rw [h, min_self] at hmin ⊢
          rw [if_neg (lt_irrefl _), if_neg (lt_irrefl _)] at hmin
          rw [if_pos rfl]
          exact hmin
        · rw [min_eq_right h.le] at hmin ⊢
          rw [if_neg (not_lt.mpr h.le), if_pos h] at hmin
          rw [if_neg (ne_of_gt h), zero_add]
          exact hmin

/-- The explicit constant is positive when every weight coefficient
    is: leading coefficients are unique, so the explicit recursion
    returns the positive coefficient of dag_backward_rate. -/
theorem dag_coeff_pos (sk : ℕ → Finset ℕ)
    (hsk : ∀ m, ∀ m' ∈ sk (m+1), m' ≤ m)
    (K : ℕ → ℕ) (hK0 : K 0 = 0)
    (hKe : ∀ m, sk (m+1) = ∅ → K (m+1) = K m + 1)
    (hKn : ∀ m (h : (sk (m+1)).Nonempty),
      K (m+1) = min (K m + 1) ((sk (m+1)).inf' h K))
    (c : ℕ → ℝ) (hc : ∀ m, 0 < c m)
    (T : ℕ → ℝ → ℝ) (hT0 : ∀ t, T 0 t = 1)
    (hTs : ∀ m t, T (m+1) t
      = c (m+1) * t * T m t + ∑ m' ∈ sk (m+1), T m' t)
    (coef : ℕ → ℝ) (hc0 : coef 0 = 1)
    (hcs : ∀ m, coef (m+1)
      = (if K m + 1 = K (m+1) then c (m+1) * coef m else 0)
        + ∑ m' ∈ (sk (m+1)).filter (fun m' => K m' = K (m+1)), coef m')
    (m : ℕ) : 0 < coef m := by
  obtain ⟨a, ha, hTa⟩ := dag_backward_rate sk hsk K hK0 hKe hKn c hc T hT0 hTs m
  have hTc := dag_backward_coeff sk hsk K hK0 hKe hKn c T hT0 hTs coef hc0 hcs m
  have : coef m = a := tendsto_nhds_unique hTc hTa
  rw [this]
  exact ha

/-! ### The finite-t skip-correction clause

Below t = 1 the backward delta is its leading term coef·t^K up to a
remainder one order higher: every longer path through an unused skip
and every weight-edge continuation of a non-shortest parent chain
enters at order t^{K+1} or beyond. The constant is explicit, built
from the parents' constants and coefficients. -/

/-- The Bellman distance grows by at most one per weight edge. -/
lemma dag_K_succ_le (sk : ℕ → Finset ℕ) (K : ℕ → ℕ)
    (hKe : ∀ m, sk (m+1) = ∅ → K (m+1) = K m + 1)
    (hKn : ∀ m (h : (sk (m+1)).Nonempty),
      K (m+1) = min (K m + 1) ((sk (m+1)).inf' h K)) (m : ℕ) :
    K (m+1) ≤ K m + 1 := by
  by_cases hemp : sk (m+1) = ∅
  · rw [hKe m hemp]
  · rw [hKn m (Finset.nonempty_iff_ne_empty.mpr hemp)]
    exact min_le_left _ _

/-- A skip never lands closer than the node it serves. -/
lemma dag_K_le_skip (sk : ℕ → Finset ℕ) (K : ℕ → ℕ)
    (hKn : ∀ m (h : (sk (m+1)).Nonempty),
      K (m+1) = min (K m + 1) ((sk (m+1)).inf' h K)) (m m' : ℕ)
    (hm' : m' ∈ sk (m+1)) : K (m+1) ≤ K m' := by
  rw [hKn m ⟨m', hm'⟩]
  exact le_trans (min_le_right _ _) (Finset.inf'_le K hm')

/-- cor:res_block's finite-t clause on the DAG: for 0 < t ≤ 1 the
    backward delta differs from its leading term coef(m)·t^{K(m)} by
    at most R(m)·t^{K(m)+1}, with R(m) explicit from the parents. -/
theorem dag_backward_remainder (sk : ℕ → Finset ℕ)
    (hsk : ∀ m, ∀ m' ∈ sk (m+1), m' ≤ m)
    (K : ℕ → ℕ) (hK0 : K 0 = 0)
    (hKe : ∀ m, sk (m+1) = ∅ → K (m+1) = K m + 1)
    (hKn : ∀ m (h : (sk (m+1)).Nonempty),
      K (m+1) = min (K m + 1) ((sk (m+1)).inf' h K))
    (c : ℕ → ℝ) (T : ℕ → ℝ → ℝ) (hT0 : ∀ t, T 0 t = 1)
    (hTs : ∀ m t, T (m+1) t
      = c (m+1) * t * T m t + ∑ m' ∈ sk (m+1), T m' t)
    (coef : ℕ → ℝ) (hc0 : coef 0 = 1)
    (hcs : ∀ m, coef (m+1)
      = (if K m + 1 = K (m+1) then c (m+1) * coef m else 0)
        + ∑ m' ∈ (sk (m+1)).filter (fun m' => K m' = K (m+1)), coef m') :
    ∀ m, ∃ R : ℝ, 0 ≤ R ∧ ∀ t : ℝ, 0 < t → t ≤ 1 →
      |T m t - coef m * t ^ K m| ≤ R * t ^ (K m + 1) := by
  intro m
  induction m using Nat.strong_induction_on with
  | _ m ih =>
    cases m with
    | zero =>
      refine ⟨0, le_rfl, fun t _ _ => ?_⟩
      rw [hT0, hc0, hK0, pow_zero, mul_one, sub_self, abs_zero, zero_mul]
    | succ m =>
      obtain ⟨Rm, hRm, hm⟩ := ih m (Nat.lt_succ_self m)
      have hall : ∀ m' ∈ sk (m+1), ∃ R : ℝ, 0 ≤ R ∧ ∀ t : ℝ, 0 < t → t ≤ 1 →
          |T m' t - coef m' * t ^ K m'| ≤ R * t ^ (K m' + 1) :=
        fun m' hm' => ih m' (Nat.lt_succ_of_le (hsk m m' hm'))
      choose! Rf hRf hbound using hall
      have hKle := dag_K_succ_le sk K hKe hKn m
      set N := K (m+1) with hN
      refine ⟨|c (m+1)| * Rm + |c (m+1)| * |coef m|
        + ∑ m' ∈ sk (m+1), Rf m' + ∑ m' ∈ sk (m+1), |coef m'|, ?_,
        fun t ht ht1 => ?_⟩
      · have h1 : 0 ≤ ∑ m' ∈ sk (m+1), Rf m' :=
          Finset.sum_nonneg fun m' hm' => hRf m' hm'
        have h2 : 0 ≤ ∑ m' ∈ sk (m+1), |coef m'| :=
          Finset.sum_nonneg fun _ _ => abs_nonneg _
        positivity
      · have htN : 0 < t ^ (N + 1) := pow_pos ht _
        -- the four pieces
        set A := c (m+1) * t * (T m t - coef m * t ^ K m) with hA
        set B := c (m+1) * coef m * t ^ (K m + 1)
          - (if K m + 1 = N then c (m+1) * coef m else 0) * t ^ N with hB
        set C := ∑ m' ∈ sk (m+1), (T m' t - coef m' * t ^ K m') with hC
        set D := ∑ m' ∈ sk (m+1), coef m' * t ^ K m'
          - (∑ m' ∈ (sk (m+1)).filter (fun m' => K m' = N), coef m') * t ^ N
          with hD
        have hsplit : T (m+1) t - coef (m+1) * t ^ N = A + B + C + D := by
          rw [hTs, hcs m, hA, hB, hC, hD, Finset.sum_sub_distrib]
          rw [← hN]
          ring
        rw [hsplit]
        -- piece A
        have hAb : |A| ≤ |c (m+1)| * Rm * t ^ (N + 1) := by
          rw [hA, abs_mul, abs_mul, abs_of_pos ht]
          have h := hm t ht ht1
          have hpow : t ^ (K m + 1) * t ≤ t ^ (N + 1) := by
            rw [← pow_succ]
            exact pow_le_pow_of_le_one ht.le ht1 (by omega)
          calc |c (m+1)| * t * |T m t - coef m * t ^ K m|
              ≤ |c (m+1)| * t * (Rm * t ^ (K m + 1)) := by gcongr
            _ = |c (m+1)| * Rm * (t ^ (K m + 1) * t) := by ring
            _ ≤ |c (m+1)| * Rm * t ^ (N + 1) := by gcongr
        -- piece B
        have hBb : |B| ≤ |c (m+1)| * |coef m| * t ^ (N + 1) := by
          rw [hB]
          by_cases heq : K m + 1 = N
          · rw [if_pos heq, heq, sub_self, abs_zero]
            positivity
          · rw [if_neg heq, zero_mul, sub_zero, abs_mul, abs_mul,
              abs_of_pos (pow_pos ht _)]
            have hle : t ^ (K m + 1) ≤ t ^ (N + 1) :=
              pow_le_pow_of_le_one ht.le ht1 (by omega)
            gcongr
        -- piece C
        have hCb : |C| ≤ (∑ m' ∈ sk (m+1), Rf m') * t ^ (N + 1) := by
          rw [hC, Finset.sum_mul]
          refine le_trans (Finset.abs_sum_le_sum_abs _ _) (Finset.sum_le_sum fun m' hm' => ?_)
          have h := hbound m' hm' t ht ht1
          have hle : t ^ (K m' + 1) ≤ t ^ (N + 1) :=
            pow_le_pow_of_le_one ht.le ht1
              (Nat.succ_le_succ (dag_K_le_skip sk K hKn m m' hm'))
          calc |T m' t - coef m' * t ^ K m'| ≤ Rf m' * t ^ (K m' + 1) := h
            _ ≤ Rf m' * t ^ (N + 1) :=
                mul_le_mul_of_nonneg_left hle (hRf m' hm')
        -- piece D
        have hDb : |D| ≤ (∑ m' ∈ sk (m+1), |coef m'|) * t ^ (N + 1) := by
          rw [hD]
          have hdecomp : ∑ m' ∈ sk (m+1), coef m' * t ^ K m'
              = (∑ m' ∈ (sk (m+1)).filter (fun m' => K m' = N), coef m') * t ^ N
                + ∑ m' ∈ (sk (m+1)).filter (fun m' => ¬ K m' = N),
                    coef m' * t ^ K m' := by
            rw [← Finset.sum_filter_add_sum_filter_not (sk (m+1))
              (fun m' => K m' = N), Finset.sum_mul]
            congr 1
            refine Finset.sum_congr rfl fun m' hm' => ?_
            rw [(Finset.mem_filter.mp hm').2]
          rw [hdecomp, add_sub_cancel_left]
          refine le_trans (Finset.abs_sum_le_sum_abs _ _) ?_
          calc ∑ m' ∈ (sk (m+1)).filter (fun m' => ¬ K m' = N), |coef m' * t ^ K m'|
              ≤ ∑ m' ∈ (sk (m+1)).filter (fun m' => ¬ K m' = N),
                  |coef m'| * t ^ (N + 1) := by
                refine Finset.sum_le_sum fun m' hm' => ?_
                obtain ⟨hmem, hne⟩ := Finset.mem_filter.mp hm'
                rw [abs_mul, abs_of_pos (pow_pos ht _)]
                have hge : N + 1 ≤ K m' := by
                  have := dag_K_le_skip sk K hKn m m' hmem
                  omega
                exact mul_le_mul_of_nonneg_left
                  (pow_le_pow_of_le_one ht.le ht1 hge) (abs_nonneg _)
            _ ≤ ∑ m' ∈ sk (m+1), |coef m'| * t ^ (N + 1) :=
                Finset.sum_le_sum_of_subset_of_nonneg (Finset.filter_subset _ _)
                  (fun _ _ _ => by positivity)
            _ = (∑ m' ∈ sk (m+1), |coef m'|) * t ^ (N + 1) := by
                rw [Finset.sum_mul]
        calc |A + B + C + D| ≤ |A| + |B| + |C| + |D| := by
              have h1 := abs_add_le (A + B + C) D
              have h2 := abs_add_le (A + B) C
              have h3 := abs_add_le A B
              linarith
          _ ≤ |c (m+1)| * Rm * t ^ (N + 1) + |c (m+1)| * |coef m| * t ^ (N + 1)
              + (∑ m' ∈ sk (m+1), Rf m') * t ^ (N + 1)
              + (∑ m' ∈ sk (m+1), |coef m'|) * t ^ (N + 1) := by
              linarith [hAb, hBb, hCb, hDb]
          _ = (|c (m+1)| * Rm + |c (m+1)| * |coef m|
              + ∑ m' ∈ sk (m+1), Rf m' + ∑ m' ∈ sk (m+1), |coef m'|) * t ^ (N + 1) := by
              ring

end DeadDirections


==> anc/DeadDirections/DdcAdamEquivariance.lean <==
/-
  DDCAdam gauge equivariance (theory paper, prop:ddcadam_equivariance).

  Formal model of Algorithm alg:ddcadam, one step on one gauge block.
  The optimizer-state maps (Adam moments, bias correction, the vertical
  mode choice) enter only through their arguments, so they are modelled
  as ARBITRARY functions of the gauge-decomposed inputs and an opaque
  state. The proposition's content is exactly that these inputs are
  G-invariant, hence any deterministic state map is invariant
  (transport_h = identity), and that the multiplicative radial
  application turns invariant steps into an equivariant update.

  Covered here:
  * Type (ii) single multiplicative rescale (ReLURescaleGauge):
    h_c : (W₁, W₂) ↦ (c·W₁, c⁻¹·W₂), gradients (c⁻¹·g₁, c·g₂).
    Main theorems `ddcadamMult_fst_equivariant` / `_snd_equivariant`,
    with decoupled weight decay included as the shrink factor δ
    (algorithm step 1; the global rescale commutes with the gauge).
  * Type (i) translation gauge: the step map reads W only in the final
    additive application, so equivariance is `ddcadamTransl_equivariant`
    (stated at λ = 0, per the algorithm's scoping).

  * Chained (ℝ⁺)^{L-1} gauge (section 5): the update map commutes
    with EVERY positive per-block scaling family; the gauge group is
    the product-one subfamily.
  * Per-channel (ℝ⁺)^d LNScaleGauge (section 6): the pair theorem
    applied pointwise over disjoint channels.
-/
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Analysis.SpecialFunctions.Exp

namespace DeadDirections

open scoped RealInnerProductSpace

noncomputable section

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-! ## 1. Per-block quantities of Algorithm alg:ddcadam, step 2 -/

/-- Log-norm gradient ĝ = ⟨g, W⟩ (the gradient of the loss in the
    log-norm coordinate, up to the ρ² factor collapsed by q_V). -/
def hatg (g W : E) : ℝ := ⟪g, W⟫

/-- Tangential gradient g − (ĝ/ρ²) W, the component orthogonal to W. -/
def gtan (g W : E) : E := g - (hatg g W / ‖W‖ ^ 2) • W

/-- Adam input on the tangential channel: ρ · g^tan. -/
def tangIn (g W : E) : E := ‖W‖ • gtan g W

/-- Re-projection of a per-coordinate update against the current W
    (algorithm step 6, multiplicative case). -/
def reproj (u W : E) : E := u - (⟪u, W⟫ / ‖W‖ ^ 2) • W

/-- Block application (algorithm step 7, multiplicative case): a
    multiplicative radial step and an additive tangential step,
    W ↦ exp(Δlogρ)·W − η·ρ·u. -/
def applyBlock (η r : ℝ) (u W : E) : E :=
  Real.exp r • W - (η * ‖W‖) • u

/-! ## 2. Transformation laws under a block scaling k > 0

The gauge moves a block by W ↦ k·W and its gradient by g ↦ k⁻¹·g
(k = c on the first block, k = c⁻¹ on the second; primed variants
below phrase the second block's instance directly). -/

lemma norm_smul_of_pos {k : ℝ} (hk : 0 < k) (W : E) :
    ‖k • W‖ = k * ‖W‖ := by
  rw [norm_smul, Real.norm_eq_abs, abs_of_pos hk]

/-- ĝ is G-invariant. -/
lemma hatg_gauge {k : ℝ} (hk : k ≠ 0) (g W : E) :
    hatg (k⁻¹ • g) (k • W) = hatg g W := by
  simp only [hatg, real_inner_smul_left, real_inner_smul_right]
  rw [mul_inv_cancel_left₀ hk]

/-- ĝ invariance, phrased for the inverse-scaled block. -/
lemma hatg_gauge' {k : ℝ} (hk : k ≠ 0) (g W : E) :
    hatg (k • g) (k⁻¹ • W) = hatg g W := by
  have h := hatg_gauge (inv_ne_zero hk) g W
  rwa [inv_inv] at h

/-- g^tan transforms like the gradient: g^tan ↦ k⁻¹ · g^tan. -/
lemma gtan_gauge {k : ℝ} (hk : 0 < k) (g W : E) :
    gtan (k⁻¹ • g) (k • W) = k⁻¹ • gtan g W := by
  have hk' : k ≠ 0 := ne_of_gt hk
  have hcoef : hatg g W / ‖k • W‖ ^ 2 * k = k⁻¹ * (hatg g W / ‖W‖ ^ 2) := by
    rw [norm_smul_of_pos hk, mul_pow]
    rcases eq_or_ne ‖W‖ 0 with h0 | h0
    · simp [h0]
    · field_simp
  unfold gtan
  rw [hatg_gauge hk', smul_sub, smul_smul, smul_smul, hcoef]

/-- The tangential Adam input ρ·g^tan is G-invariant. -/
lemma tangIn_gauge {k : ℝ} (hk : 0 < k) (g W : E) :
    tangIn (k⁻¹ • g) (k • W) = tangIn g W := by
  have hk' : k ≠ 0 := ne_of_gt hk
  rw [tangIn, gtan_gauge hk, norm_smul_of_pos hk, tangIn, smul_smul]
  congr 1
  rw [mul_comm k ‖W‖, mul_assoc, mul_inv_cancel₀ hk', mul_one]

/-- Tangential-input invariance, phrased for the inverse-scaled block. -/
lemma tangIn_gauge' {k : ℝ} (hk : 0 < k) (g W : E) :
    tangIn (k • g) (k⁻¹ • W) = tangIn g W := by
  have h := tangIn_gauge (inv_pos.mpr hk) g W
  rwa [inv_inv] at h

/-- Re-projection against k·W equals re-projection against W: the
    projected update is G-invariant when its input is. -/
lemma reproj_gauge {k : ℝ} (hk : 0 < k) (u W : E) :
    reproj u (k • W) = reproj u W := by
  have hk' : k ≠ 0 := ne_of_gt hk
  have hcoef : k * ⟪u, W⟫ / ‖k • W‖ ^ 2 * k = ⟪u, W⟫ / ‖W‖ ^ 2 := by
    rw [norm_smul_of_pos hk, mul_pow]
    rcases eq_or_ne ‖W‖ 0 with h0 | h0
    · simp [h0]
    · field_simp
  unfold reproj
  rw [real_inner_smul_right, smul_smul, hcoef]

/-- The block application is G-equivariant: an invariant radial step r
    and an invariant update u applied at k·W give k times the update
    applied at W. -/
lemma applyBlock_gauge {k : ℝ} (hk : 0 < k) (η r : ℝ) (u W : E) :
    applyBlock η r u (k • W) = k • applyBlock η r u W := by
  unfold applyBlock
  rw [norm_smul_of_pos hk]
  simp only [smul_sub, smul_smul]
  congr 1
  · congr 1
    ring
  · congr 1
    ring

/-! ## 3. The two-block multiplicative step (ReLURescaleGauge)

State maps are arbitrary functions of the invariant inputs: `FU`, `FV`
consume the radial and gauge-mode scalars (algorithm steps 4 and 5),
`F₁`, `F₂` the tangential inputs (per-coordinate Adam), and `a₁`, `a₂`
assemble the per-block log-norm steps from (Δ_U, u_V). δ is the
decoupled weight-decay shrink 1 − ηλ (algorithm step 1). -/

section MultPair

variable {E₁ E₂ S : Type*}
  [NormedAddCommGroup E₁] [InnerProductSpace ℝ E₁]
  [NormedAddCommGroup E₂] [InnerProductSpace ℝ E₂]

/-- Radial scalar g_U = (ĝ₁ + ĝ₂)/√2 on the shrunk parameters. -/
def gU (δ : ℝ) (W₁ g₁ : E₁) (W₂ g₂ : E₂) : ℝ :=
  (hatg g₁ (δ • W₁) + hatg g₂ (δ • W₂)) / Real.sqrt 2

/-- Gauge-mode scalar g_V = (ĝ₁ − ĝ₂)/√2 on the shrunk parameters. -/
def gV (δ : ℝ) (W₁ g₁ : E₁) (W₂ g₂ : E₂) : ℝ :=
  (hatg g₁ (δ • W₁) - hatg g₂ (δ • W₂)) / Real.sqrt 2

/-- One DDCAdam step on the first block of a multiplicative pair. -/
def ddcadamMultFst (FU FV : ℝ → S → ℝ) (F₁ : E₁ → S → E₁)
    (a₁ : ℝ → ℝ → ℝ) (η δ : ℝ) (s : S)
    (W₁ g₁ : E₁) (W₂ g₂ : E₂) : E₁ :=
  applyBlock η
    (a₁ (FU (gU δ W₁ g₁ W₂ g₂) s) (FV (gV δ W₁ g₁ W₂ g₂) s))
    (reproj (F₁ (tangIn g₁ (δ • W₁)) s) (δ • W₁))
    (δ • W₁)

/-- One DDCAdam step on the second block of a multiplicative pair. -/
def ddcadamMultSnd (FU FV : ℝ → S → ℝ) (F₂ : E₂ → S → E₂)
    (a₂ : ℝ → ℝ → ℝ) (η δ : ℝ) (s : S)
    (W₁ g₁ : E₁) (W₂ g₂ : E₂) : E₂ :=
  applyBlock η
    (a₂ (FU (gU δ W₁ g₁ W₂ g₂) s) (FV (gV δ W₁ g₁ W₂ g₂) s))
    (reproj (F₂ (tangIn g₂ (δ • W₂)) s) (δ • W₂))
    (δ • W₂)

/-- The radial scalar is invariant under the pair gauge action
    (c·W₁, c⁻¹·W₂), (c⁻¹·g₁, c·g₂). Weight decay commutes with the
    action, so the shrink factor δ passes through. -/
lemma gU_gauge {c : ℝ} (hc : 0 < c) (δ : ℝ)
    (W₁ g₁ : E₁) (W₂ g₂ : E₂) :
    gU δ (c • W₁) (c⁻¹ • g₁) (c⁻¹ • W₂) (c • g₂) = gU δ W₁ g₁ W₂ g₂ := by
  have hc' : c ≠ 0 := ne_of_gt hc
  unfold gU
  rw [smul_comm δ c W₁, smul_comm δ c⁻¹ W₂, hatg_gauge hc',
    hatg_gauge' hc']

/-- The gauge-mode scalar is likewise invariant. -/
lemma gV_gauge {c : ℝ} (hc : 0 < c) (δ : ℝ)
    (W₁ g₁ : E₁) (W₂ g₂ : E₂) :
    gV δ (c • W₁) (c⁻¹ • g₁) (c⁻¹ • W₂) (c • g₂) = gV δ W₁ g₁ W₂ g₂ := by
  have hc' : c ≠ 0 := ne_of_gt hc
  unfold gV
  rw [smul_comm δ c W₁, smul_comm δ c⁻¹ W₂, hatg_gauge hc',
    hatg_gauge' hc']

/-- prop:ddcadam_equivariance, type (ii), first block: the DDCAdam step
    commutes with the gauge, W₁' ↦ c·W₁'. Every state map is evaluated
    at the same (invariant) arguments on both sides, which is the
    transport_h = identity clause. -/
theorem ddcadamMult_fst_equivariant
    (FU FV : ℝ → S → ℝ) (F₁ : E₁ → S → E₁) (a₁ : ℝ → ℝ → ℝ)
    (η δ : ℝ) (s : S) (W₁ g₁ : E₁) (W₂ g₂ : E₂)
    {c : ℝ} (hc : 0 < c) :
    ddcadamMultFst FU FV F₁ a₁ η δ s
        (c • W₁) (c⁻¹ • g₁) (c⁻¹ • W₂) (c • g₂)
      = c • ddcadamMultFst FU FV F₁ a₁ η δ s W₁ g₁ W₂ g₂ := by
  unfold ddcadamMultFst
  rw [gU_gauge hc δ W₁ g₁ W₂ g₂, gV_gauge hc δ W₁ g₁ W₂ g₂,
    smul_comm δ c W₁, tangIn_gauge hc, reproj_gauge hc,
    applyBlock_gauge hc]

/-- prop:ddcadam_equivariance, type (ii), second block: W₂' ↦ c⁻¹·W₂'. -/
theorem ddcadamMult_snd_equivariant
    (FU FV : ℝ → S → ℝ) (F₂ : E₂ → S → E₂) (a₂ : ℝ → ℝ → ℝ)
    (η δ : ℝ) (s : S) (W₁ g₁ : E₁) (W₂ g₂ : E₂)
    {c : ℝ} (hc : 0 < c) :
    ddcadamMultSnd FU FV F₂ a₂ η δ s
        (c • W₁) (c⁻¹ • g₁) (c⁻¹ • W₂) (c • g₂)
      = c⁻¹ • ddcadamMultSnd FU FV F₂ a₂ η δ s W₁ g₁ W₂ g₂ := by
  have hc' : 0 < c⁻¹ := inv_pos.mpr hc
  unfold ddcadamMultSnd
  rw [gU_gauge hc δ W₁ g₁ W₂ g₂, gV_gauge hc δ W₁ g₁ W₂ g₂,
    smul_comm δ c⁻¹ W₂, tangIn_gauge' hc, reproj_gauge hc',
    applyBlock_gauge hc']

end MultPair

/-! ## 4. Translation gauges (type (i))

The action is W ↦ W + t along the gauge direction; tangent vectors are
unchanged (dh = Id), so the gradient is invariant and the projectors
are W-independent. The whole step map therefore reads W only in the
final additive application, and equivariance is immediate. Stated at
λ = 0 per algorithm step 1. -/

section Translation

variable {E S : Type*} [AddCommGroup E]

/-- One DDCAdam step for a translation gauge: W ↦ W − step(g, state),
    with `step` the assembled vertical-plus-horizontal update
    (algorithm steps 2 to 7; its internals never read W because the
    projectors are constant). -/
def ddcadamTransl (step : E → S → E) (s : S) (W g : E) : E :=
  W - step g s

/-- prop:ddcadam_equivariance, type (i): the step commutes with the
    shift action W ↦ W + t, for every shift t (in particular along the
    gauge directions of the CE specs). -/
theorem ddcadamTransl_equivariant (step : E → S → E) (s : S)
    (W g t : E) :
    ddcadamTransl step s (W + t) g = ddcadamTransl step s W g + t := by
  simp only [ddcadamTransl]
  abel

end Translation

/-! ## 5. The chained multiplicative gauge

The chained (ℝ⁺)^{L−1} gauge acts on a chain (W₁, …, W_L) by
W_ℓ ↦ a_ℓ·W_ℓ with a_ℓ = c_{ℓ−1}⁻¹·c_ℓ, so the scaling family has
∏ a_ℓ = 1. The formal statement below is stronger: the update map
commutes with EVERY positive per-block scaling family, product-one or
not. Each state-map input is a per-block invariant (the log-norm
gradients ⟨g_ℓ, W_ℓ⟩ and the tangential inputs ρ_ℓ·g_ℓ^tan), so
invariance never uses the constraint; the product-one condition is
what makes the constrained subgroup a symmetry of the LOSS, not a
hypothesis the update map needs. The paper's global zero-mean/total-sum
split appears here as the `assemble` maps, which build each block's
log-norm step from the full invariant vector (covering the radial
coordinate, the DCT gauge-mode basis, and any other W-independent
assembly at once). -/

section Chained

variable {L : ℕ} {S : Type*} {E : Fin L → Type*}
  [∀ ℓ, NormedAddCommGroup (E ℓ)] [∀ ℓ, InnerProductSpace ℝ (E ℓ)]

/-- Invariant scalar inputs of the chained step: the log-norm gradients
    of every block, on the shrunk parameters. -/
def chainInvariants (δ : ℝ) (W g : ∀ ℓ, E ℓ) : Fin L → ℝ :=
  fun ℓ => hatg (g ℓ) (δ • W ℓ)

/-- One DDCAdam step on block ℓ of a chained multiplicative gauge.
    `assemble ℓ` builds block ℓ's log-norm step from the full vector
    of invariant scalars and the state; `F ℓ` is the per-coordinate
    state map on the tangential input. -/
def ddcadamChain (assemble : Fin L → (Fin L → ℝ) → S → ℝ)
    (F : ∀ ℓ, E ℓ → S → E ℓ) (η δ : ℝ) (s : S)
    (W g : ∀ ℓ, E ℓ) (ℓ : Fin L) : E ℓ :=
  applyBlock η (assemble ℓ (chainInvariants δ W g) s)
    (reproj (F ℓ (tangIn (g ℓ) (δ • W ℓ)) s) (δ • W ℓ))
    (δ • W ℓ)

lemma chainInvariants_gauge {a : Fin L → ℝ} (ha : ∀ ℓ, 0 < a ℓ)
    (δ : ℝ) (W g : ∀ ℓ, E ℓ) :
    chainInvariants δ (fun ℓ => a ℓ • W ℓ) (fun ℓ => (a ℓ)⁻¹ • g ℓ)
      = chainInvariants δ W g := by
  funext ℓ
  unfold chainInvariants
  rw [smul_comm δ (a ℓ) (W ℓ), hatg_gauge (ne_of_gt (ha ℓ))]

/-- prop:ddcadam_equivariance, chained multiplicative gauge: the step
    on every block commutes with any positive per-block scaling
    family. The chained gauge group is the product-one subfamily.
    Transport is the identity: both sides evaluate every state map at
    the same invariant arguments. -/
theorem ddcadamChain_equivariant
    (assemble : Fin L → (Fin L → ℝ) → S → ℝ)
    (F : ∀ ℓ, E ℓ → S → E ℓ) (η δ : ℝ) (s : S) (W g : ∀ ℓ, E ℓ)
    {a : Fin L → ℝ} (ha : ∀ ℓ, 0 < a ℓ) (ℓ : Fin L) :
    ddcadamChain assemble F η δ s (fun j => a j • W j)
        (fun j => (a j)⁻¹ • g j) ℓ
      = a ℓ • ddcadamChain assemble F η δ s W g ℓ := by
  unfold ddcadamChain
  rw [chainInvariants_gauge ha δ W g, smul_comm δ (a ℓ) (W ℓ),
    tangIn_gauge (ha ℓ), reproj_gauge (ha ℓ), applyBlock_gauge (ha ℓ)]

end Chained

/-! ## 6. The per-channel LN-scale gauge

The LNScaleGauge acts channel-wise on (γ, W_next): channel i is one
copy of the single multiplicative rescale on the pair
(γ_i, col_i W_next), and the channels are disjoint parameter blocks.
Equivariance is therefore the pair theorem applied pointwise in the
channel index, which is the composition claim of
prop:ddcadam_equivariance's per-channel clause. -/

section PerChannel

variable {d : ℕ} {S : Type*} {E : Fin d → Type*}
  [∀ i, NormedAddCommGroup (E i)] [∀ i, InnerProductSpace ℝ (E i)]

/-- Per-channel LN-scale equivariance, γ side: channel i's scale
    coordinate transforms as γ_i ↦ c_i·γ_i. -/
theorem ddcadamLNScale_fst_equivariant
    (FU FV : ℝ → S → ℝ) (F₁ : Fin d → ℝ → S → ℝ) (a₁ : ℝ → ℝ → ℝ)
    (η δ : ℝ) (s : S) (γ gγ : Fin d → ℝ) (Wc gc : ∀ i, E i)
    {c : Fin d → ℝ} (hc : ∀ i, 0 < c i) (i : Fin d) :
    ddcadamMultFst FU FV (F₁ i) a₁ η δ s
        (c i • γ i) ((c i)⁻¹ • gγ i) ((c i)⁻¹ • Wc i) (c i • gc i)
      = c i • ddcadamMultFst FU FV (F₁ i) a₁ η δ s
          (γ i) (gγ i) (Wc i) (gc i) :=
  ddcadamMult_fst_equivariant FU FV (F₁ i) a₁ η δ s
    (γ i) (gγ i) (Wc i) (gc i) (hc i)

/-- Per-channel LN-scale equivariance, W_next side: channel i's column
    transforms as col_i ↦ c_i⁻¹·col_i. -/
theorem ddcadamLNScale_snd_equivariant
    (FU FV : ℝ → S → ℝ) (F₂ : ∀ i, E i → S → E i) (a₂ : ℝ → ℝ → ℝ)
    (η δ : ℝ) (s : S) (γ gγ : Fin d → ℝ) (Wc gc : ∀ i, E i)
    {c : Fin d → ℝ} (hc : ∀ i, 0 < c i) (i : Fin d) :
    ddcadamMultSnd FU FV (F₂ i) a₂ η δ s
        (c i • γ i) ((c i)⁻¹ • gγ i) ((c i)⁻¹ • Wc i) (c i • gc i)
      = (c i)⁻¹ • ddcadamMultSnd FU FV (F₂ i) a₂ η δ s
          (γ i) (gγ i) (Wc i) (gc i) :=
  ddcadamMult_snd_equivariant FU FV (F₂ i) a₂ η δ s
    (γ i) (gγ i) (Wc i) (gc i) (hc i)

end PerChannel

end

end DeadDirections


==> anc/DeadDirections/DeepLinearBridge.lean <==
/-
  Deep-linear bridge slice (theory paper, thm:bridge, class (P1)).

  At the canonical-aligned configuration the layer matrix is
  W(t) = diag(1, …, 1, 0) + t·e_h e_hᵀ = diag(1, …, 1, t), so the
  backward composition over L − ℓ layers is diag(1, …, 1, t^{L−ℓ})
  exactly. Consequences, all exact for the linear class:

  * the dead coordinate of the backpropagated gradient at depth ℓ is
    t^{L−ℓ} times the output-gradient dead coordinate, so the dead
    diagonal of the G-factor obeys
    E[(δ_ℓ^{(h)})²] = t^{2(L−ℓ)}·E[(δ_L^{(h)})²]
    (thm:bridge (a), the per-layer ladder, dead-diagonal form);
  * every non-dead coordinate passes through unchanged
    (thm:bridge (b), the Θ(1) base);
  * the ladder rate at depth ℓ is 2(L−ℓ) as a leading rate, one
    integer step per layer.

  The A-factor dual is the forward statement: the dead coordinate of
  the activation at depth ℓ is t^ℓ times the input dead coordinate, so
  the dead diagonal of the A-factor carries t^{2ℓ}, and the A·G
  product at any depth is t^{2L} times a depth-free constant, the
  layer-independence clause of cor:a_g_duality, exact for (P1).

  Scope: the dead-diagonal entries of the exact A- and G-factors for
  (P1). Eigenvalue statements (λ_min of the full block) are not
  covered here; the nonlinear classes live in ReluChannel (P3) and
  SmoothChain (P2).
-/
import Mathlib.Data.Matrix.Basic
import Mathlib.LinearAlgebra.Matrix.Diagonal
import DeadDirections.FisherDecay

namespace DeadDirections

open MeasureTheory Filter Topology Matrix

variable {n : ℕ} {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω}

/-- The canonical-aligned layer at parameter t: diag(1, …, 1, t), the
    dead row filled in with weight t. -/
def canonicalLayer (n : ℕ) (t : ℝ) : Matrix (Fin (n+1)) (Fin (n+1)) ℝ :=
  Matrix.diagonal (fun i => if i = Fin.last n then t else 1)

/-- Composing p canonical layers gives the canonical layer at t^p. -/
lemma canonicalLayer_pow (t : ℝ) (p : ℕ) :
    canonicalLayer n t ^ p = canonicalLayer n (t ^ p) := by
  unfold canonicalLayer
  rw [Matrix.diagonal_pow]
  congr 1
  funext i
  by_cases h : i = Fin.last n <;> simp [h]

/-- The composed backward map scales the dead coordinate by t^p. -/
lemma canonicalLayer_pow_mulVec_last (t : ℝ) (p : ℕ) (x : Fin (n+1) → ℝ) :
    (canonicalLayer n t ^ p).mulVec x (Fin.last n)
      = t ^ p * x (Fin.last n) := by
  rw [canonicalLayer_pow]
  unfold canonicalLayer
  rw [Matrix.mulVec_diagonal]
  simp

/-- Every non-dead coordinate passes through unchanged: the Θ(1) base
    of thm:bridge (b) is exact for the linear class. -/
lemma canonicalLayer_pow_mulVec_ne (t : ℝ) (p : ℕ) (x : Fin (n+1) → ℝ)
    {i : Fin (n+1)} (hi : i ≠ Fin.last n) :
    (canonicalLayer n t ^ p).mulVec x i = x i := by
  rw [canonicalLayer_pow]
  unfold canonicalLayer
  rw [Matrix.mulVec_diagonal]
  simp [hi]

/-- thm:bridge (a), class (P1), dead-diagonal form: the dead diagonal
    of the backward second moment at depth ℓ carries the exact factor
    t^{2(L−ℓ)} relative to the output gradient. -/
theorem deep_linear_backward_rate (L ℓ : ℕ) (t : ℝ)
    (δ : Ω → Fin (n+1) → ℝ) :
    ∫ ω, ((canonicalLayer n t ^ (L - ℓ)).mulVec (δ ω) (Fin.last n)) ^ 2 ∂μ
      = t ^ (2 * (L - ℓ)) * ∫ ω, (δ ω (Fin.last n)) ^ 2 ∂μ := by
  have hfun : ∀ ω, ((canonicalLayer n t ^ (L - ℓ)).mulVec (δ ω)
        (Fin.last n)) ^ 2
      = t ^ (2 * (L - ℓ)) * (δ ω (Fin.last n)) ^ 2 := by
    intro ω
    rw [canonicalLayer_pow_mulVec_last, mul_pow, mul_comm 2 (L - ℓ),
      pow_mul]
  simp only [hfun]
  rw [integral_const_mul]

/-- The per-layer ladder as a leading rate: depth ℓ reads 2(L−ℓ),
    one integer step per layer, connecting the linear-class bridge to
    the abstract fisher_decay layers. -/
theorem deep_linear_hasLeadingRate (L ℓ : ℕ) (δ : Ω → Fin (n+1) → ℝ) :
    HasLeadingRate
      (fun t => ∫ ω, ((canonicalLayer n t ^ (L - ℓ)).mulVec (δ ω)
        (Fin.last n)) ^ 2 ∂μ)
      (2 * (L - ℓ)) (∫ ω, (δ ω (Fin.last n)) ^ 2 ∂μ) := by
  have h : Tendsto (fun _ : ℝ => ∫ ω, (δ ω (Fin.last n)) ^ 2 ∂μ)
      (𝓝[>] (0:ℝ)) (𝓝 (∫ ω, (δ ω (Fin.last n)) ^ 2 ∂μ)) :=
    tendsto_const_nhds
  refine h.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht
  rw [deep_linear_backward_rate]
  have htp : t ^ (2 * (L - ℓ)) ≠ 0 := ne_of_gt (pow_pos ht _)
  field_simp

/-- cor:a_g_duality, class (P1), forward side: the dead diagonal of
    the activation second moment at depth ℓ carries the exact factor
    t^{2ℓ} relative to the input. -/
theorem deep_linear_forward_rate (ℓ : ℕ) (t : ℝ) (x : Ω → Fin (n+1) → ℝ) :
    ∫ ω, ((canonicalLayer n t ^ ℓ).mulVec (x ω) (Fin.last n)) ^ 2 ∂μ
      = t ^ (2 * ℓ) * ∫ ω, (x ω (Fin.last n)) ^ 2 ∂μ := by
  have hfun : ∀ ω, ((canonicalLayer n t ^ ℓ).mulVec (x ω) (Fin.last n)) ^ 2
      = t ^ (2 * ℓ) * (x ω (Fin.last n)) ^ 2 := by
    intro ω
    rw [canonicalLayer_pow_mulVec_last, mul_pow, mul_comm 2 ℓ, pow_mul]
  simp only [hfun]
  rw [integral_const_mul]

/-- cor:a_g_duality, class (P1): the product of the dead-diagonal A-
    and G-factor entries at depth ℓ is t^{2L} times a depth-free
    constant; the forward exponent 2ℓ and the backward exponent
    2(L−ℓ) sum to 2L at every depth. -/
theorem deep_linear_ag_product (L ℓ : ℕ) (hℓ : ℓ ≤ L) (t : ℝ)
    (x δ : Ω → Fin (n+1) → ℝ) :
    (∫ ω, ((canonicalLayer n t ^ ℓ).mulVec (x ω) (Fin.last n)) ^ 2 ∂μ)
      * (∫ ω, ((canonicalLayer n t ^ (L - ℓ)).mulVec (δ ω)
          (Fin.last n)) ^ 2 ∂μ)
      = t ^ (2 * L) * ((∫ ω, (x ω (Fin.last n)) ^ 2 ∂μ)
        * ∫ ω, (δ ω (Fin.last n)) ^ 2 ∂μ) := by
  rw [deep_linear_forward_rate, deep_linear_backward_rate,
    show t ^ (2 * ℓ) * (∫ ω, (x ω (Fin.last n)) ^ 2 ∂μ)
        * (t ^ (2 * (L - ℓ)) * ∫ ω, (δ ω (Fin.last n)) ^ 2 ∂μ)
      = t ^ (2 * ℓ) * t ^ (2 * (L - ℓ))
        * ((∫ ω, (x ω (Fin.last n)) ^ 2 ∂μ)
          * ∫ ω, (δ ω (Fin.last n)) ^ 2 ∂μ) from by ring,
    ← pow_add]
  congr 2
  omega

/-- The eventual-minimum reading of thm:bridge (a): for ℓ < L, when
    every output-gradient coordinate carries positive second moment,
    the dead diagonal entry of the backward second moment eventually
    drops below every non-dead entry. The G-factor is diagonal here,
    so its smallest diagonal entry is its smallest eigenvalue, and the
    ladder rate is the λ_min rate. -/
theorem deep_linear_dead_entry_eventually_le (L ℓ : ℕ) (hL : ℓ < L)
    (δ : Ω → Fin (n+1) → ℝ)
    (hpos : ∀ i, 0 < ∫ ω, (δ ω i) ^ 2 ∂μ) {i : Fin (n+1)}
    (hi : i ≠ Fin.last n) :
    ∀ᶠ t in 𝓝[>] (0:ℝ),
      ∫ ω, ((canonicalLayer n t ^ (L - ℓ)).mulVec (δ ω) (Fin.last n)) ^ 2 ∂μ
        ≤ ∫ ω, ((canonicalLayer n t ^ (L - ℓ)).mulVec (δ ω) i) ^ 2 ∂μ := by
  have hp : 2 * (L - ℓ) ≠ 0 := by omega
  have h0 : Tendsto
      (fun t : ℝ => t ^ (2 * (L - ℓ)) * ∫ ω, (δ ω (Fin.last n)) ^ 2 ∂μ)
      (𝓝[>] (0:ℝ)) (𝓝 0) := by
    have h1 : Tendsto (fun t : ℝ => t ^ (2 * (L - ℓ))) (𝓝 (0:ℝ)) (𝓝 0) := by
      have h := (continuous_pow (2 * (L - ℓ))).tendsto (0:ℝ)
      rwa [zero_pow hp] at h
    have h2 : Tendsto
        (fun t : ℝ => t ^ (2 * (L - ℓ)) * ∫ ω, (δ ω (Fin.last n)) ^ 2 ∂μ)
        (𝓝[>] (0:ℝ)) (𝓝 (0 * ∫ ω, (δ ω (Fin.last n)) ^ 2 ∂μ)) :=
      (h1.mono_left nhdsWithin_le_nhds).mul_const _
    rwa [zero_mul] at h2
  filter_upwards [h0.eventually_lt_const (hpos i)] with t ht
  rw [deep_linear_backward_rate L ℓ t δ]
  have hcongr : ∫ ω, ((canonicalLayer n t ^ (L - ℓ)).mulVec (δ ω) i) ^ 2 ∂μ
      = ∫ ω, (δ ω i) ^ 2 ∂μ := by
    congr 1
    funext ω
    rw [canonicalLayer_pow_mulVec_ne t (L - ℓ) (δ ω) hi]
  rw [hcongr]
  exact ht.le

/-! ### The multi-direction bridge (thm:bridge_multi, g2/g3/g7)

One diagonal form carries the whole family: layer ℓ′ puts weight
t^{p ℓ′ j} on coordinate j, with p ℓ′ j = 0 off the dead set (t⁰ = 1,
so non-dead coordinates pass through unchanged). The backward product
over layers ℓ+1..L is diagonal with entry t^{Π_ℓ(j)},
Π_ℓ(j) = Σ_{ℓ′ > ℓ} p ℓ′ j: the cumulative exponent reads only the
layers above ℓ, which is cor:bridge_g3's observation, and the
per-direction rates 2·Π_ℓ(i) of thm:bridge_multi (a) with the joint
dead-block scaling follow exactly. -/

section MultiDirection

/-- The multi-direction canonical layer: diagonal, weight t^{pℓ j} on
    coordinate j. -/
def multiLayer (n : ℕ) (t : ℝ) (pℓ : Fin (n+1) → ℕ) :
    Matrix (Fin (n+1)) (Fin (n+1)) ℝ :=
  Matrix.diagonal (fun j => t ^ pℓ j)

/-- The ordered backward product of the m layers above depth ℓ:
    W_{ℓ+m}···W_{ℓ+1}. -/
def multiProd (n : ℕ) (t : ℝ) (p : ℕ → Fin (n+1) → ℕ) (ℓ : ℕ) :
    ℕ → Matrix (Fin (n+1)) (Fin (n+1)) ℝ
  | 0 => 1
  | m + 1 => multiLayer n t (p (ℓ + m + 1)) * multiProd n t p ℓ m

/-- The cumulative backward exponent at depth ℓ over m layers above:
    a sum over the layers above ℓ only. -/
def cumExp (p : ℕ → Fin (n+1) → ℕ) (ℓ m : ℕ) (j : Fin (n+1)) : ℕ :=
  ∑ ℓ' ∈ Finset.Ico (ℓ + 1) (ℓ + m + 1), p ℓ' j

/-- The backward product is diagonal with the cumulative exponents. -/
lemma multiProd_eq_diagonal (t : ℝ) (p : ℕ → Fin (n+1) → ℕ) (ℓ m : ℕ) :
    multiProd n t p ℓ m
      = Matrix.diagonal (fun j => t ^ cumExp p ℓ m j) := by
  induction m with
  | zero =>
    unfold multiProd cumExp
    rw [show ℓ + 0 + 1 = ℓ + 1 from rfl, Finset.Ico_self]
    simp
  | succ k ih =>
    have hexp : ∀ j : Fin (n+1), cumExp p ℓ (k + 1) j
        = p (ℓ + k + 1) j + cumExp p ℓ k j := by
      intro j
      unfold cumExp
      rw [show ℓ + (k + 1) + 1 = (ℓ + k + 1) + 1 from rfl,
        Finset.sum_Ico_succ_top (by omega)]
      exact Nat.add_comm _ _
    have hfun : (fun i : Fin (n+1) =>
          t ^ p (ℓ + k + 1) i * t ^ cumExp p ℓ k i)
        = fun j : Fin (n+1) => t ^ cumExp p ℓ (k + 1) j := by
      funext j
      rw [hexp j, pow_add]
    unfold multiProd
    rw [ih]
    unfold multiLayer
    rw [Matrix.diagonal_mul_diagonal, hfun]

/-- Every coordinate of the backward product scales by its own
    cumulative exponent. -/
lemma multiProd_mulVec (t : ℝ) (p : ℕ → Fin (n+1) → ℕ) (ℓ m : ℕ)
    (x : Fin (n+1) → ℝ) (j : Fin (n+1)) :
    (multiProd n t p ℓ m).mulVec x j = t ^ cumExp p ℓ m j * x j := by
  rw [multiProd_eq_diagonal, Matrix.mulVec_diagonal]

/-- thm:bridge_multi (a)/(b): the coordinate-j entry of the backward
    second moment at depth ℓ carries the exact factor t^{2·Π_ℓ(j)};
    non-dead coordinates have Π = 0 and pass through exactly. -/
theorem multi_backward_rate (t : ℝ) (p : ℕ → Fin (n+1) → ℕ) (ℓ m : ℕ)
    (δ : Ω → Fin (n+1) → ℝ) (j : Fin (n+1)) :
    ∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) j) ^ 2 ∂μ
      = t ^ (2 * cumExp p ℓ m j) * ∫ ω, (δ ω j) ^ 2 ∂μ := by
  have hfun : ∀ ω, ((multiProd n t p ℓ m).mulVec (δ ω) j) ^ 2
      = t ^ (2 * cumExp p ℓ m j) * (δ ω j) ^ 2 := by
    intro ω
    rw [multiProd_mulVec, mul_pow, ← pow_mul,
      Nat.mul_comm (cumExp p ℓ m j) 2]
  simp only [hfun]
  rw [integral_const_mul]

/-- The joint dead-block scaling: the (i, j) cross moment carries
    t^{Π_ℓ(i) + Π_ℓ(j)} exactly, so the whole dead sub-block of the
    G-factor scales as a diagonal congruence. -/
theorem multi_backward_cross (t : ℝ) (p : ℕ → Fin (n+1) → ℕ) (ℓ m : ℕ)
    (δ : Ω → Fin (n+1) → ℝ) (i j : Fin (n+1)) :
    ∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) i)
        * ((multiProd n t p ℓ m).mulVec (δ ω) j) ∂μ
      = t ^ (cumExp p ℓ m i + cumExp p ℓ m j)
        * ∫ ω, δ ω i * δ ω j ∂μ := by
  have hfun : ∀ ω, ((multiProd n t p ℓ m).mulVec (δ ω) i)
        * ((multiProd n t p ℓ m).mulVec (δ ω) j)
      = t ^ (cumExp p ℓ m i + cumExp p ℓ m j) * (δ ω i * δ ω j) := by
    intro ω
    rw [multiProd_mulVec, multiProd_mulVec, pow_add]
    ring
  simp only [hfun]
  rw [integral_const_mul]

/-- cor:bridge_g3 / g7 reading: direction j at depth ℓ carries the
    leading rate 2·Π_ℓ(j), a function of the layers above ℓ only. -/
theorem multi_backward_hasLeadingRate (p : ℕ → Fin (n+1) → ℕ) (ℓ m : ℕ)
    (δ : Ω → Fin (n+1) → ℝ) (j : Fin (n+1)) :
    HasLeadingRate
      (fun t => ∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) j) ^ 2 ∂μ)
      (2 * cumExp p ℓ m j) (∫ ω, (δ ω j) ^ 2 ∂μ) := by
  have h : Tendsto (fun _ : ℝ => ∫ ω, (δ ω j) ^ 2 ∂μ)
      (𝓝[>] (0:ℝ)) (𝓝 (∫ ω, (δ ω j) ^ 2 ∂μ)) := tendsto_const_nhds
  refine h.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht
  rw [multi_backward_rate]
  have htp : t ^ (2 * cumExp p ℓ m j) ≠ 0 := ne_of_gt (pow_pos ht _)
  field_simp

/-- cor:bridge_g2 instantiation: at the uniform symmetric approach
    (p ≡ 1 on the dead set) every dead direction carries the shared
    exponent m = L − ℓ. -/
lemma cumExp_uniform (D : Finset (Fin (n+1))) (ℓ m : ℕ)
    (j : Fin (n+1)) (hj : j ∈ D) :
    cumExp (fun _ i => if i ∈ D then 1 else 0) ℓ m j = m := by
  unfold cumExp
  rw [Finset.sum_congr rfl fun ℓ' _ => if_pos hj, Finset.sum_const,
    Nat.card_Ico, smul_eq_mul, mul_one]
  omega

/-- The dead entries eventually drop below every non-dead entry:
    the entry form of the g2/g7 spectrum reading, with the non-dead
    Θ(1) base exact. -/
theorem multi_dead_entry_eventually_le (p : ℕ → Fin (n+1) → ℕ) (ℓ m : ℕ)
    (δ : Ω → Fin (n+1) → ℝ)
    {i j : Fin (n+1)} (hPj : 1 ≤ cumExp p ℓ m j)
    (hPi : cumExp p ℓ m i = 0) (hpos : 0 < ∫ ω, (δ ω i) ^ 2 ∂μ) :
    ∀ᶠ t in 𝓝[>] (0:ℝ),
      (∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) j) ^ 2 ∂μ)
      < ∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) i) ^ 2 ∂μ := by
  have hzero := (multi_backward_hasLeadingRate
    (μ := μ) p ℓ m δ j).tendsto_zero (by omega)
  filter_upwards [hzero.eventually_lt_const hpos] with t hlt
  have hi : ∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) i) ^ 2 ∂μ
      = ∫ ω, (δ ω i) ^ 2 ∂μ := by
    rw [multi_backward_rate, hPi]
    norm_num
  rw [hi]
  exact hlt

/-- thm:bridge_multi (d): at a single dead direction with p ≡ 1 the
    multi-direction layer is the canonical layer. -/
lemma multiLayer_eq_canonical (t : ℝ) :
    multiLayer n t (fun j => if j = Fin.last n then 1 else 0)
      = canonicalLayer n t := by
  unfold multiLayer canonicalLayer
  congr 1
  funext j
  by_cases h : j = Fin.last n <;> simp [h]

end MultiDirection

/-- cor:rect_lambda_min, diagonal-spectrum slice: with one dead
    direction and every other cumulative exponent zero, the dead entry
    is eventually the variational minimum of the diagonal quadratic
    form: entry(j₀)·‖v‖² bounds Σᵢ entry(i)·vᵢ² from below for every v.
    On the diagonal model the entries are the spectrum, so this is the
    λ_min statement. -/
theorem multi_lambda_min_slice (p : ℕ → Fin (n+1) → ℕ) (ℓ m : ℕ)
    (δ : Ω → Fin (n+1) → ℝ) {j₀ : Fin (n+1)}
    (hd : 1 ≤ cumExp p ℓ m j₀)
    (hlive : ∀ i, i ≠ j₀ → cumExp p ℓ m i = 0)
    (hpos : ∀ i, 0 < ∫ ω, (δ ω i) ^ 2 ∂μ) :
    ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ v : Fin (n+1) → ℝ,
      (∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) j₀) ^ 2 ∂μ)
          * ∑ i, v i ^ 2
        ≤ ∑ i, (∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) i) ^ 2 ∂μ)
          * v i ^ 2 := by
  have hev : ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ i : Fin (n+1),
      (∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) j₀) ^ 2 ∂μ)
        ≤ ∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) i) ^ 2 ∂μ := by
    rw [Filter.eventually_all]
    intro i
    by_cases hij : i = j₀
    · subst hij
      exact Filter.Eventually.of_forall fun t => le_refl _
    · exact (multi_dead_entry_eventually_le p ℓ m δ hd
        (hlive i hij) (hpos i)).mono fun t ht => ht.le
  filter_upwards [hev] with t ht v
  calc (∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) j₀) ^ 2 ∂μ)
        * ∑ i, v i ^ 2
      = ∑ i, (∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) j₀) ^ 2 ∂μ)
        * v i ^ 2 := Finset.mul_sum _ _ _
    _ ≤ ∑ i, (∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) i) ^ 2 ∂μ)
        * v i ^ 2 :=
        Finset.sum_le_sum fun i _ =>
          mul_le_mul_of_nonneg_right (ht i) (sq_nonneg _)

/-- The dead basis vector attains the bound: the variational minimum
    of the diagonal form equals the dead entry. -/
theorem multi_lambda_min_attained (t : ℝ) (p : ℕ → Fin (n+1) → ℕ)
    (ℓ m : ℕ) (δ : Ω → Fin (n+1) → ℝ) (j₀ : Fin (n+1)) :
    ∑ i, (∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) i) ^ 2 ∂μ)
        * ((Pi.single j₀ 1 : Fin (n+1) → ℝ) i) ^ 2
      = ∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) j₀) ^ 2 ∂μ := by
  have hterm : ∀ i : Fin (n+1),
      (∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) i) ^ 2 ∂μ)
        * ((Pi.single j₀ 1 : Fin (n+1) → ℝ) i) ^ 2
      = if i = j₀
        then ∫ ω, ((multiProd n t p ℓ m).mulVec (δ ω) j₀) ^ 2 ∂μ
        else 0 := by
    intro i
    by_cases h : i = j₀
    · subst h
      simp [Pi.single_eq_same]
    · simp [h]
  simp only [hterm]
  simp

/-- The diagonal λ_min slice, general form: when the dead entry tends
    to zero along the approach and every live entry stays above a
    positive floor, eventually the dead entry bounds the diagonal form
    from below at every vector; with diag_quadform_single it is the
    variational minimum. -/
theorem diag_lambda_min_slice_general (d : ℝ → Fin (n+1) → ℝ)
    (j₀ : Fin (n+1))
    (hdead : Filter.Tendsto (fun t => d t j₀) (𝓝[>] (0:ℝ)) (𝓝 0))
    (hlive : ∀ i, i ≠ j₀ → ∃ c, 0 < c ∧
      ∀ᶠ t in 𝓝[>] (0:ℝ), c ≤ d t i) :
    ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ v : Fin (n+1) → ℝ,
      d t j₀ * ∑ i, v i ^ 2 ≤ ∑ i, d t i * v i ^ 2 := by
  have hev : ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ i : Fin (n+1),
      d t j₀ ≤ d t i := by
    rw [Filter.eventually_all]
    intro i
    by_cases hij : i = j₀
    · subst hij
      exact Filter.Eventually.of_forall fun t => le_refl _
    · obtain ⟨c, hc, hcev⟩ := hlive i hij
      filter_upwards [hcev, hdead.eventually_lt_const hc] with t h1 h2
      linarith
  filter_upwards [hev] with t ht v
  calc d t j₀ * ∑ i, v i ^ 2
      = ∑ i, d t j₀ * v i ^ 2 := Finset.mul_sum _ _ _
    _ ≤ ∑ i, d t i * v i ^ 2 :=
        Finset.sum_le_sum fun i _ =>
          mul_le_mul_of_nonneg_right (ht i) (sq_nonneg _)

/-! ### The rectangular bridge (thm:bridge_rect, lem:rect_product)

The narrow chain is self-contained: each rectangular layer acts as the
canonical layer on the shared narrow block and as an ARBITRARY map,
linear or not, on a complement whose dimension varies with depth. The
composed chain's narrow block is exactly the canonical power, so the
dead ladder t^{L−ℓ} and the non-dead Θ(1) base carry over unchanged,
which is thm:bridge_rect's width-independence in a form stronger than
the paper's linear complements. On the square canonical chain the
variational form of σ_min is exact: ‖P(t)v‖² ≥ t^{2m}‖v‖² with
equality on the dead basis vector, cor:rect_product_sigma_min's
canonical instance with c = 1. -/

section Rectangular

variable {c : ℕ → ℕ}

/-- The state space at depth ℓ: the shared narrow block next to a
    complement of depth-dependent dimension. -/
def RectSpace (n : ℕ) (c : ℕ → ℕ) (ℓ : ℕ) : Type :=
  (Fin (n + 1) → ℝ) × (Fin (c ℓ) → ℝ)

/-- One rectangular layer: canonical on the narrow block, arbitrary on
    the complement. -/
def rectLayer (n : ℕ) (t : ℝ) (c : ℕ → ℕ)
    (B : ∀ ℓ, (Fin (c ℓ) → ℝ) → (Fin (c (ℓ + 1)) → ℝ)) (ℓ : ℕ)
    (q : RectSpace n c ℓ) : RectSpace n c (ℓ + 1) :=
  ((canonicalLayer n t).mulVec q.1, B ℓ q.2)

/-- The chain from depth ℓ through m further layers. -/
def rectChain (n : ℕ) (t : ℝ) (c : ℕ → ℕ)
    (B : ∀ ℓ, (Fin (c ℓ) → ℝ) → (Fin (c (ℓ + 1)) → ℝ)) (ℓ : ℕ) :
    (m : ℕ) → RectSpace n c ℓ → RectSpace n c (ℓ + m)
  | 0 => id
  | m + 1 => fun q => rectLayer n t c B (ℓ + m) (rectChain n t c B ℓ m q)

/-- lem:rect_product: the narrow block of the composed chain is the
    canonical power, whatever the complement maps do. -/
lemma rectChain_fst (n : ℕ) (t : ℝ) (c : ℕ → ℕ)
    (B : ∀ ℓ, (Fin (c ℓ) → ℝ) → (Fin (c (ℓ + 1)) → ℝ)) (ℓ m : ℕ)
    (q : RectSpace n c ℓ) :
    (rectChain n t c B ℓ m q).1 = (canonicalLayer n t ^ m).mulVec q.1 := by
  induction m with
  | zero =>
    rw [pow_zero]
    exact (Matrix.one_mulVec q.1).symm
  | succ k ih =>
    show ((canonicalLayer n t).mulVec (rectChain n t c B ℓ k q).1)
      = (canonicalLayer n t ^ (k + 1)).mulVec q.1
    rw [ih, Matrix.mulVec_mulVec, ← pow_succ']

/-- thm:bridge_rect (a), ladder form: the dead coordinate of the
    chain scales by t^m exactly, independent of the complement maps
    and their widths. -/
theorem rect_dead_ladder (n : ℕ) (t : ℝ) (c : ℕ → ℕ)
    (B : ∀ ℓ, (Fin (c ℓ) → ℝ) → (Fin (c (ℓ + 1)) → ℝ)) (ℓ m : ℕ)
    (q : RectSpace n c ℓ) :
    (rectChain n t c B ℓ m q).1 (Fin.last n)
      = t ^ m * q.1 (Fin.last n) := by
  rw [rectChain_fst, canonicalLayer_pow_mulVec_last]

/-- The Θ(1) base: every non-dead narrow coordinate passes through
    the rectangular chain unchanged. -/
theorem rect_nondead_invariant (n : ℕ) (t : ℝ) (c : ℕ → ℕ)
    (B : ∀ ℓ, (Fin (c ℓ) → ℝ) → (Fin (c (ℓ + 1)) → ℝ)) (ℓ m : ℕ)
    (q : RectSpace n c ℓ) {i : Fin (n + 1)} (hi : i ≠ Fin.last n) :
    (rectChain n t c B ℓ m q).1 i = q.1 i := by
  rw [rectChain_fst, canonicalLayer_pow_mulVec_ne t m q.1 hi]

/-- The backward second moment through the rectangular chain: the
    dead-diagonal entry carries t^{2m} exactly, for any complement
    maps. -/
theorem rect_backward_rate (n : ℕ) (t : ℝ) (c : ℕ → ℕ)
    (B : ∀ ℓ, (Fin (c ℓ) → ℝ) → (Fin (c (ℓ + 1)) → ℝ)) (ℓ m : ℕ)
    (δ : Ω → RectSpace n c ℓ) :
    ∫ ω, ((rectChain n t c B ℓ m (δ ω)).1 (Fin.last n)) ^ 2 ∂μ
      = t ^ (2 * m) * ∫ ω, ((δ ω).1 (Fin.last n)) ^ 2 ∂μ := by
  have hfun : ∀ ω, ((rectChain n t c B ℓ m (δ ω)).1 (Fin.last n)) ^ 2
      = t ^ (2 * m) * ((δ ω).1 (Fin.last n)) ^ 2 := by
    intro ω
    rw [rect_dead_ladder, mul_pow, ← pow_mul, Nat.mul_comm m 2]
  simp only [hfun]
  rw [integral_const_mul]

/-- cor:rect_product_sigma_min, canonical square instance, lower
    bound: on the canonical chain ‖P(t)v‖² ≥ t^{2p}‖v‖² for t ∈ [0,1],
    in the sum-of-squares form. -/
theorem canonical_sigma_min_lower {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1)
    (p : ℕ) (v : Fin (n + 1) → ℝ) :
    t ^ (2 * p) * ∑ i, v i ^ 2
      ≤ ∑ i, ((canonicalLayer n t ^ p).mulVec v i) ^ 2 := by
  have ht2 : t ^ (2 * p) ≤ 1 := pow_le_one₀ ht0 ht1
  have hterm : ∀ i : Fin (n + 1),
      t ^ (2 * p) * v i ^ 2 ≤ ((canonicalLayer n t ^ p).mulVec v i) ^ 2 := by
    intro i
    by_cases h : i = Fin.last n
    · subst h
      rw [canonicalLayer_pow_mulVec_last, mul_pow, ← pow_mul,
        Nat.mul_comm p 2]
    · rw [canonicalLayer_pow_mulVec_ne t p v h]
      nlinarith [sq_nonneg (v i), ht2]
  calc t ^ (2 * p) * ∑ i, v i ^ 2
      = ∑ i, t ^ (2 * p) * v i ^ 2 := Finset.mul_sum _ _ _
    _ ≤ ∑ i, ((canonicalLayer n t ^ p).mulVec v i) ^ 2 :=
        Finset.sum_le_sum fun i _ => hterm i

/-- cor:rect_product_sigma_min, canonical square instance, attained:
    the dead basis vector realises the bound exactly, so the
    variational σ_min of the canonical chain is t^p. -/
theorem canonical_sigma_min_attained (t : ℝ) (p : ℕ) :
    ∑ i, ((canonicalLayer n t ^ p).mulVec
        (Pi.single (Fin.last n) 1) i) ^ 2 = t ^ (2 * p) := by
  rw [canonicalLayer_pow]
  unfold canonicalLayer
  have hterm : ∀ i : Fin (n + 1),
      ((Matrix.diagonal (fun i => if i = Fin.last n then t ^ p else 1)).mulVec
        (Pi.single (Fin.last n) 1) i) ^ 2
      = if i = Fin.last n then t ^ (2 * p) else 0 := by
    intro i
    rw [Matrix.mulVec_diagonal]
    by_cases h : i = Fin.last n
    · subst h
      simp [Pi.single_eq_same, ← pow_mul, Nat.mul_comm p 2]
    · simp [h]
  simp only [hterm]
  simp

end Rectangular

/-! ### Task expansion in the head's G-factor (prop:task_expansion_gfactor)

The exact block slice: the expanded head's diagonal takes σ_new² on
the fresh outputs and σ_old² on the preserved ones, the quadratic form
is sandwiched between σ_old²‖v‖² and σ_new²‖v‖² with each end attained
on a basis vector, and a diagonal Jacobian multiplies the spread by at
most its own squared conditioning: the κ(J)²·κ(G_head) bound of
clause (b), in entry form. -/

section TaskExpansion

variable {N : ℕ}

/-- Entrywise diagonal bounds bound the quadratic form uniformly. -/
lemma diag_quadform_ge (d : Fin N → ℝ) (lo : ℝ)
    (hlo : ∀ i, lo ≤ d i) (v : Fin N → ℝ) :
    lo * ∑ i, v i ^ 2 ≤ ∑ i, d i * v i ^ 2 := by
  rw [Finset.mul_sum]
  exact Finset.sum_le_sum fun i _ =>
    mul_le_mul_of_nonneg_right (hlo i) (sq_nonneg _)

lemma diag_quadform_le (d : Fin N → ℝ) (hi : ℝ)
    (hhi : ∀ i, d i ≤ hi) (v : Fin N → ℝ) :
    ∑ i, d i * v i ^ 2 ≤ hi * ∑ i, v i ^ 2 := by
  rw [Finset.mul_sum]
  exact Finset.sum_le_sum fun i _ =>
    mul_le_mul_of_nonneg_right (hhi i) (sq_nonneg _)

/-- The form attains a diagonal entry on its basis vector. -/
lemma diag_quadform_single (d : Fin N → ℝ) (i₀ : Fin N) :
    ∑ i, d i * ((Pi.single i₀ 1 : Fin N → ℝ) i) ^ 2 = d i₀ := by
  have hterm : ∀ i : Fin N,
      d i * ((Pi.single i₀ 1 : Fin N → ℝ) i) ^ 2
      = if i = i₀ then d i else 0 := by
    intro i
    by_cases hi : i = i₀
    · subst hi
      simp [Pi.single_eq_same]
    · simp [hi]
  simp only [hterm]
  simp

/-- prop:task_expansion_gfactor (a), exact block slice: with the head
    diagonal at σ_new² on the new outputs and σ_old² on the old, the
    form is sandwiched between the two variances with both ends
    attained, so the condition ratio is exactly σ_new²/σ_old². -/
theorem task_expansion_head_bounds (σn σo : ℝ)
    (hσ : 0 ≤ σo) (hσσ : σo ≤ σn)
    (P : Fin N → Prop) [DecidablePred P] (v : Fin N → ℝ) :
    σo ^ 2 * ∑ i, v i ^ 2
        ≤ ∑ i, (if P i then σn ^ 2 else σo ^ 2) * v i ^ 2
    ∧ ∑ i, (if P i then σn ^ 2 else σo ^ 2) * v i ^ 2
        ≤ σn ^ 2 * ∑ i, v i ^ 2 := by
  constructor
  · refine diag_quadform_ge _ _ (fun i => ?_) v
    by_cases h : P i
    · simp only [if_pos h]
      nlinarith
    · simp [h]
  · refine diag_quadform_le _ _ (fun i => ?_) v
    by_cases h : P i
    · simp [h]
    · simp only [if_neg h]
      nlinarith

/-- prop:task_expansion_gfactor (b), diagonal inheritance: through a
    diagonal Jacobian the hidden entries are jᵢ²·dᵢ, so the entry
    spread multiplies by at most the Jacobian's squared conditioning:
    the κ(G_ℓ) ≤ κ(J)²·κ(G_head) bound in entry form. -/
theorem task_expansion_inherit_bounds (j d : Fin N → ℝ)
    {jlo jhi lo hi : ℝ} (hj0 : 0 ≤ jlo)
    (hjlo : ∀ i, jlo ≤ |j i|) (hjhi : ∀ i, |j i| ≤ jhi)
    (hd0 : 0 ≤ lo) (hdlo : ∀ i, lo ≤ d i) (hdhi : ∀ i, d i ≤ hi)
    (i : Fin N) :
    jlo ^ 2 * lo ≤ j i ^ 2 * d i ∧ j i ^ 2 * d i ≤ jhi ^ 2 * hi := by
  have hsq : jlo ^ 2 ≤ j i ^ 2 := by
    have h := pow_le_pow_left₀ hj0 (hjlo i) 2
    rwa [sq_abs] at h
  have hsq2 : j i ^ 2 ≤ jhi ^ 2 := by
    have h := pow_le_pow_left₀ (abs_nonneg _) (hjhi i) 2
    rwa [sq_abs] at h
  constructor
  · have h1 : jlo ^ 2 * lo ≤ j i ^ 2 * lo :=
      mul_le_mul_of_nonneg_right hsq hd0
    have h2 : j i ^ 2 * lo ≤ j i ^ 2 * d i :=
      mul_le_mul_of_nonneg_left (hdlo i) (sq_nonneg _)
    linarith
  · have h0 : 0 ≤ d i := le_trans hd0 (hdlo i)
    have h1 : j i ^ 2 * d i ≤ jhi ^ 2 * d i :=
      mul_le_mul_of_nonneg_right hsq2 h0
    have h2 : jhi ^ 2 * d i ≤ jhi ^ 2 * hi :=
      mul_le_mul_of_nonneg_left (hdhi i) (sq_nonneg jhi)
    linarith

end TaskExpansion

/-! ### The rotated configuration (prop:bridge_linear_rot)

Rotation is without loss of generality for the linear class, and the
proof needs only orthogonality, not a singular value decomposition:
with W(t) = U·D(t)·Uᵀ and the rotated dead direction u = U·e_h, the
pairing u ⬝ (chain · δ) telescopes through UᵀU = 1 to the canonical
dead coordinate of the rotated gradient, and the backward moment
carries t^{2m} exactly at every rotation. -/

section Rotated

/-- The rotated chain pairs with the rotated dead direction as the
    canonical chain pairs with the canonical one. -/
lemma rotated_pairing (U : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (hU : Uᵀ * U = 1) (t : ℝ) (m : ℕ) (x : Fin (n+1) → ℝ) :
    (U.mulVec (Pi.single (Fin.last n) 1)) ⬝ᵥ
        ((U * (canonicalLayer n t ^ m) * Uᵀ).mulVec x)
      = t ^ m * (Uᵀ.mulVec x) (Fin.last n) := by
  set z := (U * (canonicalLayer n t ^ m) * Uᵀ).mulVec x with hz
  have h1 : (U.mulVec (Pi.single (Fin.last n) 1)) ⬝ᵥ z
      = (Pi.single (Fin.last n) 1 : Fin (n+1) → ℝ) ⬝ᵥ (Uᵀ.mulVec z) := by
    rw [dotProduct_comm, dotProduct_mulVec, dotProduct_comm]
    congr 1
    rw [← Matrix.transpose_transpose U, Matrix.vecMul_transpose,
      Matrix.transpose_transpose]
  rw [h1, hz, Matrix.mulVec_mulVec]
  have h2 : Uᵀ * (U * (canonicalLayer n t ^ m) * Uᵀ)
      = (canonicalLayer n t ^ m) * Uᵀ := by
    rw [← Matrix.mul_assoc, ← Matrix.mul_assoc, hU, Matrix.one_mul]
  rw [h2, ← Matrix.mulVec_mulVec, single_dotProduct, one_mul,
    canonicalLayer_pow_mulVec_last]

/-- prop:bridge_linear_rot: the backward moment at the rotated dead
    direction carries t^{2m} exactly, at every orthogonal U. Rotation
    is without loss of generality for the linear class. -/
theorem rotated_backward_rate (U : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (hU : Uᵀ * U = 1) (t : ℝ) (m : ℕ) (δ : Ω → Fin (n+1) → ℝ) :
    ∫ ω, ((U.mulVec (Pi.single (Fin.last n) 1)) ⬝ᵥ
        ((U * (canonicalLayer n t ^ m) * Uᵀ).mulVec (δ ω))) ^ 2 ∂μ
      = t ^ (2 * m)
        * ∫ ω, ((Uᵀ.mulVec (δ ω)) (Fin.last n)) ^ 2 ∂μ := by
  have hfun : ∀ ω, ((U.mulVec (Pi.single (Fin.last n) 1)) ⬝ᵥ
        ((U * (canonicalLayer n t ^ m) * Uᵀ).mulVec (δ ω))) ^ 2
      = t ^ (2 * m) * ((Uᵀ.mulVec (δ ω)) (Fin.last n)) ^ 2 := by
    intro ω
    rw [rotated_pairing U hU, mul_pow, ← pow_mul, Nat.mul_comm m 2]
  simp only [hfun]
  rw [integral_const_mul]

/-- The rate reading: the rotated configuration has leading rate 2m
    with the rotated-gradient coefficient, unchanged from canonical. -/
theorem rotated_hasLeadingRate (U : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (hU : Uᵀ * U = 1) (m : ℕ) (δ : Ω → Fin (n+1) → ℝ) :
    HasLeadingRate
      (fun t => ∫ ω, ((U.mulVec (Pi.single (Fin.last n) 1)) ⬝ᵥ
        ((U * (canonicalLayer n t ^ m) * Uᵀ).mulVec (δ ω))) ^ 2 ∂μ)
      (2 * m) (∫ ω, ((Uᵀ.mulVec (δ ω)) (Fin.last n)) ^ 2 ∂μ) := by
  have h : Tendsto
      (fun _ : ℝ => ∫ ω, ((Uᵀ.mulVec (δ ω)) (Fin.last n)) ^ 2 ∂μ)
      (𝓝[>] (0:ℝ))
      (𝓝 (∫ ω, ((Uᵀ.mulVec (δ ω)) (Fin.last n)) ^ 2 ∂μ)) :=
    tendsto_const_nhds
  refine h.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht
  rw [rotated_backward_rate U hU]
  have htp : t ^ (2 * m) ≠ 0 := ne_of_gt (pow_pos ht _)
  field_simp

end Rotated

section RectLeak

open Filter Topology

/-! ### thm:bridge_rect clause (c): the complement leak

The invariance hypothesis carries the content. With the complement
invariant the composed dead output is t²·x and the KL-proxy carries
rate 4, the k = 2 order of the theorem. A first-order complement
leak adds t·γ·c to the composed map, the KL-proxy rate drops to 2,
and the reading is KL order 1: below the k ≥ 2 threshold of the
dead-direction definition, so the approach is not a dead direction
at all. The rate pair is exactly the paper's bottleneck instance
(slope 2.000 against the invariant 4). -/

/-- The composed dead output with a first-order complement leak. -/
def leakOut (γ x c t : ℝ) : ℝ := t ^ 2 * x + t * (γ * c)

/-- The leaked KL-proxy rate: 2, with the leak coefficient. KL
    order 1, below the dead-direction threshold. -/
theorem leak_kl_rate (γ x c : ℝ) :
    HasLeadingRate (fun t => (leakOut γ x c t) ^ 2) 2
      ((γ * c) ^ 2) := by
  have h1 : HasLeadingRate (fun t => (γ * c) ^ 2 * t ^ 2) 2
      ((γ * c) ^ 2) := by
    simpa using (hasLeadingRate_pow 2).const_mul ((γ * c) ^ 2)
  have h2 : HasLeadingRate (fun t => 2 * x * (γ * c) * t ^ 3) 3
      (2 * x * (γ * c)) := by
    simpa using (hasLeadingRate_pow 3).const_mul (2 * x * (γ * c))
  have h3 : HasLeadingRate (fun t => x ^ 2 * t ^ 4) 4 (x ^ 2) := by
    simpa using (hasLeadingRate_pow 4).const_mul (x ^ 2)
  have h23 := h2.add_of_lt h3 (by omega)
  have h := h1.add_of_lt h23 (by omega)
  refine h.congr fun t => ?_
  unfold leakOut
  ring_nf

/-- The invariant chain's rate: 4, the k = 2 order of the
    theorem. -/
theorem invariant_kl_rate (x c : ℝ) :
    HasLeadingRate (fun t => (leakOut 0 x c t) ^ 2) 4 (x ^ 2) := by
  have h : HasLeadingRate (fun t => x ^ 2 * t ^ 4) 4 (x ^ 2) := by
    simpa using (hasLeadingRate_pow 4).const_mul (x ^ 2)
  refine h.congr fun t => ?_
  unfold leakOut
  ring_nf

/-- KL slope 2 corresponds to no admissible order: the leaked
    approach is not a dead direction. -/
theorem leak_not_dead (k : ℕ) (hk : 2 ≤ k) : (2 : ℕ) ≠ 2 * k := by
  omega

end RectLeak

end DeadDirections

==> anc/DeadDirections/DeterminantalInstances.lean <==
/-
  Instances of the determinantal resolution at width one.

  The determinantal proposition returns the learning coefficient and
  multiplicity of K = ‖W₀⋯W_{L−1} − P_r‖² through an SVD change of
  variables, a Vandermonde monomialisation, and a toric formula. At
  width one the product is a scalar chain and the proposition's output
  is the tied normal-crossing law already certified: at rank zero,
  K = (∏ wᵢ)² has λ = 1/2 with multiplicity L, the volume law being the
  degree-(L−1) log polynomial; at rank one the single regular direction
  K = (w − p)² has λ = 1/2 with multiplicity one, the volume law
  carrying no logarithm. The SVD change of variables, the Vandermonde
  step, and the Newton-polyhedron formula at general widths stay
  outside.
-/
import Mathlib.Topology.Algebra.Order.Field
import DeadDirections.MultiCrossingGeneral

namespace DeadDirections

open MeasureTheory Set Filter Topology

section WidthOne

/-- Rank zero at width one: the exact volume law of K = (∏ wᵢ)² on the
    unit cube is the degree-(L−1) log polynomial in log ε, the
    multiplicity-L normal crossing. -/
theorem width_one_chain_volume (L : ℕ) (hL : 1 ≤ L) {ε : ℝ} (h0 : 0 < ε) (h1 : ε < 1) :
    volume {w : Fin L → ℝ | (∀ i, w i ∈ Ioo (0:ℝ) 1) ∧ (∏ i, w i) ^ 2 < ε}
      = ENNReal.ofReal (logPoly L (ε ^ ((1:ℝ) / 2))) := by
  have h := volume_crossing_tied_general hL (le_refl 1) h0 h1
  simpa using h

/-- Rank zero at width one: λ = 1/2 at every depth L. -/
theorem width_one_chain_slope (L : ℕ) (hL : 1 ≤ L) :
    Tendsto (fun ε => Real.log ((volume {w : Fin L → ℝ |
          (∀ i, w i ∈ Ioo (0:ℝ) 1) ∧ (∏ i, w i) ^ 2 < ε}).toReal) / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 ((1:ℝ) / 2)) := by
  have h := crossing_tied_general_slope hL (le_refl 1)
  simpa using h

/-- The regular block: the sublevel set of K = (w − p)² is the interval
    of half-width √ε about p. -/
lemma morse_sublevel_eq (p ε : ℝ) :
    {w : ℝ | (w - p) ^ 2 < ε} = Ioo (p - Real.sqrt ε) (p + Real.sqrt ε) := by
  ext w
  simp only [mem_setOf_eq, mem_Ioo]
  constructor
  · intro h
    have h' : |w - p| < Real.sqrt ε := by
      rw [Real.lt_sqrt (abs_nonneg _), sq_abs]
      exact h
    rw [abs_lt] at h'
    constructor <;> linarith [h'.1, h'.2]
  · rintro ⟨h1, h2⟩
    have h' : |w - p| < Real.sqrt ε := by
      rw [abs_lt]
      constructor <;> linarith
    rw [Real.lt_sqrt (abs_nonneg _), sq_abs] at h'
    exact h'

/-- Rank one at width one: the volume law of the regular direction is
    2√ε, with no logarithm (multiplicity one). -/
theorem morse_block_volume (p ε : ℝ) :
    volume {w : ℝ | (w - p) ^ 2 < ε} = ENNReal.ofReal (2 * Real.sqrt ε) := by
  rw [morse_sublevel_eq p ε, Real.volume_Ioo]
  congr 1
  ring

/-- Rank one at width one: λ = 1/2 on the regular direction. -/
theorem morse_block_slope (p : ℝ) :
    Tendsto (fun ε => Real.log ((volume {w : ℝ | (w - p) ^ 2 < ε}).toReal) / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 ((1:ℝ) / 2)) := by
  have hlog : Tendsto Real.log (𝓝[>] (0:ℝ)) atBot := Real.tendsto_log_nhdsGT_zero
  have hc : Tendsto (fun ε : ℝ => Real.log 2 / Real.log ε) (𝓝[>] (0:ℝ)) (𝓝 0) :=
    tendsto_const_nhds.div_atBot hlog
  have hmain : Tendsto (fun ε : ℝ => Real.log 2 / Real.log ε + 1 / 2) (𝓝[>] (0:ℝ))
      (𝓝 (0 + 1 / 2)) := hc.add tendsto_const_nhds
  rw [zero_add] at hmain
  refine hmain.congr' ?_
  filter_upwards [self_mem_nhdsWithin,
    eventually_nhdsWithin_of_eventually_nhds
      (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with ε hε0 hε1
  have hε0' : (0:ℝ) < ε := hε0
  have hlog_ne : Real.log ε ≠ 0 := (Real.log_neg hε0' hε1).ne
  rw [morse_block_volume p ε, ENNReal.toReal_ofReal (by positivity),
    Real.log_mul (by norm_num) (Real.sqrt_pos.mpr hε0').ne', Real.log_sqrt hε0'.le,
    add_div, div_div, mul_comm, ← div_div, div_self hlog_ne]

end WidthOne

end DeadDirections


==> anc/DeadDirections/FisherDecay.lean <==
/-
  Fisher rate decay, top layer (theory paper, thm:fisher_decay).

  This file formalizes the asymptotic readings of the rate theorem: a
  directional Fisher F(t) with expansion F(t) = c·t^p + O(t^{p+1}) has
  leading rate p, its log-log slope tends to p as t → 0⁺, and at
  p = 2(k−1) the estimator k̂ = 1 + slope/2 recovers the KL order k.
  These are the "as a slope" readings of rem:fisher_decay_three_readings.

  The analytic middle layer lives in this file too
  (`fisher_expansion_of_score_expansion`): it derives the expansion
  from the packaged L² score expansion and feeds
  `hasLeadingRate_of_expansion` with c = k²·E[a²] and p = 2(k−1).
  The exact 2k² Fisher–KL ratio lives in gsd_gaussian_fisher.lean
  on the KL-order-k curve.
-/
import Mathlib.Analysis.SpecialFunctions.Log.Basic
import Mathlib.Order.Filter.Basic
import Mathlib.Topology.Order.Basic
import Mathlib.MeasureTheory.Integral.Bochner.Basic

namespace DeadDirections

open Filter Topology Real

/-- F has leading rate p with coefficient c at t → 0⁺. -/
def HasLeadingRate (F : ℝ → ℝ) (p : ℕ) (c : ℝ) : Prop :=
  Tendsto (fun t => F t / t ^ p) (𝓝[>] (0:ℝ)) (𝓝 c)

/-- An expansion F(t) = c·t^p + R(t) with |R(t)| ≤ M·t^{p+1} near 0⁺
    gives leading rate p with coefficient c. -/
theorem hasLeadingRate_of_expansion {F R : ℝ → ℝ} {p : ℕ} {c M : ℝ}
    (hF : ∀ᶠ t in 𝓝[>] (0:ℝ), F t = c * t ^ p + R t)
    (hR : ∀ᶠ t in 𝓝[>] (0:ℝ), |R t| ≤ M * t ^ (p + 1)) :
    HasLeadingRate F p c := by
  have hMt : Tendsto (fun t : ℝ => M * t) (𝓝[>] (0:ℝ)) (𝓝 0) := by
    have h : Tendsto (fun t : ℝ => M * t) (𝓝 (0:ℝ)) (𝓝 (M * 0)) :=
      (continuous_const.mul continuous_id).tendsto 0
    rw [mul_zero] at h
    exact h.mono_left nhdsWithin_le_nhds
  have hMtneg : Tendsto (fun t : ℝ => -(M * t)) (𝓝[>] (0:ℝ)) (𝓝 0) := by
    simpa using hMt.neg
  have hbound : ∀ᶠ t in 𝓝[>] (0:ℝ), |R t / t ^ p| ≤ M * t := by
    filter_upwards [hR, eventually_mem_nhdsWithin] with t hRt ht
    have ht0 : (0:ℝ) < t := ht
    have htp : (0:ℝ) < t ^ p := pow_pos ht0 p
    rw [abs_div, abs_of_pos htp, div_le_iff₀ htp]
    calc |R t| ≤ M * t ^ (p + 1) := hRt
      _ = M * t * t ^ p := by rw [pow_succ]; ring
  have h1 : Tendsto (fun t => R t / t ^ p) (𝓝[>] (0:ℝ)) (𝓝 0) := by
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hMtneg hMt ?_ ?_
    · filter_upwards [hbound] with t h
      exact (abs_le.mp h).1
    · filter_upwards [hbound] with t h
      exact (abs_le.mp h).2
  have h2 : Tendsto (fun t => c + R t / t ^ p) (𝓝[>] (0:ℝ)) (𝓝 c) := by
    have h := (tendsto_const_nhds (X := ℝ) (x := c)
      (f := 𝓝[>] (0:ℝ))).add h1
    rwa [add_zero] at h
  refine h2.congr' ?_
  filter_upwards [hF, eventually_mem_nhdsWithin] with t hFt ht
  have htp : (t:ℝ) ^ p ≠ 0 := ne_of_gt (pow_pos ht p)
  rw [hFt]
  field_simp

/-- The slope reading: with positive leading coefficient, the log-log
    slope of F tends to the leading rate p as t → 0⁺. -/
theorem HasLeadingRate.log_slope {F : ℝ → ℝ} {p : ℕ} {c : ℝ} (hc : 0 < c)
    (h : HasLeadingRate F p c) :
    Tendsto (fun t => Real.log (F t) / Real.log t) (𝓝[>] (0:ℝ)) (𝓝 p) := by
  have hev : ∀ᶠ t in 𝓝[>] (0:ℝ), c / 2 < F t / t ^ p :=
    h.eventually (lt_mem_nhds (half_lt_self hc))
  have hlt1 : ∀ᶠ t in 𝓝[>] (0:ℝ), t < 1 :=
    eventually_nhdsWithin_of_eventually_nhds
      (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))
  -- log F t = log (F t / t^p) + p · log t on the window
  have hsplit : ∀ᶠ t in 𝓝[>] (0:ℝ),
      Real.log (F t) / Real.log t
        = Real.log (F t / t ^ p) / Real.log t + p := by
    filter_upwards [hev, hlt1, eventually_mem_nhdsWithin] with t hct ht1 ht0
    have htpos : (0:ℝ) < t := ht0
    have htp : (0:ℝ) < t ^ p := pow_pos htpos p
    have hFpos : 0 < F t := by
      have h2 : 0 < F t / t ^ p := lt_trans (by positivity) hct
      have := mul_pos h2 htp
      rwa [div_mul_cancel₀ _ (ne_of_gt htp)] at this
    have hlogt : Real.log t ≠ 0 := ne_of_lt (Real.log_neg htpos ht1)
    have hlogF : Real.log (F t)
        = Real.log (F t / t ^ p) + p * Real.log t := by
      rw [← Real.log_pow, ← Real.log_mul
        (by positivity : F t / t ^ p ≠ 0) (ne_of_gt htp),
        div_mul_cancel₀ _ (ne_of_gt htp)]
    rw [hlogF, add_div, mul_div_assoc, div_self hlogt, mul_one]
  -- the correction term dies: log(F/t^p) → log c, log t → −∞
  have hnum : Tendsto (fun t => Real.log (F t / t ^ p)) (𝓝[>] (0:ℝ))
      (𝓝 (Real.log c)) :=
    ((Real.continuousAt_log (ne_of_gt hc)).tendsto).comp h
  have hden : Tendsto Real.log (𝓝[>] (0:ℝ)) atBot :=
    Real.tendsto_log_nhdsGT_zero
  have hcorr : Tendsto (fun t => Real.log (F t / t ^ p) / Real.log t)
      (𝓝[>] (0:ℝ)) (𝓝 0) := hnum.div_atBot hden
  have hsum : Tendsto (fun t => Real.log (F t / t ^ p) / Real.log t + p)
      (𝓝[>] (0:ℝ)) (𝓝 (p : ℝ)) := by
    have h := hcorr.add (tendsto_const_nhds (X := ℝ) (x := (p:ℝ))
      (f := 𝓝[>] (0:ℝ)))
    rwa [zero_add] at h
  exact hsum.congr' (by filter_upwards [hsplit] with t h; exact h.symm)

/-- The KL-order reading: at rate p = 2(k−1) the estimator
    k̂ = 1 + slope/2 recovers k. -/
theorem HasLeadingRate.khat_recovers {F : ℝ → ℝ} {k : ℕ} {c : ℝ}
    (hk : 1 ≤ k) (hc : 0 < c) (h : HasLeadingRate F (2 * (k - 1)) c) :
    Tendsto (fun t => 1 + Real.log (F t) / Real.log t / 2)
      (𝓝[>] (0:ℝ)) (𝓝 (k : ℝ)) := by
  have hs := (h.log_slope hc).div_const 2
  have h1 := hs.const_add 1
  have harith : 1 + ((2 * (k - 1) : ℕ) : ℝ) / 2 = (k : ℝ) := by
    push_cast [Nat.cast_sub hk]
    ring
  rwa [harith] at h1

/-! ## Middle layer: from the score expansion to the Fisher expansion

Hypotheses (ii)–(iii) of thm:fisher_decay are packaged as: the
directional score has the form s(t) = k·t^{k−1}·a + r(t) with a the
leading coefficient (a = k·a_k in the paper's notation, absorbed here),
E[a²] finite, and the remainder r(t) of one order higher in L²:
∫r(t)² ≤ M·t^{2k}. The conclusion is the expansion the top layer
consumes: ∫s(t)² has leading rate 2(k−1) with coefficient k²·E[a²].

The cross term is handled without Cauchy–Schwarz: the weighted AM-GM
|a·r| ≤ ((t^k)²a² + r²)/(2t^k), with the weight chosen as t^k, gives
the cross integral at the same t^{2k−1} order. -/

section MiddleLayer

open MeasureTheory

variable {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω}

/-- The score expansion s(t) = k·t^{k−1}·a + r(t) with an L²-small
    remainder gives the Fisher expansion: ∫s(t)² has leading rate
    2(k−1) with coefficient k²·∫a². -/
theorem fisher_expansion_of_score_expansion
    {s : ℝ → Ω → ℝ} {a : Ω → ℝ} {r : ℝ → Ω → ℝ} {k : ℕ} {M : ℝ}
    (hk : 1 ≤ k) (hM : 0 ≤ M)
    (hs : ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ ω, s t ω = k * t ^ (k-1) * a ω + r t ω)
    (ha2 : Integrable (fun ω => a ω ^ 2) μ)
    (hr2 : ∀ᶠ t in 𝓝[>] (0:ℝ), Integrable (fun ω => r t ω ^ 2) μ)
    (hra : ∀ᶠ t in 𝓝[>] (0:ℝ), Integrable (fun ω => a ω * r t ω) μ)
    (hrb : ∀ᶠ t in 𝓝[>] (0:ℝ), (∫ ω, r t ω ^ 2 ∂μ) ≤ M * t ^ (2*k)) :
    HasLeadingRate (fun t => ∫ ω, s t ω ^ 2 ∂μ) (2*(k-1))
      ((k:ℝ) ^ 2 * ∫ ω, a ω ^ 2 ∂μ) := by
  set A := ∫ ω, a ω ^ 2 ∂μ with hA
  have hA0 : 0 ≤ A := integral_nonneg fun ω => sq_nonneg _
  apply hasLeadingRate_of_expansion
    (R := fun t => (2*(k:ℝ)*t^(k-1)) * (∫ ω, a ω * r t ω ∂μ)
      + ∫ ω, r t ω ^ 2 ∂μ)
    (M := (k:ℝ) * (A + M) + M)
  -- (a) the expansion identity
  · filter_upwards [hs, hr2, hra] with t hst hr2t hrat
    have hpow : t ^ (2*(k-1)) = (t ^ (k-1)) ^ 2 := by
      rw [mul_comm, pow_mul]
    have hfun : ∀ ω, s t ω ^ 2
        = ((k:ℝ)^2 * (t^(k-1))^2) * a ω ^ 2
          + (2*(k:ℝ)*t^(k-1)) * (a ω * r t ω) + r t ω ^ 2 := by
      intro ω
      rw [hst ω]
      ring
    simp only [hfun]
    have h1 : Integrable (fun ω => ((k:ℝ)^2 * (t^(k-1))^2) * a ω ^ 2) μ :=
      ha2.const_mul _
    have h2 : Integrable
        (fun ω => (2*(k:ℝ)*t^(k-1)) * (a ω * r t ω)) μ :=
      hrat.const_mul _
    have h12 : Integrable
        (fun ω => ((k:ℝ)^2 * (t^(k-1))^2) * a ω ^ 2
          + (2*(k:ℝ)*t^(k-1)) * (a ω * r t ω)) μ := h1.add h2
    rw [integral_add h12 hr2t, integral_add h1 h2,
      integral_const_mul, integral_const_mul, hpow]
    ring
  -- (b) the remainder is one order higher
  · filter_upwards [hr2, hra, hrb, eventually_mem_nhdsWithin,
      eventually_nhdsWithin_of_eventually_nhds
        (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))]
      with t hr2t hrat hrbt ht0 ht1
    have htpos : (0:ℝ) < t := ht0
    have htk : (0:ℝ) < t ^ k := pow_pos htpos k
    have hr2nn : 0 ≤ ∫ ω, r t ω ^ 2 ∂μ := integral_nonneg fun ω => sq_nonneg _
    have hkr : (0:ℝ) ≤ (k:ℝ) := Nat.cast_nonneg k
    -- the weighted AM-GM bound on the cross integral
    have hcross : |∫ ω, a ω * r t ω ∂μ|
        ≤ ((t^k)^2 * A + ∫ ω, r t ω ^ 2 ∂μ) / (2 * t^k) := by
      have hbnd : ∀ ω, |a ω * r t ω|
          ≤ ((t^k)^2 * a ω ^ 2 + r t ω ^ 2) / (2 * t^k) := by
        intro ω
        rw [le_div_iff₀ (by positivity)]
        have h1 := sq_nonneg (t^k * a ω - r t ω)
        have h2 := sq_nonneg (t^k * a ω + r t ω)
        rcases abs_cases (a ω * r t ω) with ⟨he, _⟩ | ⟨he, _⟩ <;> rw [he] <;>
          nlinarith
      have hint : Integrable
          (fun ω => ((t^k)^2 * a ω ^ 2 + r t ω ^ 2) / (2 * t^k)) μ :=
        ((ha2.const_mul _).add hr2t).div_const _
      calc |∫ ω, a ω * r t ω ∂μ|
          ≤ ∫ ω, |a ω * r t ω| ∂μ := by
            rw [← Real.norm_eq_abs]
            exact (norm_integral_le_integral_norm _).trans_eq
              (by simp [Real.norm_eq_abs])
        _ ≤ ∫ ω, ((t^k)^2 * a ω ^ 2 + r t ω ^ 2) / (2 * t^k) ∂μ :=
            integral_mono_of_nonneg
              (Filter.Eventually.of_forall fun ω => abs_nonneg _)
              hint (Filter.Eventually.of_forall hbnd)
        _ = ((t^k)^2 * A + ∫ ω, r t ω ^ 2 ∂μ) / (2 * t^k) := by
            rw [integral_div, integral_add (ha2.const_mul _) hr2t,
              integral_const_mul]
    -- assemble: |R t| ≤ (k(A+M) + M) · t^{2(k−1)+1}
    have hexp : 2*(k-1)+1 = (k-1) + k := by omega
    have htsplit : t ^ (2*(k-1)+1) = t^(k-1) * t^k := by
      rw [hexp, pow_add]
    have htk1 : (0:ℝ) < t ^ (k-1) := pow_pos htpos _
    have h2k : t ^ (2*k) = (t^k)^2 := by
      rw [two_mul, pow_add, sq]
    -- cross-term contribution
    have hcross2 : (2*(k:ℝ)*t^(k-1)) * |∫ ω, a ω * r t ω ∂μ|
        ≤ (k:ℝ) * (A + M) * (t^(k-1) * t^k) := by
      have hb2 : ((t^k)^2 * A + ∫ ω, r t ω ^ 2 ∂μ) / (2 * t^k)
          ≤ ((t^k)^2 * A + M * (t^k)^2) / (2 * t^k) := by
        apply div_le_div_of_nonneg_right ?_ (by positivity)
        · have := hrbt
          rw [h2k] at this
          linarith
      have hb3 : ((t^k)^2 * A + M * (t^k)^2) / (2 * t^k)
          = (A + M) * t^k / 2 := by
        field_simp
      have hb := (hcross.trans hb2).trans_eq hb3
      calc (2*(k:ℝ)*t^(k-1)) * |∫ ω, a ω * r t ω ∂μ|
          ≤ (2*(k:ℝ)*t^(k-1)) * ((A + M) * t^k / 2) :=
            mul_le_mul_of_nonneg_left hb (by positivity)
        _ = (k:ℝ) * (A + M) * (t^(k-1) * t^k) := by ring
    -- second-moment contribution
    have hr2b : (∫ ω, r t ω ^ 2 ∂μ) ≤ M * (t^(k-1) * t^k) := by
      refine hrbt.trans ?_
      have : t ^ (2*k) ≤ t ^ (2*(k-1)+1) :=
        pow_le_pow_of_le_one htpos.le ht1.le (by omega)
      rw [htsplit] at this
      exact mul_le_mul_of_nonneg_left this hM
    -- total
    have habs : |(2*(k:ℝ)*t^(k-1)) * (∫ ω, a ω * r t ω ∂μ)
        + ∫ ω, r t ω ^ 2 ∂μ|
        ≤ (2*(k:ℝ)*t^(k-1)) * |∫ ω, a ω * r t ω ∂μ|
          + ∫ ω, r t ω ^ 2 ∂μ := by
      refine (abs_add_le _ _).trans ?_
      rw [abs_mul, abs_of_nonneg (by positivity : (0:ℝ) ≤ 2*(k:ℝ)*t^(k-1)),
        abs_of_nonneg hr2nn]
    calc |(2*(k:ℝ)*t^(k-1)) * (∫ ω, a ω * r t ω ∂μ) + ∫ ω, r t ω ^ 2 ∂μ|
        ≤ (2*(k:ℝ)*t^(k-1)) * |∫ ω, a ω * r t ω ∂μ|
          + ∫ ω, r t ω ^ 2 ∂μ := habs
      _ ≤ (k:ℝ) * (A + M) * (t^(k-1) * t^k) + M * (t^(k-1) * t^k) := by
          exact add_le_add hcross2 hr2b
      _ = ((k:ℝ) * (A + M) + M) * (t^(k-1) * t^k) := by ring
      _ = ((k:ℝ) * (A + M) + M) * t ^ (2*(k-1)+1) := by rw [htsplit]

/-- thm:fisher_decay, abstract slope form: under the score expansion
    with nondegenerate leading coefficient, the log-log slope of the
    directional Fisher tends to 2(k−1), and k̂ = 1 + slope/2 recovers
    the KL order. -/
theorem fisher_decay_slope
    {s : ℝ → Ω → ℝ} {a : Ω → ℝ} {r : ℝ → Ω → ℝ} {k : ℕ} {M : ℝ}
    (hk : 1 ≤ k) (hM : 0 ≤ M)
    (hs : ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ ω, s t ω = k * t ^ (k-1) * a ω + r t ω)
    (ha2 : Integrable (fun ω => a ω ^ 2) μ)
    (hA : 0 < ∫ ω, a ω ^ 2 ∂μ)
    (hr2 : ∀ᶠ t in 𝓝[>] (0:ℝ), Integrable (fun ω => r t ω ^ 2) μ)
    (hra : ∀ᶠ t in 𝓝[>] (0:ℝ), Integrable (fun ω => a ω * r t ω) μ)
    (hrb : ∀ᶠ t in 𝓝[>] (0:ℝ), (∫ ω, r t ω ^ 2 ∂μ) ≤ M * t ^ (2*k)) :
    Tendsto (fun t => Real.log (∫ ω, s t ω ^ 2 ∂μ) / Real.log t)
      (𝓝[>] (0:ℝ)) (𝓝 ((2*(k-1) : ℕ) : ℝ)) := by
  have hk0 : (0:ℝ) < (k:ℝ) := by exact_mod_cast hk
  exact (fisher_expansion_of_score_expansion hk hM hs ha2 hr2 hra hrb).log_slope
    (mul_pos (pow_pos hk0 2) hA)

/-- Leading rates are stable under relatively small perturbation: if
    |G(t) − F(t)| ≤ C·t·F(t) eventually, then G inherits F's leading rate and coefficient. This transfers the
    fixed-measure Fisher rate to the moving-measure convention
    whenever the density ratio is 1 + O(t). -/
theorem HasLeadingRate.of_relatively_close {F G : ℝ → ℝ} {p : ℕ}
    {c C : ℝ} (hF : HasLeadingRate F p c)
    (hclose : ∀ᶠ t in 𝓝[>] (0:ℝ), |G t - F t| ≤ C * t * F t) :
    HasLeadingRate G p c := by
  have htp : ∀ᶠ t in 𝓝[>] (0:ℝ), (0:ℝ) < t ^ p := by
    filter_upwards [eventually_mem_nhdsWithin] with t ht
    exact pow_pos ht p
  have hCt : Tendsto (fun t : ℝ => C * t * (F t / t ^ p))
      (𝓝[>] (0:ℝ)) (𝓝 0) := by
    have h1 : Tendsto (fun t : ℝ => C * t) (𝓝[>] (0:ℝ)) (𝓝 0) := by
      have h : Tendsto (fun t : ℝ => C * t) (𝓝 (0:ℝ)) (𝓝 (C * 0)) :=
        (continuous_const.mul continuous_id).tendsto 0
      rw [mul_zero] at h
      exact h.mono_left nhdsWithin_le_nhds
    have h2 := h1.mul hF
    rwa [zero_mul] at h2
  have hCtneg : Tendsto (fun t : ℝ => -(C * t * (F t / t ^ p)))
      (𝓝[>] (0:ℝ)) (𝓝 0) := by
    simpa using hCt.neg
  have hdiff : Tendsto (fun t => (G t - F t) / t ^ p)
      (𝓝[>] (0:ℝ)) (𝓝 0) := by
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hCtneg hCt ?_ ?_
    · filter_upwards [hclose, htp] with t hc ht
      have h1 := (abs_le.mp hc).1
      rw [show -(C * t * (F t / t ^ p)) = (-(C * t * F t)) / t ^ p
        from by ring]
      gcongr
    · filter_upwards [hclose, htp] with t hc ht
      have h2 := (abs_le.mp hc).2
      rw [show C * t * (F t / t ^ p) = (C * t * F t) / t ^ p
        from by ring]
      gcongr
  have hsum := hF.add hdiff
  rw [add_zero] at hsum
  refine hsum.congr' ?_
  filter_upwards [htp] with t ht
  rw [← add_div]
  congr 1
  ring

end MiddleLayer

/-- Leading rates multiply: rates add, coefficients multiply. This is
    the composition step behind every A·G duality product. -/
theorem HasLeadingRate.mul {F G : ℝ → ℝ} {p q : ℕ} {a b : ℝ}
    (hF : HasLeadingRate F p a) (hG : HasLeadingRate G q b) :
    HasLeadingRate (fun t => F t * G t) (p + q) (a * b) := by
  have h : Tendsto (fun t => (F t / t ^ p) * (G t / t ^ q))
      (𝓝[>] (0:ℝ)) (𝓝 (a * b)) := Filter.Tendsto.mul hF hG
  refine h.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht
  rw [div_mul_div_comm, ← pow_add]

/-- A positive leading rate sends the observable to zero at the
    boundary. -/
theorem HasLeadingRate.tendsto_zero {F : ℝ → ℝ} {p : ℕ} {c : ℝ}
    (hp : p ≠ 0) (h : HasLeadingRate F p c) :
    Tendsto F (𝓝[>] (0:ℝ)) (𝓝 0) := by
  have hpow : Tendsto (fun t : ℝ => t ^ p) (𝓝[>] (0:ℝ)) (𝓝 0) := by
    have h1 := (continuous_pow p).tendsto (0:ℝ)
    rw [zero_pow hp] at h1
    exact h1.mono_left nhdsWithin_le_nhds
  have h2 : Tendsto (fun t => (F t / t ^ p) * t ^ p)
      (𝓝[>] (0:ℝ)) (𝓝 (c * 0)) := Filter.Tendsto.mul h hpow
  rw [mul_zero] at h2
  refine h2.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht
  exact div_mul_cancel₀ (F t) (ne_of_gt (pow_pos ht p))

section CrossMoment

open MeasureTheory

/-- cor:fisher_structure, cross entry: with the transversal score
    expanding as k·t^{k−1}·a + r₁ (remainder L²-bounded at order t^k)
    and the tangential score as b + r₂ (remainder L²-bounded at order
    t), the cross moment expands as k·t^{k−1}·E[ab] with remainder at
    order t^k. Every cross bound is a weighted AM-GM with the weight
    matched to its pairing. -/
theorem cross_moment_expansion {Ω : Type*} [MeasurableSpace Ω]
    {μ : Measure Ω}
    {s₁ s₂ : ℝ → Ω → ℝ} {a b : Ω → ℝ} {r₁ r₂ : ℝ → Ω → ℝ} {k : ℕ}
    {M : ℝ} (hk : 1 ≤ k) (hM : 0 ≤ M)
    (hs₁ : ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ ω,
      s₁ t ω = k * t ^ (k-1) * a ω + r₁ t ω)
    (hs₂ : ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ ω, s₂ t ω = b ω + r₂ t ω)
    (ha2 : Integrable (fun ω => a ω ^ 2) μ)
    (hb2 : Integrable (fun ω => b ω ^ 2) μ)
    (hab : Integrable (fun ω => a ω * b ω) μ)
    (hIr₁ : ∀ᶠ t in 𝓝[>] (0:ℝ), Integrable (fun ω => r₁ t ω ^ 2) μ)
    (hIr₂ : ∀ᶠ t in 𝓝[>] (0:ℝ), Integrable (fun ω => r₂ t ω ^ 2) μ)
    (har₂ : ∀ᶠ t in 𝓝[>] (0:ℝ), Integrable (fun ω => a ω * r₂ t ω) μ)
    (hbr₁ : ∀ᶠ t in 𝓝[>] (0:ℝ), Integrable (fun ω => b ω * r₁ t ω) μ)
    (hr₁r₂ : ∀ᶠ t in 𝓝[>] (0:ℝ),
      Integrable (fun ω => r₁ t ω * r₂ t ω) μ)
    (hr₁b : ∀ᶠ t in 𝓝[>] (0:ℝ),
      (∫ ω, r₁ t ω ^ 2 ∂μ) ≤ M * t ^ (2*k))
    (hr₂b : ∀ᶠ t in 𝓝[>] (0:ℝ), (∫ ω, r₂ t ω ^ 2 ∂μ) ≤ M * t ^ 2) :
    ∀ᶠ t in 𝓝[>] (0:ℝ),
      |(∫ ω, s₁ t ω * s₂ t ω ∂μ)
          - k * t ^ (k-1) * ∫ ω, a ω * b ω ∂μ|
        ≤ ((k:ℝ) * ((∫ ω, a ω ^ 2 ∂μ) + M) / 2
            + ((∫ ω, b ω ^ 2 ∂μ) + M) / 2 + M) * t ^ k := by
  set A := ∫ ω, a ω ^ 2 ∂μ with hA
  set B := ∫ ω, b ω ^ 2 ∂μ with hB
  have hA0 : 0 ≤ A := integral_nonneg fun ω => sq_nonneg _
  have hB0 : 0 ≤ B := integral_nonneg fun ω => sq_nonneg _
  have hwin : ∀ᶠ t in 𝓝[>] (0:ℝ), 0 < t ∧ t ≤ 1 := by
    filter_upwards [eventually_mem_nhdsWithin,
      eventually_nhdsWithin_of_eventually_nhds
        (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with t ht0 ht1
    exact ⟨ht0, ht1.le⟩
  have amgm : ∀ (w u v : ℝ), 0 < w →
      |u * v| ≤ (w * u ^ 2 + (1 / w) * v ^ 2) / 2 := by
    intro w u v hw
    rw [abs_mul, le_div_iff₀ (by norm_num : (0:ℝ) < 2), ← sub_nonneg]
    have hkey : 0 ≤ w ^ 2 * u ^ 2 + v ^ 2 - 2 * w * (|u| * |v|) := by
      nlinarith [sq_nonneg (w * |u| - |v|), sq_abs u, sq_abs v]
    have hexp : w * u ^ 2 + 1 / w * v ^ 2 - |u| * |v| * 2
        = (w ^ 2 * u ^ 2 + v ^ 2 - 2 * w * (|u| * |v|)) / w := by
      field_simp
    rw [hexp]
    exact div_nonneg hkey hw.le
  -- a generic cross-integral bound from the AM-GM dominator
  have crossInt : ∀ (w : ℝ) (f g : Ω → ℝ), 0 < w →
      Integrable (fun ω => f ω * g ω) μ →
      Integrable (fun ω => f ω ^ 2) μ →
      Integrable (fun ω => g ω ^ 2) μ →
      |∫ ω, f ω * g ω ∂μ|
        ≤ (w * ∫ ω, f ω ^ 2 ∂μ + (1 / w) * ∫ ω, g ω ^ 2 ∂μ) / 2 := by
    intro w f g hw hfg hf2 hg2
    have hdomI : Integrable
        (fun ω => (w * f ω ^ 2 + (1 / w) * g ω ^ 2) / 2) μ := by
      have h := (hf2.const_mul w).add (hg2.const_mul (1 / w))
      exact ((h.congr (Filter.Eventually.of_forall fun ω => by
        simp only [Pi.add_apply])).div_const 2)
    calc |∫ ω, f ω * g ω ∂μ|
        ≤ ∫ ω, ‖f ω * g ω‖ ∂μ := by
          rw [← Real.norm_eq_abs]
          exact norm_integral_le_integral_norm _
      _ ≤ ∫ ω, (w * f ω ^ 2 + (1 / w) * g ω ^ 2) / 2 ∂μ := by
          refine integral_mono_of_nonneg
            (Filter.Eventually.of_forall fun ω => norm_nonneg _) hdomI
            (Filter.Eventually.of_forall fun ω => ?_)
          simp only [Real.norm_eq_abs]
          exact amgm w (f ω) (g ω) hw
      _ = (w * ∫ ω, f ω ^ 2 ∂μ + (1 / w) * ∫ ω, g ω ^ 2 ∂μ) / 2 := by
          rw [integral_div, integral_add (hf2.const_mul w)
            (hg2.const_mul (1 / w)), integral_const_mul,
            integral_const_mul]
  filter_upwards [hwin, hs₁, hs₂, hIr₁, hIr₂, har₂, hbr₁, hr₁r₂,
    hr₁b, hr₂b] with t ht hs₁t hs₂t hIr₁t hIr₂t har₂t hbr₁t hr₁r₂t
    hr₁bt hr₂bt
  obtain ⟨ht0, ht1⟩ := ht
  have htk : (0:ℝ) < t ^ k := pow_pos ht0 k
  have hIr₂nn : 0 ≤ ∫ ω, r₂ t ω ^ 2 ∂μ :=
    integral_nonneg fun ω => sq_nonneg _
  have hIr₁nn : 0 ≤ ∫ ω, r₁ t ω ^ 2 ∂μ :=
    integral_nonneg fun ω => sq_nonneg _
  -- the four-term split of the cross moment
  have hI1 : Integrable (fun ω => ((k:ℝ) * t ^ (k-1)) * (a ω * b ω)) μ :=
    hab.const_mul _
  have hI2 : Integrable
      (fun ω => ((k:ℝ) * t ^ (k-1)) * (a ω * r₂ t ω)) μ :=
    har₂t.const_mul _
  have hI34 : Integrable
      (fun ω => b ω * r₁ t ω + r₁ t ω * r₂ t ω) μ := by
    have h := hbr₁t.add hr₁r₂t
    exact h.congr (Filter.Eventually.of_forall fun ω => by
      simp only [Pi.add_apply])
  have hI234 : Integrable
      (fun ω => ((k:ℝ) * t ^ (k-1)) * (a ω * r₂ t ω)
        + (b ω * r₁ t ω + r₁ t ω * r₂ t ω)) μ := by
    have h := hI2.add hI34
    exact h.congr (Filter.Eventually.of_forall fun ω => by
      simp only [Pi.add_apply])
  have hsplit : (∫ ω, s₁ t ω * s₂ t ω ∂μ)
      - (k:ℝ) * t ^ (k-1) * ∫ ω, a ω * b ω ∂μ
      = ((k:ℝ) * t ^ (k-1)) * (∫ ω, a ω * r₂ t ω ∂μ)
        + ((∫ ω, b ω * r₁ t ω ∂μ) + ∫ ω, r₁ t ω * r₂ t ω ∂μ) := by
    have hfun : (fun ω => s₁ t ω * s₂ t ω)
        = fun ω => ((k:ℝ) * t ^ (k-1)) * (a ω * b ω)
          + (((k:ℝ) * t ^ (k-1)) * (a ω * r₂ t ω)
            + (b ω * r₁ t ω + r₁ t ω * r₂ t ω)) := by
      funext ω
      rw [hs₁t ω, hs₂t ω]
      ring
    rw [hfun, integral_add hI1 hI234, integral_add hI2 hI34,
      integral_add hbr₁t hr₁r₂t, integral_const_mul,
      integral_const_mul]
    ring
  rw [hsplit]
  -- the three cross bounds, each with its matched weight
  have hb1 : |∫ ω, a ω * r₂ t ω ∂μ| ≤ t * (A + M) / 2 := by
    have h := crossInt t a (r₂ t) ht0 har₂t ha2 hIr₂t
    have hr : (1 / t) * ∫ ω, r₂ t ω ^ 2 ∂μ ≤ M * t := by
      rw [div_mul_eq_mul_div, one_mul, div_le_iff₀ ht0]
      calc ∫ ω, r₂ t ω ^ 2 ∂μ ≤ M * t ^ 2 := hr₂bt
        _ = M * t * t := by ring
    calc |∫ ω, a ω * r₂ t ω ∂μ|
        ≤ (t * A + (1 / t) * ∫ ω, r₂ t ω ^ 2 ∂μ) / 2 := h
      _ ≤ (t * A + M * t) / 2 := by linarith
      _ = t * (A + M) / 2 := by ring
  have hb2 : |∫ ω, b ω * r₁ t ω ∂μ| ≤ t ^ k * (B + M) / 2 := by
    have h := crossInt (t ^ k) b (r₁ t) htk hbr₁t hb2 hIr₁t
    have hr : (1 / t ^ k) * ∫ ω, r₁ t ω ^ 2 ∂μ ≤ M * t ^ k := by
      rw [div_mul_eq_mul_div, one_mul, div_le_iff₀ htk]
      calc ∫ ω, r₁ t ω ^ 2 ∂μ ≤ M * t ^ (2*k) := hr₁bt
        _ = M * t ^ k * t ^ k := by
            rw [two_mul, pow_add]
            ring
    calc |∫ ω, b ω * r₁ t ω ∂μ|
        ≤ (t ^ k * B + (1 / t ^ k) * ∫ ω, r₁ t ω ^ 2 ∂μ) / 2 := h
      _ ≤ (t ^ k * B + M * t ^ k) / 2 := by linarith
      _ = t ^ k * (B + M) / 2 := by ring
  have hb3 : |∫ ω, r₁ t ω * r₂ t ω ∂μ| ≤ M * t ^ k := by
    have hw : (0:ℝ) < t / t ^ k := div_pos ht0 htk
    have h := crossInt (t / t ^ k) (r₁ t) (r₂ t) hw hr₁r₂t hIr₁t hIr₂t
    have hr1 : (t / t ^ k) * ∫ ω, r₁ t ω ^ 2 ∂μ ≤ M * t ^ (k+1) := by
      rw [div_mul_eq_mul_div, div_le_iff₀ htk]
      calc t * ∫ ω, r₁ t ω ^ 2 ∂μ
          ≤ t * (M * t ^ (2*k)) :=
            mul_le_mul_of_nonneg_left hr₁bt ht0.le
        _ = M * t ^ (k+1) * t ^ k := by
            rw [two_mul, pow_add, pow_succ]
            ring
    have hr2 : (1 / (t / t ^ k)) * ∫ ω, r₂ t ω ^ 2 ∂μ
        ≤ M * t ^ (k+1) := by
      rw [one_div_div, div_mul_eq_mul_div, div_le_iff₀ ht0]
      calc t ^ k * ∫ ω, r₂ t ω ^ 2 ∂μ
          ≤ t ^ k * (M * t ^ 2) :=
            mul_le_mul_of_nonneg_left hr₂bt htk.le
        _ = M * t ^ (k+1) * t := by
            rw [pow_succ]
            ring
    have htk1 : t ^ (k+1) ≤ t ^ k :=
      pow_le_pow_of_le_one ht0.le ht1 (by omega)
    calc |∫ ω, r₁ t ω * r₂ t ω ∂μ|
        ≤ ((t / t ^ k) * ∫ ω, r₁ t ω ^ 2 ∂μ
          + (1 / (t / t ^ k)) * ∫ ω, r₂ t ω ^ 2 ∂μ) / 2 := h
      _ ≤ (M * t ^ (k+1) + M * t ^ (k+1)) / 2 := by linarith
      _ = M * t ^ (k+1) := by ring
      _ ≤ M * t ^ k := mul_le_mul_of_nonneg_left htk1 hM
  -- assemble
  have habs := abs_add_le (((k:ℝ) * t ^ (k-1))
      * (∫ ω, a ω * r₂ t ω ∂μ))
    ((∫ ω, b ω * r₁ t ω ∂μ) + ∫ ω, r₁ t ω * r₂ t ω ∂μ)
  have habs2 := abs_add_le (∫ ω, b ω * r₁ t ω ∂μ)
    (∫ ω, r₁ t ω * r₂ t ω ∂μ)
  have hfirst : |((k:ℝ) * t ^ (k-1)) * (∫ ω, a ω * r₂ t ω ∂μ)|
      ≤ (k:ℝ) * (A + M) / 2 * t ^ k := by
    rw [abs_mul, abs_of_nonneg (by positivity : (0:ℝ) ≤ (k:ℝ) * t ^ (k-1))]
    have h := mul_le_mul_of_nonneg_left hb1
      (by positivity : (0:ℝ) ≤ (k:ℝ) * t ^ (k-1))
    calc (k:ℝ) * t ^ (k-1) * |∫ ω, a ω * r₂ t ω ∂μ|
        ≤ (k:ℝ) * t ^ (k-1) * (t * (A + M) / 2) := h
      _ = (k:ℝ) * (A + M) / 2 * (t ^ (k-1) * t) := by ring
      _ = (k:ℝ) * (A + M) / 2 * t ^ k := by
          rw [← pow_succ]
          congr 2
          omega
  calc |((k:ℝ) * t ^ (k-1)) * (∫ ω, a ω * r₂ t ω ∂μ)
        + ((∫ ω, b ω * r₁ t ω ∂μ) + ∫ ω, r₁ t ω * r₂ t ω ∂μ)|
      ≤ |((k:ℝ) * t ^ (k-1)) * (∫ ω, a ω * r₂ t ω ∂μ)|
        + (|∫ ω, b ω * r₁ t ω ∂μ| + |∫ ω, r₁ t ω * r₂ t ω ∂μ|) := by
        linarith [habs, habs2]
    _ ≤ (k:ℝ) * (A + M) / 2 * t ^ k + (t ^ k * (B + M) / 2 + M * t ^ k) := by
        linarith [hfirst, hb2, hb3]
    _ = ((k:ℝ) * (A + M) / 2 + (B + M) / 2 + M) * t ^ k := by ring


/-- Weighted AM-GM for a product: |uv| ≤ (w·u² + v²/w)/2 at any
    positive weight. -/
lemma abs_mul_le_weighted_amgm (w u v : ℝ) (hw : 0 < w) :
    |u * v| ≤ (w * u ^ 2 + (1 / w) * v ^ 2) / 2 := by
  rw [abs_mul, le_div_iff₀ (by norm_num : (0:ℝ) < 2), ← sub_nonneg]
  have hkey : 0 ≤ w ^ 2 * u ^ 2 + v ^ 2 - 2 * w * (|u| * |v|) := by
    nlinarith [sq_nonneg (w * |u| - |v|), sq_abs u, sq_abs v]
  have hexp : w * u ^ 2 + 1 / w * v ^ 2 - |u| * |v| * 2
      = (w ^ 2 * u ^ 2 + v ^ 2 - 2 * w * (|u| * |v|)) / w := by
    field_simp
  rw [hexp]
  exact div_nonneg hkey hw.le

/-- The weighted cross-integral bound behind every Fisher cross
    entry. -/
lemma abs_integral_mul_le_weighted {Ω : Type*} [MeasurableSpace Ω]
    {μ : Measure Ω} (w : ℝ) (f g : Ω → ℝ) (hw : 0 < w)
    (_hfg : Integrable (fun ω => f ω * g ω) μ)
    (hf2 : Integrable (fun ω => f ω ^ 2) μ)
    (hg2 : Integrable (fun ω => g ω ^ 2) μ) :
    |∫ ω, f ω * g ω ∂μ|
      ≤ (w * ∫ ω, f ω ^ 2 ∂μ + (1 / w) * ∫ ω, g ω ^ 2 ∂μ) / 2 := by
  have hdomI : Integrable
      (fun ω => (w * f ω ^ 2 + (1 / w) * g ω ^ 2) / 2) μ := by
    have h := (hf2.const_mul w).add (hg2.const_mul (1 / w))
    exact ((h.congr (Filter.Eventually.of_forall fun ω => by
      simp only [Pi.add_apply])).div_const 2)
  calc |∫ ω, f ω * g ω ∂μ|
      ≤ ∫ ω, ‖f ω * g ω‖ ∂μ := by
        rw [← Real.norm_eq_abs]
        exact norm_integral_le_integral_norm _
    _ ≤ ∫ ω, (w * f ω ^ 2 + (1 / w) * g ω ^ 2) / 2 ∂μ := by
        refine integral_mono_of_nonneg
          (Filter.Eventually.of_forall fun ω => norm_nonneg _) hdomI
          (Filter.Eventually.of_forall fun ω => ?_)
        simp only [Real.norm_eq_abs]
        exact abs_mul_le_weighted_amgm w (f ω) (g ω) hw
    _ = (w * ∫ ω, f ω ^ 2 ∂μ + (1 / w) * ∫ ω, g ω ^ 2 ∂μ) / 2 := by
        rw [integral_div, integral_add (hf2.const_mul w)
          (hg2.const_mul (1 / w)), integral_const_mul,
          integral_const_mul]

/-- cor:fisher_structure, tangential block: with both scores a
    bounded part plus an L²-remainder of order t, the tangential
    moment is the Gram entry up to O(t): F_αβ = g_αβ + O(t), with the
    explicit constant. -/
theorem tangential_moment_expansion {Ω : Type*} [MeasurableSpace Ω]
    {μ : Measure Ω}
    {s₁ s₂ : ℝ → Ω → ℝ} {b₁ b₂ : Ω → ℝ} {r₁ r₂ : ℝ → Ω → ℝ}
    {M : ℝ} (hM : 0 ≤ M)
    (hs₁ : ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ ω, s₁ t ω = b₁ ω + r₁ t ω)
    (hs₂ : ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ ω, s₂ t ω = b₂ ω + r₂ t ω)
    (hb₁2 : Integrable (fun ω => b₁ ω ^ 2) μ)
    (hb₂2 : Integrable (fun ω => b₂ ω ^ 2) μ)
    (hbb : Integrable (fun ω => b₁ ω * b₂ ω) μ)
    (hIr₁ : ∀ᶠ t in 𝓝[>] (0:ℝ), Integrable (fun ω => r₁ t ω ^ 2) μ)
    (hIr₂ : ∀ᶠ t in 𝓝[>] (0:ℝ), Integrable (fun ω => r₂ t ω ^ 2) μ)
    (hbr₂ : ∀ᶠ t in 𝓝[>] (0:ℝ), Integrable (fun ω => b₁ ω * r₂ t ω) μ)
    (hbr₁ : ∀ᶠ t in 𝓝[>] (0:ℝ), Integrable (fun ω => b₂ ω * r₁ t ω) μ)
    (hr₁r₂ : ∀ᶠ t in 𝓝[>] (0:ℝ),
      Integrable (fun ω => r₁ t ω * r₂ t ω) μ)
    (hr₁b : ∀ᶠ t in 𝓝[>] (0:ℝ), (∫ ω, r₁ t ω ^ 2 ∂μ) ≤ M * t ^ 2)
    (hr₂b : ∀ᶠ t in 𝓝[>] (0:ℝ), (∫ ω, r₂ t ω ^ 2 ∂μ) ≤ M * t ^ 2) :
    ∀ᶠ t in 𝓝[>] (0:ℝ),
      |(∫ ω, s₁ t ω * s₂ t ω ∂μ) - ∫ ω, b₁ ω * b₂ ω ∂μ|
        ≤ (((∫ ω, b₁ ω ^ 2 ∂μ) + M) / 2
            + ((∫ ω, b₂ ω ^ 2 ∂μ) + M) / 2 + M) * t := by
  set B₁ := ∫ ω, b₁ ω ^ 2 ∂μ with hB₁
  set B₂ := ∫ ω, b₂ ω ^ 2 ∂μ with hB₂
  have hwin : ∀ᶠ t in 𝓝[>] (0:ℝ), 0 < t ∧ t ≤ 1 := by
    filter_upwards [eventually_mem_nhdsWithin,
      eventually_nhdsWithin_of_eventually_nhds
        (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with t ht0 ht1
    exact ⟨ht0, ht1.le⟩
  filter_upwards [hwin, hs₁, hs₂, hIr₁, hIr₂, hbr₂, hbr₁, hr₁r₂,
    hr₁b, hr₂b] with t ht hs₁t hs₂t hIr₁t hIr₂t hbr₂t hbr₁t hr₁r₂t
    hr₁bt hr₂bt
  obtain ⟨ht0, ht1⟩ := ht
  have hI34 : Integrable
      (fun ω => b₂ ω * r₁ t ω + r₁ t ω * r₂ t ω) μ := by
    have h := hbr₁t.add hr₁r₂t
    exact h.congr (Filter.Eventually.of_forall fun ω => by
      simp only [Pi.add_apply])
  have hI234 : Integrable
      (fun ω => b₁ ω * r₂ t ω
        + (b₂ ω * r₁ t ω + r₁ t ω * r₂ t ω)) μ := by
    have h := hbr₂t.add hI34
    exact h.congr (Filter.Eventually.of_forall fun ω => by
      simp only [Pi.add_apply])
  have hsplit : (∫ ω, s₁ t ω * s₂ t ω ∂μ) - ∫ ω, b₁ ω * b₂ ω ∂μ
      = (∫ ω, b₁ ω * r₂ t ω ∂μ)
        + ((∫ ω, b₂ ω * r₁ t ω ∂μ) + ∫ ω, r₁ t ω * r₂ t ω ∂μ) := by
    have hfun : (fun ω => s₁ t ω * s₂ t ω)
        = fun ω => b₁ ω * b₂ ω
          + (b₁ ω * r₂ t ω
            + (b₂ ω * r₁ t ω + r₁ t ω * r₂ t ω)) := by
      funext ω
      rw [hs₁t ω, hs₂t ω]
      ring
    rw [hfun, integral_add hbb hI234, integral_add hbr₂t hI34,
      integral_add hbr₁t hr₁r₂t]
    ring
  rw [hsplit]
  have hb1 : |∫ ω, b₁ ω * r₂ t ω ∂μ| ≤ t * (B₁ + M) / 2 := by
    have h := abs_integral_mul_le_weighted t b₁ (r₂ t) ht0 hbr₂t
      hb₁2 hIr₂t
    have hr : (1 / t) * ∫ ω, r₂ t ω ^ 2 ∂μ ≤ M * t := by
      rw [div_mul_eq_mul_div, one_mul, div_le_iff₀ ht0]
      calc ∫ ω, r₂ t ω ^ 2 ∂μ ≤ M * t ^ 2 := hr₂bt
        _ = M * t * t := by ring
    calc |∫ ω, b₁ ω * r₂ t ω ∂μ|
        ≤ (t * B₁ + (1 / t) * ∫ ω, r₂ t ω ^ 2 ∂μ) / 2 := h
      _ ≤ (t * B₁ + M * t) / 2 := by linarith
      _ = t * (B₁ + M) / 2 := by ring
  have hb2 : |∫ ω, b₂ ω * r₁ t ω ∂μ| ≤ t * (B₂ + M) / 2 := by
    have h := abs_integral_mul_le_weighted t b₂ (r₁ t) ht0 hbr₁t
      hb₂2 hIr₁t
    have hr : (1 / t) * ∫ ω, r₁ t ω ^ 2 ∂μ ≤ M * t := by
      rw [div_mul_eq_mul_div, one_mul, div_le_iff₀ ht0]
      calc ∫ ω, r₁ t ω ^ 2 ∂μ ≤ M * t ^ 2 := hr₁bt
        _ = M * t * t := by ring
    calc |∫ ω, b₂ ω * r₁ t ω ∂μ|
        ≤ (t * B₂ + (1 / t) * ∫ ω, r₁ t ω ^ 2 ∂μ) / 2 := h
      _ ≤ (t * B₂ + M * t) / 2 := by linarith
      _ = t * (B₂ + M) / 2 := by ring
  have hb3 : |∫ ω, r₁ t ω * r₂ t ω ∂μ| ≤ M * t := by
    have h := abs_integral_mul_le_weighted 1 (r₁ t) (r₂ t) one_pos
      hr₁r₂t hIr₁t hIr₂t
    have ht2 : M * t ^ 2 ≤ M * t := by
      have : t ^ 2 ≤ t := by nlinarith
      exact mul_le_mul_of_nonneg_left this hM
    calc |∫ ω, r₁ t ω * r₂ t ω ∂μ|
        ≤ (1 * ∫ ω, r₁ t ω ^ 2 ∂μ
          + (1 / 1) * ∫ ω, r₂ t ω ^ 2 ∂μ) / 2 := h
      _ ≤ (M * t ^ 2 + M * t ^ 2) / 2 := by
          have h1 := hr₁bt
          have h2 := hr₂bt
          norm_num
          linarith
      _ = M * t ^ 2 := by ring
      _ ≤ M * t := ht2
  have habs := abs_add_le (∫ ω, b₁ ω * r₂ t ω ∂μ)
    ((∫ ω, b₂ ω * r₁ t ω ∂μ) + ∫ ω, r₁ t ω * r₂ t ω ∂μ)
  have habs2 := abs_add_le (∫ ω, b₂ ω * r₁ t ω ∂μ)
    (∫ ω, r₁ t ω * r₂ t ω ∂μ)
  calc |(∫ ω, b₁ ω * r₂ t ω ∂μ)
        + ((∫ ω, b₂ ω * r₁ t ω ∂μ) + ∫ ω, r₁ t ω * r₂ t ω ∂μ)|
      ≤ |∫ ω, b₁ ω * r₂ t ω ∂μ|
        + (|∫ ω, b₂ ω * r₁ t ω ∂μ| + |∫ ω, r₁ t ω * r₂ t ω ∂μ|) := by
        linarith [habs, habs2]
    _ ≤ t * (B₁ + M) / 2 + (t * (B₂ + M) / 2 + M * t) := by
        linarith [hb1, hb2, hb3]
    _ = ((B₁ + M) / 2 + (B₂ + M) / 2 + M) * t := by ring


end CrossMoment

/-- t^m has leading rate m with coefficient one. -/
theorem hasLeadingRate_pow (m : ℕ) :
    HasLeadingRate (fun t : ℝ => t ^ m) m 1 := by
  refine (tendsto_const_nhds (X := ℝ) (x := (1:ℝ))
    (f := 𝓝[>] (0:ℝ))).congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht
  exact (div_self (ne_of_gt (pow_pos ht m))).symm

/-- The smaller rate wins in a sum: the two-route minimum. When two
    backward routes reach the same component, the measured rate is
    the smaller route's. -/
theorem HasLeadingRate.add_of_lt {F G : ℝ → ℝ} {p q : ℕ} {a b : ℝ}
    (hF : HasLeadingRate F p a) (hG : HasLeadingRate G q b)
    (hpq : p < q) :
    HasLeadingRate (fun t => F t + G t) p a := by
  have hpow : Tendsto (fun t : ℝ => t ^ (q - p)) (𝓝[>] (0:ℝ)) (𝓝 0) := by
    have h := (continuous_pow (q - p)).tendsto (0:ℝ)
    rw [zero_pow (by omega : q - p ≠ 0)] at h
    exact h.mono_left nhdsWithin_le_nhds
  have hG0 : Tendsto (fun t => G t / t ^ p) (𝓝[>] (0:ℝ)) (𝓝 0) := by
    have h : Tendsto (fun t => (G t / t ^ q) * t ^ (q - p))
        (𝓝[>] (0:ℝ)) (𝓝 (b * 0)) := Filter.Tendsto.mul hG hpow
    rw [mul_zero] at h
    refine h.congr' ?_
    filter_upwards [eventually_mem_nhdsWithin] with t ht
    have hq : t ^ q = t ^ p * t ^ (q - p) := by
      rw [← pow_add]
      congr 1
      omega
    rw [hq, div_mul_eq_div_div,
      div_mul_cancel₀ _ (ne_of_gt (pow_pos ht (q - p)))]
  have hsum := hF.add hG0
  rw [add_zero] at hsum
  refine hsum.congr' ?_
  filter_upwards [] with t
  exact (add_div _ _ _).symm

/-- Tied rates add coefficients: the tie case of the two-route
    reading. -/
theorem HasLeadingRate.add_of_eq {F G : ℝ → ℝ} {p : ℕ} {a b : ℝ}
    (hF : HasLeadingRate F p a) (hG : HasLeadingRate G p b) :
    HasLeadingRate (fun t => F t + G t) p (a + b) := by
  have h := hF.add hG
  refine h.congr' ?_
  filter_upwards [] with t
  exact (add_div _ _ _).symm

/-- Subtracting a faster-decaying term leaves the rate and
    coefficient. -/
theorem HasLeadingRate.sub_of_lt {F G : ℝ → ℝ} {p q : ℕ} {a b : ℝ}
    (hF : HasLeadingRate F p a) (hG : HasLeadingRate G q b)
    (hpq : p < q) :
    HasLeadingRate (fun t => F t - G t) p a := by
  have hneg : HasLeadingRate (fun t => -1 * G t) q (-1 * b) := by
    have h2 := Filter.Tendsto.const_mul (-1 : ℝ) hG
    refine h2.congr fun t => ?_
    exact (mul_div_assoc (-1) (G t) (t ^ q)).symm
  have h := hF.add_of_lt hneg hpq
  refine h.congr fun t => ?_
  ring_nf

/-- The minimum of two functions with one leading rate carries that
    rate with the smaller coefficient: the per-block minimum of
    same-rate blocks keeps the rate. -/
theorem HasLeadingRate.min_of_eq {F G : ℝ → ℝ} {p : ℕ} {a b : ℝ}
    (hF : HasLeadingRate F p a) (hG : HasLeadingRate G p b) :
    HasLeadingRate (fun t => min (F t) (G t)) p (min a b) := by
  have h := hF.min hG
  refine h.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht0
  have ht : (0:ℝ) < t := ht0
  have hinv : (0:ℝ) ≤ (t ^ p)⁻¹ := inv_nonneg.mpr (pow_nonneg ht.le p)
  rw [div_eq_mul_inv, div_eq_mul_inv, div_eq_mul_inv,
    ← min_mul_of_nonneg _ _ hinv]

/-- A power times a factor continuous at zero has that power as its
    leading rate, with the factor's value as coefficient. -/
theorem hasLeadingRate_pow_factor (m : ℕ) {g : ℝ → ℝ}
    (hg : ContinuousAt g 0) :
    HasLeadingRate (fun t => t ^ m * g t) m (g 0) := by
  have hlim : Tendsto g (𝓝[>] (0:ℝ)) (𝓝 (g 0)) :=
    hg.tendsto.mono_left nhdsWithin_le_nhds
  refine hlim.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht0
  rw [mul_comm, mul_div_assoc, div_self (pow_ne_zero m (ne_of_gt ht0)),
    mul_one]

/-- Constant scaling preserves the leading rate and scales the
    coefficient. -/
theorem HasLeadingRate.const_mul {F : ℝ → ℝ} {p : ℕ} {a : ℝ}
    (hF : HasLeadingRate F p a) (c : ℝ) :
    HasLeadingRate (fun t => c * F t) p (c * a) := by
  have h := Filter.Tendsto.const_mul c hF
  refine h.congr fun t => ?_
  exact (mul_div_assoc c (F t) (t ^ p)).symm


/-- Rates survive reparameterisation of the approach: composing with
    any parameter change of leading rate one keeps the rate and
    multiplies the coefficient by c^p. Arc length is the instance
    with c the inverse approach speed, so the log-slope reading is
    parameterisation-independent. -/
theorem HasLeadingRate.comp_reparam {F φ : ℝ → ℝ} {p : ℕ} {a c : ℝ}
    (hF : HasLeadingRate F p a) (hφ : HasLeadingRate φ 1 c)
    (hc : 0 < c) :
    HasLeadingRate (fun s => F (φ s)) p (a * c ^ p) := by
  have hpos : ∀ᶠ s in 𝓝[>] (0:ℝ), 0 < φ s := by
    filter_upwards [hφ.eventually (lt_mem_nhds (half_lt_self hc)),
      eventually_mem_nhdsWithin] with s h hs
    rw [pow_one] at h
    have h2 : 0 < φ s / s := lt_trans (half_pos hc) h
    by_contra hneg
    push Not at hneg
    have h3 : φ s / s ≤ 0 :=
      div_nonpos_of_nonpos_of_nonneg hneg (le_of_lt hs)
    linarith
  have hφ0 : Tendsto φ (𝓝[>] (0:ℝ)) (𝓝[>] (0:ℝ)) := by
    rw [tendsto_nhdsWithin_iff]
    refine ⟨hφ.tendsto_zero one_ne_zero, ?_⟩
    filter_upwards [hpos] with s hs
    exact hs
  have h1 : Tendsto (fun s => F (φ s) / (φ s) ^ p)
      (𝓝[>] (0:ℝ)) (𝓝 a) :=
    (hF.comp hφ0).congr fun s => rfl
  have h2 : Tendsto (fun s => (φ s / s) ^ p)
      (𝓝[>] (0:ℝ)) (𝓝 (c ^ p)) := by
    have h' : Tendsto (fun s => φ s / s) (𝓝[>] (0:ℝ)) (𝓝 c) :=
      hφ.congr fun s => by rw [pow_one]
    exact h'.pow p
  have h3 := h1.mul h2
  refine h3.congr' ?_
  filter_upwards [hpos, eventually_mem_nhdsWithin] with s hφs hs
  rw [div_pow]
  have hφne : (φ s) ^ p ≠ 0 := pow_ne_zero p (ne_of_gt hφs)
  have hsne : (s:ℝ) ^ p ≠ 0 := pow_ne_zero p (ne_of_gt hs)
  field_simp

/-- The k̂ reading is invariant under approach reparameterisation:
    the reparameterised observable reads the same log-slope p. -/
theorem khat_reparam_invariant {F φ : ℝ → ℝ} {p : ℕ} {a c : ℝ}
    (hF : HasLeadingRate F p a) (hφ : HasLeadingRate φ 1 c)
    (hc : 0 < c) (ha : 0 < a) :
    Tendsto (fun s => Real.log (F (φ s)) / Real.log s)
      (𝓝[>] (0:ℝ)) (𝓝 p) :=
  (hF.comp_reparam hφ hc).log_slope (by positivity)


/-- A constant has leading rate zero with itself as coefficient. -/
theorem hasLeadingRate_const (c : ℝ) :
    HasLeadingRate (fun _ : ℝ => c) 0 c := by
  refine (tendsto_const_nhds (X := ℝ) (x := c)
    (f := 𝓝[>] (0:ℝ))).congr fun t => ?_
  rw [pow_zero, div_one]

/-- A positive leading coefficient makes the observable eventually
    positive. -/
theorem HasLeadingRate.eventually_pos {F : ℝ → ℝ} {p : ℕ} {a : ℝ}
    (hF : HasLeadingRate F p a) (ha : 0 < a) :
    ∀ᶠ t in 𝓝[>] (0:ℝ), 0 < F t := by
  filter_upwards [hF.eventually (lt_mem_nhds (half_lt_self ha)),
    eventually_mem_nhdsWithin] with t h ht
  have htp : 0 < t ^ p := pow_pos ht p
  have h2 : 0 < F t / t ^ p := lt_trans (half_pos ha) h
  by_contra hneg
  push Not at hneg
  have h3 : F t / t ^ p ≤ 0 := div_nonpos_of_nonpos_of_nonneg hneg htp.le
  linarith

/-- Leading rates divide: rates subtract and coefficients divide when
    the denominator's coefficient is positive. -/
theorem HasLeadingRate.div {F G : ℝ → ℝ} {p q : ℕ} {a b : ℝ}
    (hF : HasLeadingRate F p a) (hG : HasLeadingRate G q b)
    (hb : 0 < b) (hqp : q ≤ p) :
    HasLeadingRate (fun t => F t / G t) (p - q) (a / b) := by
  have h : Tendsto (fun t => (F t / t ^ p) / (G t / t ^ q))
      (𝓝[>] (0:ℝ)) (𝓝 (a / b)) :=
    Filter.Tendsto.div hF hG (ne_of_gt hb)
  refine h.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin, hG.eventually_pos hb]
    with t ht hGt
  have htq : t ^ q ≠ 0 := ne_of_gt (pow_pos ht q)
  have htpq : t ^ (p - q) ≠ 0 := ne_of_gt (pow_pos ht _)
  have hGne : G t ≠ 0 := ne_of_gt hGt
  have hsplit : t ^ p = t ^ (p - q) * t ^ q := by
    rw [← pow_add]
    congr 1
    omega
  rw [hsplit]
  field_simp

end DeadDirections


==> anc/DeadDirections/GaussianFisher.lean <==
/-
  Geometric Singularity Detection — Lean 4 formalization.

  Conventions (match PRIMER.md / theory paper):
    * Fisher matrix G(θ) = E_{pθ}[(∇ log pθ)(∇ log pθ)ᵀ].
    * Singularity: det G = 0 (a direction with zero information).
    * KL order k: K(θ₀ + t·u) = c·t^{2k} + O(t^{2k+1}); λ = 1/(2k).
-/
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Analysis.Calculus.Deriv.Basic
import Mathlib.Analysis.Calculus.Deriv.Add
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.Deriv.Pow
import Mathlib.Probability.Distributions.Gaussian.Real
import Mathlib.Probability.Moments.Variance
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.Analysis.SpecialFunctions.Gaussian.GaussianIntegral
import DeadDirections.FisherDecay

namespace DeadDirections
open Real
open MeasureTheory
open scoped ProbabilityTheory

noncomputable section

/-! ## 1. The concrete family (1-parameter Gaussian N(μ, σ²), σ² fixed) -/
/-- Density of N(μ, σ²) at x. -/
def gaussDensity (x mu sigmaSq : ℝ) : ℝ :=
  (2 * π * sigmaSq) ^ (-1 / 2 : ℝ) * Real.exp (-(x - mu) ^ 2 / (2 * sigmaSq))

/-- Log-density log p(x; μ, σ²). -/
def logGauss (x mu sigmaSq : ℝ) : ℝ :=
  -1 / 2 * Real.log (2 * π * sigmaSq) - (x - mu) ^ 2 / (2 * sigmaSq)

/-- Score: ∂/∂μ log p(x; μ, σ²). -/
def scoreMu (x mu sigmaSq : ℝ) : ℝ := (x - mu) / sigmaSq

/-- Fisher information for μ: G = E[score²] = 1/σ². -/
def fisherMu (sigmaSq : ℝ) : ℝ := 1 / sigmaSq

/-! ## 2. Proven (pipeline anchors) -/
lemma scoreMu_def (x mu s : ℝ) : scoreMu x mu s = (x - mu) / s := rfl

/-- ∂²/∂μ² log p = −1/σ²  (the Gaussian log-Hessian is constant). -/
theorem d2logGauss_dmu2 (x mu sigmaSq : ℝ) :
    deriv (fun m => scoreMu x m sigmaSq) mu = -1 / sigmaSq := by
  dsimp [scoreMu]
  rw [deriv_div_const]
  rw [deriv_const_sub]
  simp [deriv_id'']

/-! ## 3. Score identity -/
/-- ∂/∂μ log p = (x − μ)/σ²  (the score identity; chain rule). -/
theorem dlogGauss_dmu (x mu sigmaSq : ℝ) (hs : sigmaSq > 0) :
    deriv (fun m => logGauss x m sigmaSq) mu = scoreMu x mu sigmaSq := by
  -- logGauss x m σ² = C − (x−m)²/(2σ²); d/dm[(x−m)²] = −2(x−m); → (x−m)/σ².
  have hs0 : sigmaSq ≠ 0 := ne_of_gt hs
  have hs2 : 2 * sigmaSq ≠ 0 := mul_ne_zero (by norm_num) hs0
  -- d/dm (x − m) = −1
  have h1 : HasDerivAt (fun m => x - m) (-1) mu :=
    HasDerivAt.const_sub x (hasDerivAt_id mu)
  -- d/dm (x − m)² = 2(x − μ)·(−1)   (power rule)
  have h2 : HasDerivAt (fun m => (x - m) ^ 2) (2 * (x - mu) * (-1)) mu := by
    simpa [pow_one] using h1.pow 2
  -- d/dm [(x − m)² / (2σ²)] = [2(x − μ)(−1)] / (2σ²)
  have h3 : HasDerivAt (fun m => (x - m) ^ 2 / (2 * sigmaSq))
      (2 * (x - mu) * (-1) / (2 * sigmaSq)) mu :=
    h2.div_const (2 * sigmaSq)
  -- logGauss = C − (x−m)²/(2σ²); the constant C has derivative 0.
  have h4 : HasDerivAt (fun m => logGauss x m sigmaSq)
      (0 - (2 * (x - mu) * (-1) / (2 * sigmaSq))) mu := by
    dsimp only [logGauss]
    exact (hasDerivAt_const mu (-1 / 2 * Real.log (2 * π * sigmaSq))).sub h3
  -- deriv equals the HasDerivAt value; scoreMu x mu σ² = (x−μ)/σ²
  rw [h4.deriv, scoreMu_def]
  -- 0 − [2(x−μ)(−1)/(2σ²)] = (x−μ)/σ²
  field_simp [hs2, hs0]
  ring

/-! ## 4. Fisher information of the Gaussian -/
/-- The project's `gaussDensity x mu s` equals Mathlib's `gaussianPDFReal mu s x`
    (the N(μ, s) density) when `s > 0`. -/
lemma gaussDensity_eq_gaussianPDFReal (x mu s : ℝ) (hs : 0 < s) :
    gaussDensity x mu s = ProbabilityTheory.gaussianPDFReal mu ⟨s, le_of_lt hs⟩ x := by
  dsimp [gaussDensity]
  simp only [ProbabilityTheory.gaussianPDFReal_def, NNReal.coe_mk]
  -- the prefactor: (2πs)^(-1/2) = (√(2πs))⁻¹
  have hpre : (2 * π * s) ^ (-1 / 2 : ℝ) = (Real.sqrt (2 * π * s))⁻¹ := by
    have hpos : 0 ≤ 2 * π * s := by positivity
    calc
      (2 * π * s) ^ (-1 / 2 : ℝ) = (2 * π * s) ^ (-(1 / 2 : ℝ)) := by
        congr 1; norm_num
      _ = ((2 * π * s) ^ (1 / 2 : ℝ))⁻¹ := by rw [rpow_neg hpos]
      _ = (Real.sqrt (2 * π * s))⁻¹ := by rw [Real.sqrt_eq_rpow]
  rw [hpre]

/-- E_{p}[scoreMu²] = 1/σ² — the Fisher information of the Gaussian N(μ, σ²).
    Proved by identifying the Lebesgue-density integral with the integral w.r.t.
    the Gaussian measure `gaussianReal μ σ²` and using that the variance of that
    measure is `σ²`. -/
theorem fisherMu_gaussian (mu sigmaSq : ℝ) (hs : 0 < sigmaSq) :
    ∫ x : ℝ, (scoreMu x mu sigmaSq) ^ 2 * gaussDensity x mu sigmaSq = 1 / sigmaSq := by
  have hs0 : sigmaSq ≠ 0 := ne_of_gt hs
  let v : NNReal := ⟨sigmaSq, le_of_lt hs⟩
  -- The second central moment of N(μ, σ²) is σ².
  have hvar : ∫ x : ℝ, (x - mu) ^ 2 ∂ProbabilityTheory.gaussianReal mu v = sigmaSq := by
    -- E[id] = μ (the mean of the Gaussian).
    have hmean : ∫ x : ℝ, x ∂ProbabilityTheory.gaussianReal mu v = mu := by
      simp
    -- ∫(x−μ)² = Var[id; μ] = v = σ².
    calc
      (∫ x : ℝ, (x - mu) ^ 2 ∂ProbabilityTheory.gaussianReal mu v) =
          (∫ x : ℝ, (x - (∫ y : ℝ, y ∂ProbabilityTheory.gaussianReal mu v)) ^ 2 ∂ProbabilityTheory.gaussianReal mu v) := by
        congr; funext x; rw [hmean]
      _ = ProbabilityTheory.variance id (ProbabilityTheory.gaussianReal mu v) := by
        rw [← ProbabilityTheory.variance_eq_integral measurable_id'.aemeasurable]
        rfl
      _ = sigmaSq := by
        rw [ProbabilityTheory.variance_id_gaussianReal]
        rfl
  calc
    (∫ x : ℝ, (scoreMu x mu sigmaSq) ^ 2 * gaussDensity x mu sigmaSq) =
        (∫ x : ℝ, ((x - mu) ^ 2 / sigmaSq ^ 2) * gaussDensity x mu sigmaSq) := by
      simp [scoreMu_def, div_pow]
    _ = (∫ x : ℝ, ((x - mu) ^ 2 / sigmaSq ^ 2) * ProbabilityTheory.gaussianPDFReal mu v x) := by
      congr; funext x; rw [gaussDensity_eq_gaussianPDFReal x mu sigmaSq hs]
    _ = (∫ x : ℝ, ((x - mu) ^ 2 / sigmaSq ^ 2) ∂ProbabilityTheory.gaussianReal mu v) := by
      have hswap : (∫ x : ℝ, ((x - mu) ^ 2 / sigmaSq ^ 2) * ProbabilityTheory.gaussianPDFReal mu v x) =
          (∫ x : ℝ, ProbabilityTheory.gaussianPDFReal mu v x * ((x - mu) ^ 2 / sigmaSq ^ 2)) := by
        congr; funext x; ring
      have hv0 : v ≠ 0 := by
        rw [← NNReal.coe_ne_zero]
        exact hs0
      rw [hswap, ProbabilityTheory.integral_gaussianReal_eq_integral_smul hv0]
      simp [smul_eq_mul]
    _ = (∫ x : ℝ, (x - mu) ^ 2 ∂ProbabilityTheory.gaussianReal mu v) / sigmaSq ^ 2 := by
      rw [integral_div]
    _ = sigmaSq / sigmaSq ^ 2 := by rw [hvar]
    _ = 1 / sigmaSq := by field_simp [hs0]

/-! ## 5. Two-component mixture: rank loss at the weight boundary

The mixture p_w = w·N(m,1) + (1−w)·N(0,1) in the chart (m, w) has Fisher
determinant tending to 0 as w → 0⁺: the degeneration boundary of the
book's taxonomy, where the Fisher metric loses rank.

Proof route (Cauchy–Schwarz-free): bound the three Fisher entries by
G₁₁ ≤ w·A, G₂₂ ≤ B, |G₁₂| ≤ w·C with A, B, C integrals of explicit
Gaussian-type functions (only their integrability is used, never their
values), then |det G| ≤ G₁₁G₂₂ + G₁₂² ≤ w·(AB + C²) and squeeze. The
entry bounds use p_w ≥ w·φ_m and p_w ≥ (1−w)·φ₀ pointwise. -/

open Filter Topology Set

/-- Mixture density: weight w on N(m,1), weight 1−w on N(0,1). -/
def mixDensity (m w x : ℝ) : ℝ :=
  w * gaussDensity x m 1 + (1 - w) * gaussDensity x 0 1

lemma gaussDensity_pos (x m : ℝ) : 0 < gaussDensity x m 1 := by
  unfold gaussDensity
  have h2π : (0:ℝ) < 2 * π * 1 := by positivity
  exact mul_pos (Real.rpow_pos_of_pos h2π _) (Real.exp_pos _)

lemma mixDensity_pos {w : ℝ} (h0 : 0 < w) (h1 : w < 1) (m x : ℝ) :
    0 < mixDensity m w x :=
  add_pos (mul_pos h0 (gaussDensity_pos x m))
    (mul_pos (by linarith) (gaussDensity_pos x 0))

lemma le_mixDensity_left {w : ℝ} (h1 : w ≤ 1) (m x : ℝ) :
    w * gaussDensity x m 1 ≤ mixDensity m w x :=
  le_add_of_nonneg_right
    (mul_nonneg (by linarith) (gaussDensity_pos x 0).le)

lemma le_mixDensity_right {w : ℝ} (h0 : 0 ≤ w) (m x : ℝ) :
    (1 - w) * gaussDensity x 0 1 ≤ mixDensity m w x :=
  le_add_of_nonneg_left (mul_nonneg h0 (gaussDensity_pos x m).le)

/-! ### Integrability toolkit -/

/-- gaussDensity in the exp-quadratic normal form. -/
lemma gaussDensity_one_eq (m x : ℝ) :
    gaussDensity x m 1
      = (2 * π) ^ (-1/2 : ℝ) * Real.exp (-(1/2) * (x - m) ^ 2) := by
  unfold gaussDensity
  simp only [mul_one]
  congr 1
  ring_nf

lemma continuous_gaussDensity (m : ℝ) :
    Continuous fun x => gaussDensity x m 1 := by
  have h : (fun x => gaussDensity x m 1)
      = fun x => (2 * π) ^ (-1/2 : ℝ) * Real.exp (-(1/2) * (x - m) ^ 2) :=
    funext fun x => gaussDensity_one_eq m x
  rw [h]
  fun_prop

lemma integrable_gaussDensity (m : ℝ) :
    Integrable (fun x => gaussDensity x m 1) := by
  have h : (fun x => gaussDensity x m 1)
      = ProbabilityTheory.gaussianPDFReal m ⟨1, one_pos.le⟩ :=
    funext fun x => gaussDensity_eq_gaussianPDFReal x m 1 one_pos
  rw [h]
  exact ProbabilityTheory.integrable_gaussianPDFReal m _

lemma integrable_sq_mul_gaussDensity (m : ℝ) :
    Integrable (fun x => (x - m) ^ 2 * gaussDensity x m 1) := by
  have base : Integrable fun x : ℝ => x ^ 2 * Real.exp (-(1/2) * x ^ 2) := by
    have h := integrable_rpow_mul_exp_neg_mul_sq
      (b := 1/2) (by norm_num) (s := 2) (by norm_num)
    have h2 : ∀ x : ℝ, x ^ (2:ℝ) = x ^ (2:ℕ) := fun x => by
      rw [show ((2:ℝ)) = ((2:ℕ):ℝ) by norm_num, Real.rpow_natCast]
    simpa [h2] using h
  have htr : Integrable fun x : ℝ => (x - m) ^ 2 * Real.exp (-(1/2) * (x - m) ^ 2) :=
    base.comp_sub_right m
  have h : (fun x => (x - m) ^ 2 * gaussDensity x m 1)
      = fun x => (2 * π) ^ (-1/2 : ℝ)
          * ((x - m) ^ 2 * Real.exp (-(1/2) * (x - m) ^ 2)) :=
    funext fun x => by rw [gaussDensity_one_eq]; ring
  rw [h]
  exact htr.const_mul _

/-- |x − c| times a Gaussian is integrable, for any center pair, via
    |y| ≤ 1 + y² and (x−c)² ≤ 2(x−m)² + 2(m−c)². -/
lemma integrable_abs_mul_gaussDensity (c m : ℝ) :
    Integrable (fun x => |x - c| * gaussDensity x m 1) := by
  have hg : Integrable fun x =>
      (1 + 2 * (m - c) ^ 2) * gaussDensity x m 1
        + 2 * ((x - m) ^ 2 * gaussDensity x m 1) :=
    ((integrable_gaussDensity m).const_mul _).add
      ((integrable_sq_mul_gaussDensity m).const_mul 2)
  refine hg.mono' ?_ ?_
  · exact (((continuous_abs.comp (continuous_id.sub continuous_const))).mul
      (continuous_gaussDensity m)).aestronglyMeasurable
  · refine Filter.Eventually.of_forall fun x => ?_
    have hφ := (gaussDensity_pos x m).le
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (abs_nonneg _) hφ)]
    have h1 : |x - c| ≤ 1 + 2 * (m - c) ^ 2 + 2 * (x - m) ^ 2 := by
      rcases abs_cases (x - c) with ⟨h, _⟩ | ⟨h, _⟩ <;>
        nlinarith [sq_nonneg (x - c - 1), sq_nonneg (x - c + 1),
          sq_nonneg ((x - m) - (m - c)), sq_nonneg ((x - m) + (m - c))]
    nlinarith [mul_le_mul_of_nonneg_right h1 hφ]

/-- φ_m² / φ₀ is a Gaussian at 2m scaled by e^{m²}. -/
lemma gaussDensity_sq_div (m x : ℝ) :
    gaussDensity x m 1 ^ 2 / gaussDensity x 0 1
      = Real.exp (m ^ 2) * gaussDensity x (2 * m) 1 := by
  simp only [gaussDensity_one_eq]
  have hc : ((2 * π) ^ (-1/2 : ℝ)) ≠ 0 :=
    ne_of_gt (Real.rpow_pos_of_pos (by positivity) _)
  rw [div_eq_iff (mul_ne_zero hc (Real.exp_ne_zero _)), mul_pow]
  have hexp : Real.exp (-(1/2) * (x - m) ^ 2) ^ 2
      = Real.exp (m ^ 2) * Real.exp (-(1/2) * (x - 2 * m) ^ 2)
        * Real.exp (-(1/2) * (x - 0) ^ 2) := by
    rw [sq, ← Real.exp_add, ← Real.exp_add, ← Real.exp_add]
    congr 1
    ring
  rw [hexp]
  ring

/-! ### Fisher entries and the determinant -/

/-- Fisher entry G₁₁ = E[s_m²] in the (m, w) chart, as a density integral. -/
def mixG11 (m w : ℝ) : ℝ :=
  ∫ x, (w * ((x - m) * gaussDensity x m 1)) ^ 2 / mixDensity m w x

/-- Fisher entry G₂₂ = E[s_w²]. -/
def mixG22 (m w : ℝ) : ℝ :=
  ∫ x, (gaussDensity x m 1 - gaussDensity x 0 1) ^ 2 / mixDensity m w x

/-- Fisher entry G₁₂ = E[s_m s_w]. -/
def mixG12 (m w : ℝ) : ℝ :=
  ∫ x, (w * ((x - m) * gaussDensity x m 1))
      * (gaussDensity x m 1 - gaussDensity x 0 1) / mixDensity m w x

/-- Fisher determinant of the 2×2 mixture block. -/
def mixDet (m w : ℝ) : ℝ := mixG11 m w * mixG22 m w - mixG12 m w ^ 2

lemma mixG11_nonneg (m w : ℝ) (h0 : 0 < w) (h1 : w < 1) : 0 ≤ mixG11 m w :=
  integral_nonneg fun x =>
    div_nonneg (sq_nonneg _) (mixDensity_pos h0 h1 m x).le

lemma mixG22_nonneg (m w : ℝ) (h0 : 0 < w) (h1 : w < 1) : 0 ≤ mixG22 m w :=
  integral_nonneg fun x =>
    div_nonneg (sq_nonneg _) (mixDensity_pos h0 h1 m x).le

/-- G₁₁ ≤ w·A with A the Gaussian second moment (value not needed). -/
lemma mixG11_le {w : ℝ} (h0 : 0 < w) (h1 : w < 1) (m : ℝ) :
    mixG11 m w ≤ w * ∫ x, (x - m) ^ 2 * gaussDensity x m 1 := by
  rw [← integral_const_mul]
  apply integral_mono_of_nonneg
  · exact Filter.Eventually.of_forall fun x =>
      div_nonneg (sq_nonneg _) (mixDensity_pos h0 h1 m x).le
  · exact (integrable_sq_mul_gaussDensity m).const_mul w
  · refine Filter.Eventually.of_forall fun x => ?_
    have hp := mixDensity_pos h0 h1 m x
    have hφ := gaussDensity_pos x m
    have hlow := le_mixDensity_left h1.le m x
    rw [div_le_iff₀ hp]
    nlinarith [mul_nonneg (mul_nonneg
      (mul_nonneg h0.le (sq_nonneg (x - m))) hφ.le)
      (sub_nonneg.mpr hlow)]

/-- G₂₂ ≤ B with B the integral of 4(φ_m²/φ₀ + φ₀) (value not needed). -/
lemma mixG22_le {w : ℝ} (h0 : 0 < w) (h2 : w ≤ 1/2) (m : ℝ) :
    mixG22 m w
      ≤ ∫ x, 4 * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1
          + gaussDensity x 0 1) := by
  have hw1 : w < 1 := lt_of_le_of_lt h2 (by norm_num)
  apply integral_mono_of_nonneg
  · exact Filter.Eventually.of_forall fun x =>
      div_nonneg (sq_nonneg _) (mixDensity_pos h0 hw1 m x).le
  · have h : (fun x => 4 * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1
        + gaussDensity x 0 1))
        = fun x => 4 * (Real.exp (m ^ 2) * gaussDensity x (2 * m) 1
            + gaussDensity x 0 1) :=
      funext fun x => by rw [gaussDensity_sq_div]
    rw [h]
    exact (((integrable_gaussDensity (2 * m)).const_mul _).add
      (integrable_gaussDensity 0)).const_mul 4
  · refine Filter.Eventually.of_forall fun x => ?_
    have hp := mixDensity_pos h0 hw1 m x
    have hφ0 := gaussDensity_pos x 0
    have hφ1 := gaussDensity_pos x m
    have hhalf : (1/2 : ℝ) * gaussDensity x 0 1 ≤ mixDensity m w x := by
      have := le_mixDensity_right h0.le m x
      nlinarith
    rw [div_le_iff₀ hp]
    have key : (gaussDensity x m 1 - gaussDensity x 0 1) ^ 2
        ≤ (4 * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1
            + gaussDensity x 0 1)) * ((1/2) * gaussDensity x 0 1) := by
      have hdiv : gaussDensity x m 1 ^ 2 / gaussDensity x 0 1
          * gaussDensity x 0 1 = gaussDensity x m 1 ^ 2 :=
        div_mul_cancel₀ _ (ne_of_gt hφ0)
      nlinarith [sq_nonneg (gaussDensity x m 1 + gaussDensity x 0 1)]
    refine key.trans (mul_le_mul_of_nonneg_left hhalf ?_)
    have : 0 ≤ gaussDensity x m 1 ^ 2 / gaussDensity x 0 1 :=
      div_nonneg (sq_nonneg _) hφ0.le
    nlinarith

/-- |G₁₂| ≤ w·C with C an explicit Gaussian-type integral (value not
    needed). The w factor comes from the score numerator; the density
    lower bound p_w ≥ (1−w)φ₀ ≥ φ₀/2 supplies the rest. -/
lemma abs_mixG12_le {w : ℝ} (h0 : 0 < w) (h2 : w ≤ 1/2) (m : ℝ) :
    |mixG12 m w|
      ≤ w * ∫ x, 2 * (|x - m| * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
          + |x - m| * gaussDensity x m 1) := by
  have hw1 : w < 1 := lt_of_le_of_lt h2 (by norm_num)
  have hint : Integrable fun x =>
      w * (2 * (|x - m| * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
        + |x - m| * gaussDensity x m 1)) := by
    have h : (fun x => w * (2 * (|x - m|
          * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
        + |x - m| * gaussDensity x m 1)))
        = fun x => w * (2 * (Real.exp (m ^ 2)
            * (|x - m| * gaussDensity x (2 * m) 1)
          + |x - m| * gaussDensity x m 1)) :=
      funext fun x => by rw [gaussDensity_sq_div]; ring
    rw [h]
    exact ((((integrable_abs_mul_gaussDensity m (2 * m)).const_mul _).add
      (integrable_abs_mul_gaussDensity m m)).const_mul 2).const_mul w
  have hstep : ∀ x : ℝ, ‖(w * ((x - m) * gaussDensity x m 1))
      * (gaussDensity x m 1 - gaussDensity x 0 1) / mixDensity m w x‖
      ≤ w * (2 * (|x - m| * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
        + |x - m| * gaussDensity x m 1)) := by
    intro x
    have hp := mixDensity_pos h0 hw1 m x
    have hφ0 := gaussDensity_pos x 0
    have hφ1 := gaussDensity_pos x m
    have hφ0' : gaussDensity x 0 1 ≠ 0 := ne_of_gt hφ0
    have hhalf : (1/2 : ℝ) * gaussDensity x 0 1 ≤ mixDensity m w x := by
      have h := le_mixDensity_right h0.le m x
      nlinarith
    rw [Real.norm_eq_abs, abs_div, abs_of_pos hp, div_le_iff₀ hp]
    have habs : |gaussDensity x m 1 - gaussDensity x 0 1|
        ≤ gaussDensity x m 1 + gaussDensity x 0 1 :=
      abs_le.mpr ⟨by linarith, by linarith⟩
    have hnum : |w * ((x - m) * gaussDensity x m 1)
        * (gaussDensity x m 1 - gaussDensity x 0 1)|
        ≤ w * (|x - m| * gaussDensity x m 1)
          * (gaussDensity x m 1 + gaussDensity x 0 1) := by
      rw [abs_mul, abs_mul, abs_mul, abs_of_pos h0, abs_of_pos hφ1]
      nlinarith [mul_nonneg (mul_nonneg h0.le
        (mul_nonneg (abs_nonneg (x - m)) hφ1.le)) (sub_nonneg.mpr habs)]
    refine hnum.trans ?_
    have hRnn : 0 ≤ w * (2 * (|x - m|
          * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
        + |x - m| * gaussDensity x m 1)) := by
      have h1 := div_nonneg (sq_nonneg (gaussDensity x m 1)) hφ0.le
      have h2 := abs_nonneg (x - m)
      positivity
    calc w * (|x - m| * gaussDensity x m 1)
          * (gaussDensity x m 1 + gaussDensity x 0 1)
        = (w * (2 * (|x - m| * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
            + |x - m| * gaussDensity x m 1))) * ((1/2) * gaussDensity x 0 1) := by
          field_simp
      _ ≤ (w * (2 * (|x - m| * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
            + |x - m| * gaussDensity x m 1))) * mixDensity m w x :=
          mul_le_mul_of_nonneg_left hhalf hRnn
  calc |mixG12 m w|
      ≤ ∫ x, ‖(w * ((x - m) * gaussDensity x m 1))
          * (gaussDensity x m 1 - gaussDensity x 0 1) / mixDensity m w x‖ := by
        unfold mixG12
        rw [← Real.norm_eq_abs]
        exact norm_integral_le_integral_norm _
    _ ≤ ∫ x, w * (2 * (|x - m| * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
        + |x - m| * gaussDensity x m 1)) :=
        integral_mono_of_nonneg
          (Filter.Eventually.of_forall fun x => norm_nonneg _) hint
          (Filter.Eventually.of_forall hstep)
    _ = w * ∫ x, 2 * (|x - m| * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
        + |x - m| * gaussDensity x m 1) := integral_const_mul w _

/-! ### The rank-loss theorem -/

/-- Rank loss at the weight boundary: the Fisher determinant of the
    2-component Gaussian mixture tends to 0 as the mixture weight
    w → 0⁺. This is the degeneration boundary of the taxonomy: the
    Fisher metric loses rank in the (m, w) chart. No hypothesis on m
    is needed (at m = 0 the family is degenerate for every w and the
    limit is trivial). -/
theorem mixture_rank_loss (m : ℝ) :
    Tendsto (fun w => mixDet m w) (𝓝[>] (0:ℝ)) (𝓝 0) := by
  set A := ∫ x, (x - m) ^ 2 * gaussDensity x m 1 with hA
  set B := ∫ x, 4 * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1
      + gaussDensity x 0 1) with hB
  set C := ∫ x, 2 * (|x - m| * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
      + |x - m| * gaussDensity x m 1) with hC
  have hA0 : 0 ≤ A := integral_nonneg fun x =>
    mul_nonneg (sq_nonneg _) (gaussDensity_pos x m).le
  have hB0 : 0 ≤ B := integral_nonneg fun x => by
    have := div_nonneg (sq_nonneg (gaussDensity x m 1)) (gaussDensity_pos x 0).le
    have := (gaussDensity_pos x 0).le
    positivity
  have hC0 : 0 ≤ C := integral_nonneg fun x => by
    have := div_nonneg (sq_nonneg (gaussDensity x m 1)) (gaussDensity_pos x 0).le
    have := (gaussDensity_pos x m).le
    have := abs_nonneg (x - m)
    positivity
  -- the per-w determinant bound
  have hdet : ∀ w : ℝ, 0 < w → w ≤ 1/2 → |mixDet m w| ≤ w * (A * B + C ^ 2) := by
    intro w h0 h2
    have hw1 : w < 1 := lt_of_le_of_lt h2 (by norm_num)
    have h11 := mixG11_le h0 hw1 m
    have h22 := mixG22_le h0 h2 m
    have h12 := abs_mixG12_le h0 h2 m
    have h11n := mixG11_nonneg m w h0 hw1
    have h22n := mixG22_nonneg m w h0 hw1
    have hwA : 0 ≤ w * A := mul_nonneg h0.le hA0
    calc |mixDet m w|
        ≤ mixG11 m w * mixG22 m w + mixG12 m w ^ 2 := by
          rw [mixDet]
          refine (abs_sub _ _).trans ?_
          rw [abs_of_nonneg (mul_nonneg h11n h22n), abs_of_nonneg (sq_nonneg _)]
      _ ≤ (w * A) * B + (w * C) ^ 2 := by
          have h := abs_le.mp h12
          exact add_le_add (mul_le_mul h11 h22 h22n hwA) (sq_le_sq' h.1 h.2)
      _ = w * (A * B) + w ^ 2 * C ^ 2 := by ring
      _ ≤ w * (A * B) + w * C ^ 2 := by
          have hw2 : w ^ 2 ≤ w := by nlinarith
          nlinarith [mul_nonneg (sub_nonneg.mpr hw2) (sq_nonneg C)]
      _ = w * (A * B + C ^ 2) := by ring
  -- eventual window and squeeze
  have hev : ∀ᶠ w in 𝓝[>] (0:ℝ), 0 < w ∧ w ≤ 1/2 := by
    have h1 : ∀ᶠ w in 𝓝[>] (0:ℝ), w ∈ Set.Ioi (0:ℝ) :=
      eventually_mem_nhdsWithin
    have h2 : ∀ᶠ w in 𝓝 (0:ℝ), w < 1/2 :=
      gt_mem_nhds (show (0:ℝ) < 1/2 by norm_num)
    filter_upwards [h1, eventually_nhdsWithin_of_eventually_nhds h2]
      with w hw1 hw2
    exact ⟨hw1, hw2.le⟩
  have hg : Tendsto (fun w : ℝ => w * (A * B + C ^ 2)) (𝓝[>] (0:ℝ)) (𝓝 0) := by
    have h : Tendsto (fun w : ℝ => w * (A * B + C ^ 2)) (𝓝 (0:ℝ))
        (𝓝 (0 * (A * B + C ^ 2))) :=
      (continuous_id.mul continuous_const).tendsto 0
    rw [zero_mul] at h
    exact h.mono_left nhdsWithin_le_nhds
  have hgneg : Tendsto (fun w : ℝ => -(w * (A * B + C ^ 2)))
      (𝓝[>] (0:ℝ)) (𝓝 0) := by
    simpa using hg.neg
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hgneg hg ?_ ?_
  · filter_upwards [hev] with w hw
    exact (abs_le.mp (hdet w hw.1 hw.2)).1
  · filter_upwards [hev] with w hw
    exact (abs_le.mp (hdet w hw.1 hw.2)).2

/-! ### Strict positivity of the determinant off the boundary

For w ∈ (0,1) and m ≠ 0 the determinant is strictly positive, so the
w → 0⁺ limit is a genuine rank loss. The argument is elementary: with
t := −G₁₂/G₁₁, the quadratic-form value ∫ (t·s_m + s_w)² p equals
G₂₂ − G₁₂²/G₁₁, and it is positive because the integrand is continuous,
nonnegative, and nonzero at x = m, where the location score vanishes
while the weight score equals c·(1 − e^{−m²/2}) ≠ 0. The witness is
uniform in t, so no linear-independence case analysis is needed. -/

/-- A continuous nonnegative integrable function with one nonzero value
    has positive integral. -/
lemma integral_pos_of_continuous {h : ℝ → ℝ} (hc : Continuous h)
    (hnn : ∀ x, 0 ≤ h x) (hint : Integrable h) {x₀ : ℝ} (hx₀ : h x₀ ≠ 0) :
    0 < ∫ x, h x := by
  rw [integral_pos_iff_support_of_nonneg hnn hint]
  have hopen : IsOpen (Function.support h) := by
    have hs : Function.support h = h ⁻¹' {0}ᶜ := by
      ext x; simp [Function.mem_support]
    rw [hs]
    exact isOpen_compl_singleton.preimage hc
  exact hopen.measure_pos volume ⟨x₀, hx₀⟩

lemma continuous_mixDensity (m w : ℝ) :
    Continuous fun x => mixDensity m w x := by
  unfold mixDensity
  exact (continuous_const.mul (continuous_gaussDensity m)).add
    (continuous_const.mul (continuous_gaussDensity 0))

lemma continuous_scoreNum_m (m w : ℝ) :
    Continuous fun x => w * ((x - m) * gaussDensity x m 1) :=
  continuous_const.mul
    ((continuous_id.sub continuous_const).mul (continuous_gaussDensity m))

lemma continuous_scoreNum_w (m : ℝ) :
    Continuous fun x => gaussDensity x m 1 - gaussDensity x 0 1 :=
  (continuous_gaussDensity m).sub (continuous_gaussDensity 0)

lemma integrable_G11_integrand {w : ℝ} (h0 : 0 < w) (h1 : w < 1) (m : ℝ) :
    Integrable fun x =>
      (w * ((x - m) * gaussDensity x m 1)) ^ 2 / mixDensity m w x := by
  refine ((integrable_sq_mul_gaussDensity m).const_mul w).mono' ?_ ?_
  · exact (((continuous_scoreNum_m m w).pow 2).div (continuous_mixDensity m w)
      (fun x => ne_of_gt (mixDensity_pos h0 h1 m x))).aestronglyMeasurable
  · refine Filter.Eventually.of_forall fun x => ?_
    have hp := mixDensity_pos h0 h1 m x
    have hφ := gaussDensity_pos x m
    have hlow := le_mixDensity_left h1.le m x
    rw [Real.norm_eq_abs, abs_of_nonneg (div_nonneg (sq_nonneg _) hp.le),
      div_le_iff₀ hp]
    nlinarith [mul_nonneg (mul_nonneg
      (mul_nonneg h0.le (sq_nonneg (x - m))) hφ.le)
      (sub_nonneg.mpr hlow)]

lemma integrable_G22_integrand {w : ℝ} (h0 : 0 < w) (h1 : w < 1) (m : ℝ) :
    Integrable fun x =>
      (gaussDensity x m 1 - gaussDensity x 0 1) ^ 2 / mixDensity m w x := by
  have hw' : (1 : ℝ) - w ≠ 0 := by linarith
  have hint : Integrable fun x => (1/(1-w))
      * (2 * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
        + 2 * gaussDensity x 0 1) := by
    have hfun : (fun x => (1/(1-w))
        * (2 * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
          + 2 * gaussDensity x 0 1))
        = fun x => (1/(1-w))
        * (2 * (Real.exp (m ^ 2) * gaussDensity x (2 * m) 1)
          + 2 * gaussDensity x 0 1) :=
      funext fun x => by rw [gaussDensity_sq_div]
    rw [hfun]
    exact ((((integrable_gaussDensity (2 * m)).const_mul _).const_mul 2).add
      ((integrable_gaussDensity 0).const_mul 2)).const_mul _
  refine hint.mono' ?_ ?_
  · exact (((continuous_scoreNum_w m).pow 2).div (continuous_mixDensity m w)
      (fun x => ne_of_gt (mixDensity_pos h0 h1 m x))).aestronglyMeasurable
  · refine Filter.Eventually.of_forall fun x => ?_
    have hp := mixDensity_pos h0 h1 m x
    have hφ0 := gaussDensity_pos x 0
    have hφ0' : gaussDensity x 0 1 ≠ 0 := ne_of_gt hφ0
    have hφ1 := gaussDensity_pos x m
    have hDnn : 0 ≤ (1/(1-w))
        * (2 * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
          + 2 * gaussDensity x 0 1) := by
      have hd := div_nonneg (sq_nonneg (gaussDensity x m 1)) hφ0.le
      have hw'' : (0:ℝ) < 1 - w := by linarith
      positivity
    rw [Real.norm_eq_abs, abs_of_nonneg (div_nonneg (sq_nonneg _) hp.le),
      div_le_iff₀ hp]
    have hval : (1/(1-w)) * (2 * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
          + 2 * gaussDensity x 0 1) * ((1 - w) * gaussDensity x 0 1)
        = 2 * gaussDensity x m 1 ^ 2 + 2 * gaussDensity x 0 1 ^ 2 := by
      field_simp
    calc (gaussDensity x m 1 - gaussDensity x 0 1) ^ 2
        ≤ 2 * gaussDensity x m 1 ^ 2 + 2 * gaussDensity x 0 1 ^ 2 := by
          nlinarith [sq_nonneg (gaussDensity x m 1 + gaussDensity x 0 1)]
      _ = (1/(1-w)) * (2 * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
            + 2 * gaussDensity x 0 1) * ((1 - w) * gaussDensity x 0 1) :=
          hval.symm
      _ ≤ (1/(1-w)) * (2 * (gaussDensity x m 1 ^ 2 / gaussDensity x 0 1)
            + 2 * gaussDensity x 0 1) * mixDensity m w x :=
          mul_le_mul_of_nonneg_left (le_mixDensity_right h0.le m x) hDnn

lemma integrable_G12_integrand {w : ℝ} (h0 : 0 < w) (h1 : w < 1) (m : ℝ) :
    Integrable fun x =>
      (w * ((x - m) * gaussDensity x m 1))
        * (gaussDensity x m 1 - gaussDensity x 0 1) / mixDensity m w x := by
  refine (((integrable_G11_integrand h0 h1 m).const_mul (1/2)).add
    ((integrable_G22_integrand h0 h1 m).const_mul (1/2))).mono' ?_ ?_
  · exact (((continuous_scoreNum_m m w).mul (continuous_scoreNum_w m)).div
      (continuous_mixDensity m w)
      (fun x => ne_of_gt (mixDensity_pos h0 h1 m x))).aestronglyMeasurable
  · refine Filter.Eventually.of_forall fun x => ?_
    have hp := mixDensity_pos h0 h1 m x
    have hp' : mixDensity m w x ≠ 0 := ne_of_gt hp
    rw [Real.norm_eq_abs, abs_div, abs_of_pos hp, div_le_iff₀ hp]
    have hval : ((1/2) * ((w * ((x - m) * gaussDensity x m 1)) ^ 2
          / mixDensity m w x)
        + (1/2) * ((gaussDensity x m 1 - gaussDensity x 0 1) ^ 2
          / mixDensity m w x)) * mixDensity m w x
        = ((w * ((x - m) * gaussDensity x m 1)) ^ 2
          + (gaussDensity x m 1 - gaussDensity x 0 1) ^ 2) / 2 := by
      field_simp
    simp only [Pi.add_apply]
    rw [hval]
    rcases abs_cases ((w * ((x - m) * gaussDensity x m 1))
        * (gaussDensity x m 1 - gaussDensity x 0 1)) with ⟨he, _⟩ | ⟨he, _⟩ <;>
      rw [he] <;>
      nlinarith [sq_nonneg (w * ((x - m) * gaussDensity x m 1)
          - (gaussDensity x m 1 - gaussDensity x 0 1)),
        sq_nonneg (w * ((x - m) * gaussDensity x m 1)
          + (gaussDensity x m 1 - gaussDensity x 0 1))]

/-- Off the boundary the determinant is strictly positive: for m ≠ 0 and
    w ∈ (0,1) the two scores are not proportional, and the (m, w) Fisher
    block is nondegenerate. Together with `mixture_rank_loss` this makes
    w → 0⁺ a genuine rank loss. -/
theorem mixture_det_pos {m w : ℝ} (hm : m ≠ 0) (h0 : 0 < w) (h1 : w < 1) :
    0 < mixDet m w := by
  have hIf := integrable_G11_integrand h0 h1 m
  have hIg := integrable_G22_integrand h0 h1 m
  have hIfg := integrable_G12_integrand h0 h1 m
  -- G₁₁ > 0, witnessed at x = m + 1 where the location score is nonzero.
  have hG11 : 0 < mixG11 m w := by
    refine integral_pos_of_continuous
      (((continuous_scoreNum_m m w).pow 2).div (continuous_mixDensity m w)
        (fun x => ne_of_gt (mixDensity_pos h0 h1 m x)))
      (fun x => div_nonneg (sq_nonneg _) (mixDensity_pos h0 h1 m x).le)
      hIf (x₀ := m + 1) ?_
    have hs : m + 1 - m = 1 := by ring
    have hφ := gaussDensity_pos (m + 1) m
    have hp := mixDensity_pos h0 h1 m (m + 1)
    rw [hs]
    positivity
  set G11 := mixG11 m w with hG11d
  set G12 := mixG12 m w with hG12d
  set G22 := mixG22 m w with hG22d
  set t := -G12 / G11 with ht
  -- the quadratic-form value at (t, 1)
  have hQ : (∫ x, (t * (w * ((x - m) * gaussDensity x m 1))
      + (gaussDensity x m 1 - gaussDensity x 0 1)) ^ 2 / mixDensity m w x)
      = t ^ 2 * G11 + 2 * t * G12 + G22 := by
    have hfun : ∀ x, (t * (w * ((x - m) * gaussDensity x m 1))
        + (gaussDensity x m 1 - gaussDensity x 0 1)) ^ 2 / mixDensity m w x
        = t ^ 2 * ((w * ((x - m) * gaussDensity x m 1)) ^ 2 / mixDensity m w x)
          + (2 * t) * ((w * ((x - m) * gaussDensity x m 1))
            * (gaussDensity x m 1 - gaussDensity x 0 1) / mixDensity m w x)
          + (gaussDensity x m 1 - gaussDensity x 0 1) ^ 2
            / mixDensity m w x := by
      intro x
      have hp' : mixDensity m w x ≠ 0 := ne_of_gt (mixDensity_pos h0 h1 m x)
      field_simp
      ring
    simp only [hfun]
    have ha : Integrable fun x =>
        t ^ 2 * ((w * ((x - m) * gaussDensity x m 1)) ^ 2 / mixDensity m w x) :=
      hIf.const_mul _
    have hb : Integrable fun x =>
        (2 * t) * ((w * ((x - m) * gaussDensity x m 1))
          * (gaussDensity x m 1 - gaussDensity x 0 1) / mixDensity m w x) :=
      hIfg.const_mul _
    have hab : Integrable fun x =>
        t ^ 2 * ((w * ((x - m) * gaussDensity x m 1)) ^ 2 / mixDensity m w x)
          + (2 * t) * ((w * ((x - m) * gaussDensity x m 1))
            * (gaussDensity x m 1 - gaussDensity x 0 1) / mixDensity m w x) :=
      ha.add hb
    rw [integral_add hab hIg, integral_add ha hb,
      integral_const_mul, integral_const_mul]
    rfl
  -- the quadratic-form value is positive, witnessed at x = m.
  have hQpos : 0 < ∫ x, (t * (w * ((x - m) * gaussDensity x m 1))
      + (gaussDensity x m 1 - gaussDensity x 0 1)) ^ 2 / mixDensity m w x := by
    have hcont : Continuous fun x => (t * (w * ((x - m) * gaussDensity x m 1))
        + (gaussDensity x m 1 - gaussDensity x 0 1)) ^ 2 / mixDensity m w x :=
      (((continuous_const.mul (continuous_scoreNum_m m w)).add
        (continuous_scoreNum_w m)).pow 2).div (continuous_mixDensity m w)
        (fun x => ne_of_gt (mixDensity_pos h0 h1 m x))
    have hIQ : Integrable fun x => (t * (w * ((x - m) * gaussDensity x m 1))
        + (gaussDensity x m 1 - gaussDensity x 0 1)) ^ 2 / mixDensity m w x := by
      have hfun : ∀ x, (t * (w * ((x - m) * gaussDensity x m 1))
          + (gaussDensity x m 1 - gaussDensity x 0 1)) ^ 2 / mixDensity m w x
          = t ^ 2 * ((w * ((x - m) * gaussDensity x m 1)) ^ 2 / mixDensity m w x)
            + (2 * t) * ((w * ((x - m) * gaussDensity x m 1))
              * (gaussDensity x m 1 - gaussDensity x 0 1) / mixDensity m w x)
            + (gaussDensity x m 1 - gaussDensity x 0 1) ^ 2
              / mixDensity m w x := by
        intro x
        have hp' : mixDensity m w x ≠ 0 := ne_of_gt (mixDensity_pos h0 h1 m x)
        field_simp
        ring
      simp only [hfun]
      exact ((hIf.const_mul _).add (hIfg.const_mul _)).add hIg
    refine integral_pos_of_continuous hcont
      (fun x => div_nonneg (sq_nonneg _) (mixDensity_pos h0 h1 m x).le)
      hIQ (x₀ := m) ?_
    have hzero : m - m = 0 := by ring
    have hgm : 0 < gaussDensity m m 1 - gaussDensity m 0 1 := by
      rw [gaussDensity_one_eq, gaussDensity_one_eq]
      have hm2 : 0 < m ^ 2 := by positivity
      have hexp : Real.exp (-(1/2) * (m - 0) ^ 2)
          < Real.exp (-(1/2) * (m - m) ^ 2) := by
        apply Real.exp_lt_exp.mpr
        nlinarith
      have hcpos : (0:ℝ) < (2 * π) ^ (-1/2 : ℝ) :=
        Real.rpow_pos_of_pos (by positivity) _
      nlinarith
    have hp := mixDensity_pos h0 h1 m m
    rw [hzero]
    have hnum : t * (w * (0 * gaussDensity m m 1))
        + (gaussDensity m m 1 - gaussDensity m 0 1)
        = gaussDensity m m 1 - gaussDensity m 0 1 := by ring
    rw [hnum]
    positivity
  rw [hQ] at hQpos
  -- t = −G₁₂/G₁₁ collapses the form to G₂₂ − G₁₂²/G₁₁.
  have hG11' : G11 ≠ 0 := ne_of_gt hG11
  have hcollapse : t ^ 2 * G11 + 2 * t * G12 + G22 = G22 - G12 ^ 2 / G11 := by
    rw [ht]
    field_simp
    ring
  rw [hcollapse] at hQpos
  have hdet : mixDet m w = G11 * (G22 - G12 ^ 2 / G11) := by
    rw [mixDet, ← hG11d, ← hG12d, ← hG22d]
    field_simp
  rw [hdet]
  exact mul_pos hG11 hQpos

/-! ## 6. The KL-order-k curve in the Gaussian location family

The curve μ(t) = t^k in {N(μ, 1)} realises a KL-order-k approach: the
basin-shape example of rem:fisher_decay_three_readings (quartic well at
k = 2, sextic at k = 3). Everything is exact for this family. The
moving-measure directional Fisher is k²·t^{2(k−1)} with no remainder,
the KL to the base point is t^{2k}/2, and the paper's 2k² Fisher–KL
coefficient ratio is the exact identity F(t)·t² = 2k²·K(t). The
leading-rate statement connects to the abstract layers in
fisher_decay.lean. -/

/-- Moving-measure directional Fisher along μ(t) = t^k:
    E_{p_t}[s_t²] with s_t(x) = k·t^{k−1}·(x − t^k). -/
def curveFisher (k : ℕ) (t : ℝ) : ℝ :=
  ∫ x, ((k:ℝ) * t^(k-1) * (x - t^k))^2
    ∂ProbabilityTheory.gaussianReal (t^k) ⟨1, one_pos.le⟩

/-- K(t) = KL(p₀ ‖ p_{t^k}) as a density integral. -/
def curveKL (k : ℕ) (t : ℝ) : ℝ :=
  ∫ x, (logGauss x 0 1 - logGauss x (t^k) 1) * gaussDensity x 0 1

lemma one_nnreal_ne_zero : (⟨1, one_pos.le⟩ : NNReal) ≠ 0 := by
  intro h
  have h1 := congrArg (fun v : NNReal => (v : ℝ)) h
  exact one_ne_zero h1

/-- Second central moment of the unit-variance Gaussian measure. -/
lemma integral_central_sq_gaussianReal (m : ℝ) :
    ∫ x, (x - m) ^ 2 ∂ProbabilityTheory.gaussianReal m ⟨1, one_pos.le⟩
      = 1 := by
  have hmean : ∫ x, x ∂ProbabilityTheory.gaussianReal m ⟨1, one_pos.le⟩
      = m := by
    simp
  calc (∫ x, (x - m) ^ 2 ∂ProbabilityTheory.gaussianReal m ⟨1, one_pos.le⟩)
      = ∫ x, (x - (∫ y, y ∂ProbabilityTheory.gaussianReal m ⟨1, one_pos.le⟩)) ^ 2
          ∂ProbabilityTheory.gaussianReal m ⟨1, one_pos.le⟩ := by
        congr
        funext x
        rw [hmean]
    _ = ProbabilityTheory.variance id
          (ProbabilityTheory.gaussianReal m ⟨1, one_pos.le⟩) := by
        rw [← ProbabilityTheory.variance_eq_integral measurable_id'.aemeasurable]
        rfl
    _ = 1 := by
        rw [ProbabilityTheory.variance_id_gaussianReal]
        rfl

lemma integral_gaussDensity_eq_one (m : ℝ) :
    (∫ x, gaussDensity x m 1) = 1 := by
  have h : (fun x => gaussDensity x m 1)
      = ProbabilityTheory.gaussianPDFReal m ⟨1, one_pos.le⟩ :=
    funext fun x => gaussDensity_eq_gaussianPDFReal x m 1 one_pos
  rw [h]
  exact ProbabilityTheory.integral_gaussianPDFReal_eq_one m one_nnreal_ne_zero

lemma integrable_id_mul_gaussDensity :
    Integrable (fun x => x * gaussDensity x 0 1) := by
  refine (integrable_abs_mul_gaussDensity 0 0).mono' ?_ ?_
  · exact (continuous_id.mul (continuous_gaussDensity 0)).aestronglyMeasurable
  · refine Filter.Eventually.of_forall fun x => ?_
    rw [Real.norm_eq_abs, abs_mul, abs_of_pos (gaussDensity_pos x 0)]
    simp [sub_zero]

lemma integral_id_mul_gaussDensity_zero :
    (∫ x, x * gaussDensity x 0 1) = 0 := by
  have hv0 : (⟨1, one_pos.le⟩ : NNReal) ≠ 0 := one_nnreal_ne_zero
  have h1 : (∫ x, x ∂ProbabilityTheory.gaussianReal 0 ⟨1, one_pos.le⟩)
      = ∫ x, x * gaussDensity x 0 1 := by
    rw [ProbabilityTheory.integral_gaussianReal_eq_integral_smul hv0]
    congr
    funext x
    rw [smul_eq_mul, gaussDensity_eq_gaussianPDFReal x 0 1 one_pos]
    ring
  rw [← h1]
  simp

theorem curveFisher_eq (k : ℕ) (t : ℝ) :
    curveFisher k t = (k:ℝ)^2 * t^(2*(k-1)) := by
  unfold curveFisher
  have hfun : ∀ x : ℝ, ((k:ℝ) * t^(k-1) * (x - t^k))^2
      = ((k:ℝ)^2 * (t^(k-1))^2) * (x - t^k)^2 := fun x => by ring
  simp only [hfun]
  rw [integral_const_mul, integral_central_sq_gaussianReal, mul_one,
    mul_comm 2 (k-1), pow_mul]

theorem curveKL_eq (k : ℕ) (t : ℝ) :
    curveKL k t = t^(2*k) / 2 := by
  unfold curveKL
  have hfun : ∀ x : ℝ, (logGauss x 0 1 - logGauss x (t^k) 1)
        * gaussDensity x 0 1
      = ((t^k)^2/2) * gaussDensity x 0 1
        - t^k * (x * gaussDensity x 0 1) := by
    intro x
    unfold logGauss
    ring
  simp only [hfun]
  rw [integral_sub ((integrable_gaussDensity 0).const_mul _)
      (integrable_id_mul_gaussDensity.const_mul _),
    integral_const_mul, integral_const_mul, integral_gaussDensity_eq_one,
    integral_id_mul_gaussDensity_zero, mul_one, mul_zero, sub_zero,
    mul_comm 2 k, pow_mul]

/-- The paper's 2k² Fisher–KL coefficient ratio, exact for this family:
    F(t)·t² = 2k²·K(t). At k = 1 this is the regular case where the
    naive Hessian prediction agrees; at k ≥ 2 it is the singular-geometry
    correction of rem:leading_fisher_kl_ratio. -/
theorem curve_fisher_kl_ratio {k : ℕ} (hk : 1 ≤ k) (t : ℝ) :
    curveFisher k t * t^2 = 2 * (k:ℝ)^2 * curveKL k t := by
  rw [curveFisher_eq, curveKL_eq]
  have h : 2*(k-1) + 2 = 2*k := by omega
  rw [mul_assoc, ← pow_add, h]
  ring

/-- The curve realises the leading rate 2(k−1) with coefficient k²,
    connecting the concrete family to the abstract fisher_decay layers. -/
theorem curveFisher_hasLeadingRate (k : ℕ) :
    HasLeadingRate (curveFisher k) (2*(k-1)) ((k:ℝ)^2) := by
  have h : Filter.Tendsto (fun _ : ℝ => (k:ℝ)^2) (nhdsWithin 0 (Set.Ioi 0))
      (nhds ((k:ℝ)^2)) := tendsto_const_nhds
  refine h.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht
  rw [curveFisher_eq]
  have htp : t ^ (2*(k-1)) ≠ 0 := ne_of_gt (pow_pos ht _)
  field_simp

end

end DeadDirections


==> anc/DeadDirections/GaussianLayer.lean <==
/-
  The Gaussian-expectation layer.

  Three hypothesis classes recur across the bridge rows as
  assumptions on moments: the MSE output base case (the σ⁻² noise
  computation enters the linear-model rows as moment hypotheses on
  the output gradient), the second-moment normalisations, and the
  almost-sure non-degeneracy of weighted averages. This module
  discharges them at the measure level: the second moment of the
  centred Gaussian is its variance parameter, the MSE base case is
  exact on the independent product (the squared residual of the dead
  output c·x against the noise target integrates to c² + v, the
  cross term vanishing by independence and zero mean), and any
  non-zero weighted-sum reading is non-degenerate off a null set,
  because its zero set is the kernel of a non-zero linear functional
  and proper submodules are Haar-null.
-/
import Mathlib.Probability.Distributions.Gaussian.Real
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Measure.Lebesgue.EqHaar
import DeadDirections.FisherDecay
import DeadDirections.DeepLinearBridge

namespace DeadDirections

open MeasureTheory ProbabilityTheory

/-- The second moment of the centred Gaussian is its variance
    parameter. -/
lemma integral_sq_gaussianReal (v : NNReal) :
    ∫ x, x ^ 2 ∂gaussianReal 0 v = v := by
  have h := variance_fun_id_gaussianReal (μ := 0) (v := v)
  rw [variance_eq_integral measurable_id'.aemeasurable] at h
  simpa using h

lemma integrable_sq_gaussianReal (v : NNReal) :
    Integrable (fun x : ℝ => x ^ 2) (gaussianReal 0 v) := by
  have h := memLp_id_gaussianReal (μ := 0) (v := v) 2
  have h2 := h.integrable_sq
  simpa using h2

lemma integrable_id_gaussianReal (v : NNReal) :
    Integrable (fun x : ℝ => x) (gaussianReal 0 v) := by
  have h := memLp_id_gaussianReal (μ := 0) (v := v) 1
  exact memLp_one_iff_integrable.mp (by simpa using h)

/-- The MSE base case, exact on the independent product: the squared
    residual of the dead output c·x against the noise target
    integrates to c² + v. The cross term vanishes by independence
    and zero mean; this is the moment hypothesis the linear-model
    backward rows consume. -/
theorem mse_base_case (c : ℝ) (v : NNReal) :
    ∫ z : ℝ × ℝ, (c * z.1 - z.2) ^ 2
      ∂((gaussianReal 0 (1 : NNReal)).prod (gaussianReal 0 v))
      = c ^ 2 + v := by
  set μ1 := gaussianReal 0 (1 : NNReal) with hμ1
  set μ2 := gaussianReal 0 v with hμ2
  have hexp : ∀ z : ℝ × ℝ, (c * z.1 - z.2) ^ 2
      = c ^ 2 * z.1 ^ 2 + ((-2 * c) * z.1) * z.2 + z.2 ^ 2 :=
    fun z => by ring
  have h1 : Integrable (fun z : ℝ × ℝ => c ^ 2 * z.1 ^ 2)
      (μ1.prod μ2) :=
    ((integrable_sq_gaussianReal _).const_mul (c ^ 2)).comp_fst μ2
  have h2 : Integrable (fun z : ℝ × ℝ => ((-2 * c) * z.1) * z.2)
      (μ1.prod μ2) :=
    Integrable.mul_prod
      ((integrable_id_gaussianReal _).const_mul (-2 * c))
      (integrable_id_gaussianReal v)
  have h3 : Integrable (fun z : ℝ × ℝ => z.2 ^ 2) (μ1.prod μ2) :=
    (integrable_sq_gaussianReal v).comp_snd μ1
  calc ∫ z : ℝ × ℝ, (c * z.1 - z.2) ^ 2 ∂(μ1.prod μ2)
      = ∫ z : ℝ × ℝ, (c ^ 2 * z.1 ^ 2 + ((-2 * c) * z.1) * z.2
          + z.2 ^ 2) ∂(μ1.prod μ2) := by
        congr 1
        funext z
        exact hexp z
    _ = (∫ z : ℝ × ℝ, (c ^ 2 * z.1 ^ 2 + ((-2 * c) * z.1) * z.2)
          ∂(μ1.prod μ2))
        + ∫ z : ℝ × ℝ, z.2 ^ 2 ∂(μ1.prod μ2) :=
        integral_add (h1.add h2) h3
    _ = (∫ z : ℝ × ℝ, c ^ 2 * z.1 ^ 2 ∂(μ1.prod μ2))
        + (∫ z : ℝ × ℝ, ((-2 * c) * z.1) * z.2 ∂(μ1.prod μ2))
        + ∫ z : ℝ × ℝ, z.2 ^ 2 ∂(μ1.prod μ2) := by
        rw [integral_add h1 h2]
    _ = c ^ 2 + 0 + v := by
        have hfst : ∫ z : ℝ × ℝ, c ^ 2 * z.1 ^ 2 ∂(μ1.prod μ2)
            = c ^ 2 := by
          have hp := integral_prod_mul (μ := μ1) (ν := μ2)
            (f := fun x => c ^ 2 * x ^ 2) (g := fun _ => (1:ℝ))
          beta_reduce at hp
          rw [show (fun z : ℝ × ℝ => c ^ 2 * z.1 ^ 2)
              = fun z : ℝ × ℝ => c ^ 2 * z.1 ^ 2 * 1 from
              funext fun z => (mul_one _).symm]
          rw [hp, integral_const_mul, integral_sq_gaussianReal]
          simp
        have hcross : ∫ z : ℝ × ℝ, ((-2 * c) * z.1) * z.2
            ∂(μ1.prod μ2) = 0 := by
          have hp := integral_prod_mul (μ := μ1) (ν := μ2)
            (f := fun x => (-2 * c) * x) (g := fun y => y)
          beta_reduce at hp
          rw [hp]
          have hm : ∫ y : ℝ, y ∂μ2 = 0 := by
            rw [hμ2]
            simp
          rw [hm, mul_zero]
        have hsnd : ∫ z : ℝ × ℝ, z.2 ^ 2 ∂(μ1.prod μ2) = v := by
          have hp := integral_prod_mul (μ := μ1) (ν := μ2)
            (f := fun _ => (1:ℝ)) (g := fun y => y ^ 2)
          beta_reduce at hp
          rw [show (fun z : ℝ × ℝ => z.2 ^ 2)
              = fun z : ℝ × ℝ => 1 * z.2 ^ 2 from
              funext fun z => (one_mul _).symm]
          rw [hp, integral_sq_gaussianReal]
          simp
        rw [hfst, hcross, hsnd]
    _ = c ^ 2 + v := by ring

/-- The zero set of a non-zero weighted-sum reading is Haar-null:
    the almost-sure non-degeneracy behind the Θ(1) coefficients. -/
theorem hyperplane_null {n : ℕ} (a : Fin n → ℝ) (ha : a ≠ 0) :
    volume {x : Fin n → ℝ | ∑ i, a i * x i = 0} = 0 := by
  let φ : (Fin n → ℝ) →ₗ[ℝ] ℝ :=
    { toFun := fun x => ∑ i, a i * x i
      map_add' := fun x y => by
        simp only [Pi.add_apply]
        rw [← Finset.sum_add_distrib]
        exact Finset.sum_congr rfl fun i _ => by ring
      map_smul' := fun r x => by
        simp only [Pi.smul_apply, smul_eq_mul, RingHom.id_apply]
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl fun i _ => by ring }
  have hi : ∃ i, a i ≠ 0 := by
    by_contra h'
    push Not at h'
    exact ha (funext h')
  obtain ⟨i, hai⟩ := hi
  have hne : LinearMap.ker φ ≠ ⊤ := by
    intro htop
    have hmem : a ∈ LinearMap.ker φ := by
      rw [htop]
      trivial
    have hzero : ∑ j, a j * a j = 0 := hmem
    have hpos : 0 < ∑ j, a j * a j :=
      Finset.sum_pos' (fun j _ => mul_self_nonneg _)
        ⟨i, Finset.mem_univ i, mul_self_pos.mpr hai⟩
    linarith
  have h := Measure.addHaar_submodule
    (volume : Measure (Fin n → ℝ)) (LinearMap.ker φ) hne
  have hset : {x : Fin n → ℝ | ∑ i, a i * x i = 0}
      = (LinearMap.ker φ : Set (Fin n → ℝ)) := by
    ext x
    simp only [Set.mem_setOf_eq, SetLike.mem_coe, LinearMap.mem_ker]
    rfl
  rw [hset]
  exact h

/-- The composed backward row: the dead-channel backward moment with
    the output gradient given by the Gaussian residual model. The
    chain contributes the amplitude t^K, the base case contributes
    c² + v, and the moment has leading rate 2K with coefficient
    exactly c² + v: the linear-model backward rows no longer assume
    their base case, they derive it through mse_base_case. -/
theorem backward_dead_moment (c : ℝ) (v : NNReal) (K : ℕ) :
    HasLeadingRate
      (fun t => ∫ z : ℝ × ℝ, (t ^ K * (c * z.1 - z.2)) ^ 2
        ∂((gaussianReal 0 (1 : NNReal)).prod (gaussianReal 0 v)))
      (2 * K) (c ^ 2 + v) := by
  have hpt : ∀ t : ℝ,
      (∫ z : ℝ × ℝ, (t ^ K * (c * z.1 - z.2)) ^ 2
        ∂((gaussianReal 0 (1 : NNReal)).prod (gaussianReal 0 v)))
      = (c ^ 2 + v) * t ^ (2 * K) := by
    intro t
    have hfun : (fun z : ℝ × ℝ => (t ^ K * (c * z.1 - z.2)) ^ 2)
        = fun z : ℝ × ℝ => (t ^ K) ^ 2 * (c * z.1 - z.2) ^ 2 :=
      funext fun z => by ring
    rw [hfun, integral_const_mul, mse_base_case]
    rw [← pow_mul]
    ring_nf
  have h := (hasLeadingRate_pow (2 * K)).const_mul (c ^ 2 + (v : ℝ))
  have h2 : HasLeadingRate
      (fun t => (c ^ 2 + (v : ℝ)) * t ^ (2 * K)) (2 * K)
      (c ^ 2 + v) := by simpa using h
  refine h2.congr fun t => ?_
  simp only [hpt]

/-- thm:bridge with its base case derived: on the independent Gaussian
    product, an output gradient whose dead component is the residual
    c·x − y composes with the canonical backward chain to the dead
    G-entry t^{2(L−ℓ)}·(c² + v) exactly, the ladder and the σ⁻²-type
    floor in one identity. -/
theorem mse_bridge_composed {n : ℕ} (c : ℝ) (v : NNReal) (L ℓ : ℕ) (t : ℝ)
    (δ : ℝ × ℝ → Fin (n+1) → ℝ)
    (hδ : ∀ z, δ z (Fin.last n) = c * z.1 - z.2) :
    ∫ z, ((canonicalLayer n t ^ (L - ℓ)).mulVec (δ z) (Fin.last n)) ^ 2
        ∂((gaussianReal 0 (1 : NNReal)).prod (gaussianReal 0 v))
      = t ^ (2 * (L - ℓ)) * (c ^ 2 + v) := by
  refine (deep_linear_backward_rate L ℓ t δ).trans ?_
  congr 1
  rw [← mse_base_case c v]
  refine integral_congr_ae (Filter.Eventually.of_forall fun z => ?_)
  show δ z (Fin.last n) ^ 2 = (c * z.1 - z.2) ^ 2
  rw [hδ z]

end DeadDirections


==> anc/DeadDirections/KfacLift.lean <==
/-
  The Kronecker lift of the dead direction (theory paper,
  cor:kfac_lift and rem:kfac_lift_crosslayer), diagonal model.

  The per-layer K-FAC factor is A ⊗ G. In the diagonal model both
  factors are entry arrays and the Kronecker product is the product
  array on the product index. The corollary's mechanism: the bottom
  eigenvalue of the product array is the product of the bottom factor
  eigenvalues (non-negativity makes products smallest at the pair of
  minima), the bottom direction is the pair index (the rank-one lift
  g_min a_minᵀ), and at the canonical singular configuration the
  bottom pair is the dead unit with eigenvalue t^{2(a+b)}: the A–G
  duality product, read from the two factor arrays with the parameter
  Fisher never formed. The cross-layer remark's gauge-ray flatness is
  the other layer contributing the factor zero.
-/
import Mathlib.Data.Real.Basic
import Mathlib.Algebra.Order.BigOperators.Ring.Finset
import Mathlib.Data.Fintype.Prod
import Mathlib.Data.Fin.VecNotation
import Mathlib.LinearAlgebra.Matrix.Kronecker
import DeadDirections.FisherDecay
import DeadDirections.SigmaMin

namespace DeadDirections

/-- The diagonal-model Kronecker product: the product array on the
    product index. -/
def kron {n m : ℕ} (α : Fin n → ℝ) (γ : Fin m → ℝ) :
    Fin n × Fin m → ℝ :=
  fun p => α p.1 * γ p.2

/-- The bottom of the product array is the product of the factor
    bottoms: with non-negative floors below each factor, the product
    of the floors sits below every product entry. -/
theorem kron_min {n m : ℕ} {α : Fin n → ℝ} {γ : Fin m → ℝ}
    {a0 g0 : ℝ} (ha0 : 0 ≤ a0) (hg0 : 0 ≤ g0)
    (hα : ∀ i, a0 ≤ α i) (hγ : ∀ j, g0 ≤ γ j) :
    ∀ p : Fin n × Fin m, a0 * g0 ≤ kron α γ p := by
  intro p
  have h1 : a0 * g0 ≤ α p.1 * g0 :=
    mul_le_mul_of_nonneg_right (hα p.1) hg0
  have h2 : α p.1 * g0 ≤ α p.1 * γ p.2 :=
    mul_le_mul_of_nonneg_left (hγ p.2) (ha0.trans (hα p.1))
  exact h1.trans h2

/-- The floor is attained at the pair of attaining indices: the
    bottom direction of the lift is the pair (i₀, j₀), the rank-one
    weight increment. -/
theorem kron_min_attained {n m : ℕ} (α : Fin n → ℝ) (γ : Fin m → ℝ)
    (i₀ : Fin n) (j₀ : Fin m) :
    kron α γ (i₀, j₀) = α i₀ * γ j₀ := rfl

/-- The variational form: the product floor bounds the diagonal
    quadratic form of the lifted factor at every parameter vector. -/
theorem kron_quadform {n m : ℕ} {α : Fin n → ℝ} {γ : Fin m → ℝ}
    {a0 g0 : ℝ} (ha0 : 0 ≤ a0) (hg0 : 0 ≤ g0)
    (hα : ∀ i, a0 ≤ α i) (hγ : ∀ j, g0 ≤ γ j)
    (v : Fin n × Fin m → ℝ) :
    a0 * g0 * ∑ p, v p ^ 2 ≤ ∑ p, kron α γ p * v p ^ 2 := by
  rw [Finset.mul_sum]
  refine Finset.sum_le_sum fun p _ => ?_
  exact mul_le_mul_of_nonneg_right (kron_min ha0 hg0 hα hγ p)
    (sq_nonneg _)

section Canonical

variable {n m : ℕ}

/-- The canonical input factor: unit entries except t^{2a} at the
    dead unit. -/
noncomputable def canonicalFactor (t : ℝ) (a : ℕ) (h : Fin n) :
    Fin n → ℝ :=
  fun i => if i = h then t ^ (2 * a) else 1

/-- At the canonical configuration the dead-unit pair of the lift
    carries exactly the A–G duality product t^{2(a+b)}. -/
theorem canonical_kron_dead (t : ℝ) (a b : ℕ) (h : Fin n)
    (h' : Fin m) :
    kron (canonicalFactor t a h) (canonicalFactor t b h') (h, h')
      = t ^ (2 * (a + b)) := by
  have hexp : 2 * (a + b) = 2 * a + 2 * b := by ring
  simp only [kron, canonicalFactor, if_pos]
  rw [hexp, pow_add]

/-- For 0 < t ≤ 1 the dead-unit pair is the bottom of the lifted
    array: every other pair carries at least one unit factor and sits
    above it. -/
theorem canonical_kron_bottom {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1)
    (a b : ℕ) (h : Fin n) (h' : Fin m) :
    ∀ p : Fin n × Fin m,
      kron (canonicalFactor t a h) (canonicalFactor t b h') (h, h')
        ≤ kron (canonicalFactor t a h) (canonicalFactor t b h') p := by
  intro p
  have hpa : t ^ (2 * a) ≤ 1 := pow_le_one₀ ht0 ht1
  have hpb : t ^ (2 * b) ≤ 1 := pow_le_one₀ ht0 ht1
  have hna : 0 ≤ t ^ (2 * a) := pow_nonneg ht0 _
  have hnb : 0 ≤ t ^ (2 * b) := pow_nonneg ht0 _
  rw [canonical_kron_dead]
  have hexp : 2 * (a + b) = 2 * a + 2 * b := by ring
  rw [hexp, pow_add]
  simp only [kron, canonicalFactor]
  by_cases h1 : p.1 = h
  · by_cases h2 : p.2 = h'
    · rw [if_pos h1, if_pos h2]
    · rw [if_pos h1, if_neg h2, mul_one]
      have h := mul_le_mul_of_nonneg_left hpb hna
      simpa using h
  · rw [if_neg h1, one_mul]
    by_cases h2 : p.2 = h'
    · rw [if_pos h2]
      have h := mul_le_mul_of_nonneg_right hpa hnb
      simpa using h
    · rw [if_neg h2]
      calc t ^ (2 * a) * t ^ (2 * b) ≤ 1 * 1 :=
            mul_le_mul hpa hpb hnb (by norm_num)
        _ = 1 := by norm_num

/-- The per-layer factor ladder (thm:multilayer-A at the diagonal
    model): the layer-ℓ factor array carries exactly t^{2a} at the
    dead unit (a = ℓ−1 on the A side, L−ℓ on the G side), and for
    0 < t ≤ 1 that entry is the bottom of the array. -/
theorem canonical_factor_bottom {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1)
    (a : ℕ) (h : Fin n) :
    canonicalFactor t a h h = t ^ (2 * a)
      ∧ ∀ i, canonicalFactor t a h h ≤ canonicalFactor t a h i := by
  have hval : canonicalFactor t a h h = t ^ (2 * a) := by
    simp [canonicalFactor]
  refine ⟨hval, fun i => ?_⟩
  rw [hval]
  unfold canonicalFactor
  by_cases hi : i = h
  · rw [if_pos hi]
  · rw [if_neg hi]
    exact pow_le_one₀ ht0 ht1

end Canonical

section MatrixKron

open Matrix Kronecker

/-- The Kronecker product of vectors on the product index: the
    vectorisation of the rank-one matrix g aᵀ. -/
def vecKron {n m : ℕ} (a : Fin n → ℝ) (g : Fin m → ℝ) :
    Fin n × Fin m → ℝ :=
  fun p => a p.1 * g p.2

/-- The rank-one identification: the (i, j) entry of the lifted
    vector is the (j, i) entry of g aᵀ, the weight increment of the
    corollary. -/
theorem vecKron_rankOne {n m : ℕ} (a : Fin n → ℝ) (g : Fin m → ℝ)
    (i : Fin n) (j : Fin m) :
    vecKron a g (i, j) = g j * a i := mul_comm _ _

/-- The mixed-product property in vector form: the true Kronecker
    matrix acts factorwise on lifted vectors. -/
theorem kron_mulVec_vecKron {n m : ℕ}
    (A : Matrix (Fin n) (Fin n) ℝ) (G : Matrix (Fin m) (Fin m) ℝ)
    (a : Fin n → ℝ) (g : Fin m → ℝ) :
    (A ⊗ₖ G).mulVec (vecKron a g)
      = vecKron (A.mulVec a) (G.mulVec g) := by
  funext p
  simp only [Matrix.mulVec, dotProduct, vecKron,
    Matrix.kroneckerMap_apply]
  rw [Fintype.sum_prod_type, Finset.sum_mul_sum]
  refine Finset.sum_congr rfl fun k _ => ?_
  refine Finset.sum_congr rfl fun l _ => ?_
  ring

/-- cor:kfac_lift on true matrices: factor eigenpairs multiply, so
    the lifted vector a ⊗ g is an eigenvector of A ⊗ₖ G with
    eigenvalue α·γ. -/
theorem kron_eigen {n m : ℕ}
    {A : Matrix (Fin n) (Fin n) ℝ} {G : Matrix (Fin m) (Fin m) ℝ}
    {a : Fin n → ℝ} {g : Fin m → ℝ} {α γ : ℝ}
    (ha : A.mulVec a = α • a) (hg : G.mulVec g = γ • g) :
    (A ⊗ₖ G).mulVec (vecKron a g) = (α * γ) • vecKron a g := by
  rw [kron_mulVec_vecKron, ha, hg]
  funext p
  simp only [vecKron, Pi.smul_apply, smul_eq_mul]
  ring

/-- Transposes distribute over the Kronecker product. -/
lemma kron_transpose {a b : ℕ} (A : Matrix (Fin a) (Fin a) ℝ)
    (G : Matrix (Fin b) (Fin b) ℝ) :
    (A ⊗ₖ G)ᵀ = Aᵀ ⊗ₖ Gᵀ :=
  Matrix.kroneckerMap_transpose _ A G

/-- Spectral exhaustiveness: the Kronecker product of two real
    symmetric matrices has the complete spectral decomposition with
    the lifted eigenvector matrix and the product eigenvalues on the
    product index. The lifted eigenpairs are all of the spectrum,
    with multiplicity. -/
theorem kron_spectral {a b : ℕ}
    {A : Matrix (Fin (a+1)) (Fin (a+1)) ℝ}
    {G : Matrix (Fin (b+1)) (Fin (b+1)) ℝ}
    (hA : A.IsHermitian) (hG : G.IsHermitian) :
    A ⊗ₖ G = (eigU hA ⊗ₖ eigU hG)
        * Matrix.diagonal (fun p : Fin (a+1) × Fin (b+1) =>
            hA.eigenvalues p.1 * hG.eigenvalues p.2)
        * (eigU hA ⊗ₖ eigU hG)ᵀ
      ∧ (eigU hA ⊗ₖ eigU hG)ᵀ * (eigU hA ⊗ₖ eigU hG) = 1 := by
  constructor
  · conv_lhs => rw [spectral_real hA, spectral_real hG]
    rw [Matrix.mul_kronecker_mul, Matrix.mul_kronecker_mul,
      Matrix.diagonal_kronecker_diagonal, kron_transpose]
  · rw [kron_transpose, ← Matrix.mul_kronecker_mul,
      eigU_star_mul_self hA, eigU_star_mul_self hG,
      Matrix.one_kronecker_one]

end MatrixKron

section GlobalRate

/-! ### The quotient global rate (cor:global-rate), scalar model

The two-layer scalar product network at the symmetric point has raw
Fisher quadratic form t²(v₁ + v₂)²: rank one. The gauge direction
(1, −1) (the inner reparameterisation orbit) is null at every t, so
the raw parameter Fisher never attains the rate; the symmetric
horizontal direction reads the quotient eigenvalue 2t², the paper's
own value at L = 2, with leading rate 2(L−1) = 2. The per-block
minimum over same-rate blocks keeps the rate
(`HasLeadingRate.min_of_eq`). -/

/-- The raw two-layer Fisher quadratic form at the symmetric point,
    scalar model. -/
def gaugeQuad (t : ℝ) (v : Fin 2 → ℝ) : ℝ := t ^ 2 * (v 0 + v 1) ^ 2

/-- Every gauge-orbit direction is null at every t: the raw Fisher
    does not attain the rate at its smallest eigenvalue. -/
theorem gauge_null (t : ℝ) (v : Fin 2 → ℝ) (hv : v 0 + v 1 = 0) :
    gaugeQuad t v = 0 := by
  unfold gaugeQuad
  rw [hv]
  ring

/-- The gauge witness (1, −1) is a non-zero null direction. -/
theorem gauge_null_witness (t : ℝ) :
    gaugeQuad t ![1, -1] = 0 ∧ (![1, -1] : Fin 2 → ℝ) 0 ≠ 0 := by
  constructor
  · apply gauge_null
    norm_num
  · norm_num

/-- The horizontal (quotient) eigenvalue: the symmetric direction
    reads 2t², leading rate 2(L−1) = 2 with coefficient 2. -/
theorem horizontal_rate :
    HasLeadingRate (fun t => gaugeQuad t ![1, 1] / 2) 2 2 := by
  have h := (hasLeadingRate_pow 2).const_mul (2:ℝ)
  norm_num at h
  refine h.congr fun t => ?_
  unfold gaugeQuad
  norm_num
  ring

end GlobalRate

/-- rem:kfac_lift_crosslayer, the gauge ray: stepping one layer's
    dead row alone leaves the two-layer map unchanged for every step
    size, because the other layer contributes the factor zero. K is
    identically zero along the ray and no KL order exists there. -/
theorem gauge_ray_flat (w s : ℝ) :
    ((w + s) * 0 - w * 0) ^ 2 = 0 := by ring

end DeadDirections


==> anc/DeadDirections/KlOrder.lean <==
/-
  KL order as a trajectory invariant (def:dead_direction's bridge
  invariant, phrased on the curve).

  A curve of models has KL order k when its divergence from the base
  point has exact leading rate 2k with positive coefficient. This is
  the quantity both traditions read: Watanabe through the normal form,
  Amari through the Fisher slope 2(k−1). The Gaussian location curve
  is the certified instance: `curveKL_hasKLOrder` pairs with
  `curveFisher_hasLeadingRate` in `gaussian_curve_readings`, and the
  mixture instantiation of MixtureScore.lean reads the same invariant
  through the Fisher side at k = 2.
-/
import DeadDirections.FisherDecay
import DeadDirections.GaussianFisher

namespace DeadDirections

open Filter Topology

/-- A KL trajectory has order k when K(t) = c·t^{2k} + o(t^{2k}) with
    c > 0 as t → 0⁺. -/
def HasKLOrder (K : ℝ → ℝ) (k : ℕ) : Prop :=
  ∃ c : ℝ, 0 < c ∧ HasLeadingRate K (2 * k) c

/-- The Gaussian curve μ(t) = t^k has KL order k: its divergence is
    t^{2k}/2 exactly. -/
theorem curveKL_hasKLOrder (k : ℕ) : HasKLOrder (curveKL k) k := by
  refine ⟨1/2, by norm_num, ?_⟩
  have h : Filter.Tendsto (fun _ : ℝ => (1/2 : ℝ)) (𝓝[>] (0:ℝ))
      (𝓝 (1/2)) := tendsto_const_nhds
  refine h.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht
  rw [curveKL_eq]
  have htp : t ^ (2 * k) ≠ 0 := ne_of_gt (pow_pos ht _)
  field_simp

/-- The two readings agree on the worked family: the curve has KL
    order k, and its moving-measure Fisher carries leading rate
    2(k−1) with coefficient k². -/
theorem gaussian_curve_readings (k : ℕ) :
    HasKLOrder (curveKL k) k
      ∧ HasLeadingRate (curveFisher k) (2 * (k - 1)) ((k:ℝ) ^ 2) :=
  ⟨curveKL_hasKLOrder k, curveFisher_hasLeadingRate k⟩

end DeadDirections


==> anc/DeadDirections/LaplaceGamma.lean <==
/-
  Reciprocal moments through the Laplace representation, and the
  Gamma law.

  The LayerNorm finite-t theorem rests on two finiteness facts about
  σ₀², the variance statistic of the non-dead channels. The second,
  E[1/σ₀²] < ∞ exactly at d ≥ 4, runs through the Laplace
  representation E[1/Y] = ∫₀^∞ E[e^{−uY}] du and the Gamma law that
  Cochran's theorem assigns to the pieces of σ₀². This module carries
  the measure-level content: the Gamma density tilts to a Gamma
  density at a shifted rate, so the Laplace transform of Gamma(a, r)
  is (r/(r+u))^a; the reciprocal moment of Gamma(a, r) is r/(a − 1)
  for a > 1, by reindexing the density through Γ(a) = (a−1)Γ(a−1);
  and for any positive random variable the Lebesgue integral of 1/Y
  is the Lebesgue integral of its Laplace transform over (0, ∞), by
  Tonelli. Cochran's law itself enters downstream as the hypothesis
  on σ₀²'s pieces.
-/
import Mathlib.Probability.Distributions.Gamma
import Mathlib.Analysis.SpecialFunctions.ImproperIntegrals
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.Probability.Independence.Integration

namespace DeadDirections

open MeasureTheory ProbabilityTheory Set Filter Topology
open scoped ENNReal NNReal

section GammaLaw

/-- The Gamma density tilts to the Gamma density at the shifted rate. -/
lemma gammaPDFReal_mul_exp {a r u : ℝ} (hr : 0 < r) (hu : 0 ≤ u)
    (x : ℝ) :
    gammaPDFReal a r x * Real.exp (-(u * x))
      = (r / (r + u)) ^ a * gammaPDFReal a (r + u) x := by
  unfold gammaPDFReal
  by_cases hx : 0 ≤ x
  · rw [if_pos hx, if_pos hx]
    have hru : 0 < r + u := by linarith
    have hpow : (r / (r + u)) ^ a * (r + u) ^ a = r ^ a := by
      rw [← Real.mul_rpow (div_nonneg hr.le hru.le) hru.le,
        div_mul_cancel₀ _ (ne_of_gt hru)]
    have hexp : Real.exp (-(r * x)) * Real.exp (-(u * x))
        = Real.exp (-((r + u) * x)) := by
      rw [← Real.exp_add]
      congr 1
      ring
    calc r ^ a / Real.Gamma a * x ^ (a - 1) * Real.exp (-(r * x))
          * Real.exp (-(u * x))
        = r ^ a / Real.Gamma a * x ^ (a - 1)
          * (Real.exp (-(r * x)) * Real.exp (-(u * x))) := by ring
      _ = ((r / (r + u)) ^ a * (r + u) ^ a) / Real.Gamma a * x ^ (a - 1)
          * Real.exp (-((r + u) * x)) := by rw [hpow, hexp]
      _ = (r / (r + u)) ^ a * ((r + u) ^ a / Real.Gamma a * x ^ (a - 1)
          * Real.exp (-((r + u) * x))) := by ring
  · rw [if_neg hx, if_neg hx]
    ring

/-- Almost every real is non-zero. -/
lemma ae_ne_zero_volume : ∀ᵐ x : ℝ ∂volume, x ≠ 0 := by
  rw [ae_iff]
  have : {x : ℝ | ¬ x ≠ 0} = {0} := by
    ext x
    simp
  rw [this, Real.volume_singleton]

/-- The reciprocal reindexes the Gamma density one shape down. -/
lemma inv_mul_gammaPDFReal {a r : ℝ} (ha : 1 < a) (hr : 0 < r) {x : ℝ}
    (hx : x ≠ 0) :
    gammaPDFReal a r x * x⁻¹
      = (r / (a - 1)) * gammaPDFReal (a - 1) r x := by
  unfold gammaPDFReal
  by_cases hx0 : 0 ≤ x
  · have hxpos : 0 < x := lt_of_le_of_ne hx0 (Ne.symm hx)
    rw [if_pos hx0, if_pos hx0]
    have ha1 : a - 1 ≠ 0 := sub_ne_zero.mpr (ne_of_gt ha)
    have hG : Real.Gamma a = (a - 1) * Real.Gamma (a - 1) := by
      have := Real.Gamma_add_one ha1
      rwa [sub_add_cancel] at this
    have hr' : r ^ a = r ^ (a - 1) * r := by
      have := Real.rpow_add_one (ne_of_gt hr) (a - 1)
      rwa [sub_add_cancel] at this
    have hx' : x ^ (a - 1) = x ^ (a - 1 - 1) * x := by
      have := Real.rpow_add_one hx (a - 1 - 1)
      rwa [sub_add_cancel] at this
    have hG0 : Real.Gamma (a - 1) ≠ 0 :=
      ne_of_gt (Real.Gamma_pos_of_pos (by linarith))
    rw [hG, hr', hx']
    field_simp
  · rw [if_neg hx0, if_neg hx0]
    ring

/-- The Gamma measure as a density written with nonnegative reals. -/
lemma gammaMeasure_eq_withDensity_toNNReal (a r : ℝ) :
    gammaMeasure a r
      = volume.withDensity
          (fun x => ((Real.toNNReal (gammaPDFReal a r x) : ℝ≥0) : ℝ≥0∞)) :=
  rfl

/-- Integration against the Gamma measure is integration against the
    density. -/
lemma integral_gammaMeasure_eq (a r : ℝ) (g : ℝ → ℝ) (ha : 0 < a)
    (hr : 0 < r) :
    ∫ x, g x ∂gammaMeasure a r = ∫ x, gammaPDFReal a r x * g x := by
  rw [gammaMeasure_eq_withDensity_toNNReal,
    integral_withDensity_eq_integral_smul
      ((measurable_gammaPDFReal a r).real_toNNReal)]
  refine integral_congr_ae (Filter.Eventually.of_forall fun x => ?_)
  simp only [NNReal.smul_def, Real.coe_toNNReal _ (gammaPDFReal_nonneg ha hr x), smul_eq_mul]

/-- The Gamma density integrates to one (Bochner form). -/
lemma integral_gammaPDFReal {a r : ℝ} (ha : 0 < a) (hr : 0 < r) :
    ∫ x, gammaPDFReal a r x = 1 := by
  rw [integral_eq_lintegral_of_nonneg_ae
    (Filter.Eventually.of_forall fun x => gammaPDFReal_nonneg ha hr x)
    (measurable_gammaPDFReal a r).aestronglyMeasurable]
  have h := lintegral_gammaPDF_eq_one ha hr
  rw [show (fun x => ENNReal.ofReal (gammaPDFReal a r x)) = gammaPDF a r
    from rfl, h, ENNReal.toReal_one]

/-- The Laplace transform of Gamma(a, r): E[e^{−uY}] = (r/(r+u))^a. -/
theorem integral_exp_neg_mul_gammaMeasure {a r : ℝ} (ha : 0 < a)
    (hr : 0 < r) {u : ℝ} (hu : 0 ≤ u) :
    ∫ x, Real.exp (-(u * x)) ∂gammaMeasure a r = (r / (r + u)) ^ a := by
  have hru : 0 < r + u := by linarith
  rw [integral_gammaMeasure_eq a r _ ha hr]
  simp_rw [gammaPDFReal_mul_exp hr hu]
  rw [integral_const_mul, integral_gammaPDFReal ha hru, mul_one]

/-- The reciprocal moment of Gamma(a, r): E[1/Y] = r/(a − 1) for
    a > 1. -/
theorem integral_inv_gammaMeasure {a r : ℝ} (ha : 1 < a) (hr : 0 < r) :
    ∫ x, x⁻¹ ∂gammaMeasure a r = r / (a - 1) := by
  rw [integral_gammaMeasure_eq a r _ (by linarith) hr]
  have hcongr : (fun x : ℝ => gammaPDFReal a r x * x⁻¹)
      =ᵐ[volume] fun x => (r / (a - 1)) * gammaPDFReal (a - 1) r x := by
    filter_upwards [ae_ne_zero_volume] with x hx
    exact inv_mul_gammaPDFReal ha hr hx
  rw [integral_congr_ae hcongr, integral_const_mul,
    integral_gammaPDFReal (by linarith) hr, mul_one]

end GammaLaw

section LaplaceRepresentation

variable {Ω : Type*} [MeasurableSpace Ω]

/-- ∫₀^∞ e^{−uy} du = 1/y for y > 0, in Lebesgue form. -/
lemma lintegral_exp_neg_mul_Ioi {y : ℝ} (hy : 0 < y) :
    ∫⁻ u in Ioi (0:ℝ), ENNReal.ofReal (Real.exp (-(u * y)))
      = ENNReal.ofReal y⁻¹ := by
  have hint : IntegrableOn (fun u : ℝ => Real.exp (-(u * y))) (Ioi 0) := by
    refine (exp_neg_integrableOn_Ioi (0:ℝ) hy).congr_fun
      (fun u _ => ?_) measurableSet_Ioi
    show Real.exp (-y * u) = Real.exp (-(u * y))
    ring_nf
  rw [← ofReal_integral_eq_lintegral_ofReal hint
    (Filter.Eventually.of_forall fun u => (Real.exp_pos _).le)]
  congr 1
  have h := integral_comp_mul_left_Ioi (fun x : ℝ => Real.exp (-x)) 0 hy
  simp only [mul_zero] at h
  rw [integral_exp_neg_Ioi_zero, smul_eq_mul, mul_one] at h
  rw [← h]
  refine setIntegral_congr_fun measurableSet_Ioi fun u _ => ?_
  show Real.exp (-(u * y)) = Real.exp (-(y * u))
  ring_nf

/-- The Laplace representation of the reciprocal moment: for a
    positive random variable, ∫ 1/Y = ∫₀^∞ E[e^{−uY}] du in Lebesgue
    form, so the two sides are finite together. -/
theorem lintegral_inv_eq_lintegral_laplace (μ : Measure Ω) [SFinite μ]
    (Y : Ω → ℝ) (hY : Measurable Y) (hpos : ∀ ω, 0 < Y ω) :
    ∫⁻ ω, ENNReal.ofReal (Y ω)⁻¹ ∂μ
      = ∫⁻ u in Ioi (0:ℝ),
          ∫⁻ ω, ENNReal.ofReal (Real.exp (-(u * Y ω))) ∂μ := by
  have hmeas : AEMeasurable
      (Function.uncurry fun (u : ℝ) (ω : Ω) =>
        ENNReal.ofReal (Real.exp (-(u * Y ω))))
      ((volume.restrict (Ioi (0:ℝ))).prod μ) := by
    refine Measurable.aemeasurable ?_
    refine Measurable.ennreal_ofReal ?_
    exact Real.measurable_exp.comp
      ((measurable_fst.mul (hY.comp measurable_snd)).neg)
  rw [lintegral_lintegral_swap hmeas]
  refine lintegral_congr fun ω => ?_
  exact (lintegral_exp_neg_mul_Ioi (hpos ω)).symm

end LaplaceRepresentation

section ProductCriterion

/-- On u ≥ 1 the factor 1 + κu sits between min(1,κ)·u and
    2·max(1,κ)·u. -/
lemma one_add_mul_bounds {κ u : ℝ} (hκ : 0 < κ) (hu : 1 ≤ u) :
    min 1 κ * u ≤ 1 + κ * u ∧ 1 + κ * u ≤ 2 * max 1 κ * u := by
  constructor
  · have h1 : min 1 κ ≤ κ := min_le_right _ _
    have h2 : 0 ≤ min 1 κ := le_min zero_le_one hκ.le
    nlinarith [mul_le_mul_of_nonneg_right h1 (by linarith : (0:ℝ) ≤ u)]
  · have h1 : 1 ≤ max 1 κ := le_max_left _ _
    have h2 : κ ≤ max 1 κ := le_max_right _ _
    nlinarith [mul_le_mul_of_nonneg_right h2 (by linarith : (0:ℝ) ≤ u),
      mul_le_mul_of_nonneg_right h1 (by linarith : (0:ℝ) ≤ u)]

/-- The product Laplace integrand of two Gamma pieces,
    (1+κ₁u)^{−a₁}(1+κ₂u)^{−a₂}, is integrable on (0, ∞) exactly when
    the shapes sum above one: the d ≥ 4 criterion in its analytic
    form. -/
theorem laplace_product_integrableOn_iff {a₁ a₂ κ₁ κ₂ : ℝ}
    (ha₁ : 0 < a₁) (ha₂ : 0 < a₂) (hκ₁ : 0 < κ₁) (hκ₂ : 0 < κ₂) :
    IntegrableOn
      (fun u : ℝ => (1 + κ₁ * u) ^ (-a₁) * (1 + κ₂ * u) ^ (-a₂))
      (Ioi (0:ℝ))
    ↔ 1 < a₁ + a₂ := by
  set f : ℝ → ℝ := fun u => (1 + κ₁ * u) ^ (-a₁) * (1 + κ₂ * u) ^ (-a₂)
    with hf
  have hfnn : ∀ u, 0 ≤ u → 0 ≤ f u := fun u hu => by
    simp only [hf]
    exact mul_nonneg (Real.rpow_nonneg (by positivity) _)
      (Real.rpow_nonneg (by positivity) _)
  have hfcont : ContinuousOn f (Ioi 0) := by
    simp only [hf]
    apply ContinuousOn.mul
    · refine ContinuousOn.rpow_const (by fun_prop) fun u hu => Or.inl ?_
      have : (0:ℝ) < u := hu
      positivity
    · refine ContinuousOn.rpow_const (by fun_prop) fun u hu => Or.inl ?_
      have : (0:ℝ) < u := hu
      positivity
  -- the two-sided comparison on u ≥ 1
  set Cl : ℝ := (2 * max 1 κ₁) ^ (-a₁) * (2 * max 1 κ₂) ^ (-a₂) with hCl
  set Cu : ℝ := (min 1 κ₁) ^ (-a₁) * (min 1 κ₂) ^ (-a₂) with hCu
  have hCl0 : 0 < Cl := by
    simp only [hCl]
    exact mul_pos (Real.rpow_pos_of_pos (by positivity) _)
      (Real.rpow_pos_of_pos (by positivity) _)
  have hCu0 : 0 < Cu := by
    simp only [hCu]
    exact mul_pos (Real.rpow_pos_of_pos (lt_min one_pos hκ₁) _)
      (Real.rpow_pos_of_pos (lt_min one_pos hκ₂) _)
  have hlow : ∀ u, 1 ≤ u → Cl * u ^ (-(a₁ + a₂)) ≤ f u := by
    intro u hu
    have hu0 : 0 < u := by linarith
    obtain ⟨-, h1⟩ := one_add_mul_bounds hκ₁ hu
    obtain ⟨-, h2⟩ := one_add_mul_bounds hκ₂ hu
    have e1 : (2 * max 1 κ₁ * u) ^ (-a₁) ≤ (1 + κ₁ * u) ^ (-a₁) :=
      Real.rpow_le_rpow_of_nonpos (by positivity) h1 (by linarith)
    have e2 : (2 * max 1 κ₂ * u) ^ (-a₂) ≤ (1 + κ₂ * u) ^ (-a₂) :=
      Real.rpow_le_rpow_of_nonpos (by positivity) h2 (by linarith)
    have hsplit : Cl * u ^ (-(a₁ + a₂))
        = (2 * max 1 κ₁ * u) ^ (-a₁) * (2 * max 1 κ₂ * u) ^ (-a₂) := by
      simp only [hCl]
      rw [Real.mul_rpow (by positivity) hu0.le,
        Real.mul_rpow (by positivity) hu0.le,
        show -(a₁ + a₂) = -a₁ + -a₂ by ring, Real.rpow_add hu0]
      ring
    rw [hsplit]
    simp only [hf]
    exact mul_le_mul e1 e2 (Real.rpow_nonneg (by positivity) _)
      (Real.rpow_nonneg (by positivity) _)
  have hupp : ∀ u, 1 ≤ u → f u ≤ Cu * u ^ (-(a₁ + a₂)) := by
    intro u hu
    have hu0 : 0 < u := by linarith
    obtain ⟨h1, -⟩ := one_add_mul_bounds hκ₁ hu
    obtain ⟨h2, -⟩ := one_add_mul_bounds hκ₂ hu
    have hm1 : 0 < min 1 κ₁ := lt_min one_pos hκ₁
    have hm2 : 0 < min 1 κ₂ := lt_min one_pos hκ₂
    have e1 : (1 + κ₁ * u) ^ (-a₁) ≤ (min 1 κ₁ * u) ^ (-a₁) :=
      Real.rpow_le_rpow_of_nonpos (by positivity) h1 (by linarith)
    have e2 : (1 + κ₂ * u) ^ (-a₂) ≤ (min 1 κ₂ * u) ^ (-a₂) :=
      Real.rpow_le_rpow_of_nonpos (by positivity) h2 (by linarith)
    have hsplit : Cu * u ^ (-(a₁ + a₂))
        = (min 1 κ₁ * u) ^ (-a₁) * (min 1 κ₂ * u) ^ (-a₂) := by
      simp only [hCu]
      rw [Real.mul_rpow hm1.le hu0.le, Real.mul_rpow hm2.le hu0.le,
        show -(a₁ + a₂) = -a₁ + -a₂ by ring, Real.rpow_add hu0]
      ring
    rw [hsplit]
    simp only [hf]
    exact mul_le_mul e1 e2 (Real.rpow_nonneg (by positivity) _)
      (Real.rpow_nonneg (by positivity) _)
  have hsplitset : Ioi (0:ℝ) = Ioc 0 1 ∪ Ioi 1 := by
    ext u
    simp only [mem_Ioi, mem_union, mem_Ioc]
    constructor
    · intro h
      by_cases h1 : u ≤ 1
      · exact Or.inl ⟨h, h1⟩
      · exact Or.inr (lt_of_not_ge h1)
    · rintro (⟨h, -⟩ | h)
      · exact h
      · linarith
  have hbdd : IntegrableOn f (Ioc 0 1) := by
    have hc : ContinuousOn f (Icc 0 1) := by
      simp only [hf]
      apply ContinuousOn.mul
      · refine ContinuousOn.rpow_const (by fun_prop) fun u hu => Or.inl ?_
        have : (0:ℝ) ≤ u := hu.1
        positivity
      · refine ContinuousOn.rpow_const (by fun_prop) fun u hu => Or.inl ?_
        have : (0:ℝ) ≤ u := hu.1
        positivity
    exact hc.integrableOn_Icc.mono_set Ioc_subset_Icc_self
  have hmeas : AEStronglyMeasurable f (volume.restrict (Ioi 1)) :=
    (hfcont.mono (Ioi_subset_Ioi zero_le_one)).aestronglyMeasurable
      measurableSet_Ioi
  constructor
  · intro hint
    have htail : IntegrableOn f (Ioi 1) :=
      hint.mono_set (Ioi_subset_Ioi zero_le_one)
    have hpow : IntegrableOn (fun u : ℝ => Cl * u ^ (-(a₁ + a₂))) (Ioi 1) := by
      refine Integrable.mono' htail ?_ ?_
      · exact ((continuousOn_id.rpow_const fun u hu => Or.inl
          (ne_of_gt (lt_trans zero_lt_one hu))).const_smul Cl
          |>.aestronglyMeasurable measurableSet_Ioi)
      · filter_upwards [ae_restrict_mem measurableSet_Ioi] with u hu
        have hu1 : 1 ≤ u := le_of_lt hu
        rw [Real.norm_eq_abs, abs_of_nonneg
          (mul_nonneg hCl0.le (Real.rpow_nonneg (by linarith) _))]
        exact hlow u hu1
    have h2 : IntegrableOn (fun u : ℝ => u ^ (-(a₁ + a₂))) (Ioi 1) := by
      have h' : IntegrableOn (fun u : ℝ => Cl⁻¹ * (Cl * u ^ (-(a₁ + a₂)))) (Ioi 1) :=
        hpow.const_mul Cl⁻¹
      refine h'.congr_fun (fun u _ => ?_) measurableSet_Ioi
      show Cl⁻¹ * (Cl * u ^ (-(a₁ + a₂))) = u ^ (-(a₁ + a₂))
      field_simp
    have := (integrableOn_Ioi_rpow_iff zero_lt_one).mp h2
    linarith
  · intro hsum
    have h2 : IntegrableOn (fun u : ℝ => u ^ (-(a₁ + a₂))) (Ioi 1) :=
      (integrableOn_Ioi_rpow_iff zero_lt_one).mpr (by linarith)
    have htail : IntegrableOn f (Ioi 1) := by
      refine Integrable.mono' (h2.const_mul Cu) hmeas ?_
      filter_upwards [ae_restrict_mem measurableSet_Ioi] with u hu
      have hu1 : 1 ≤ u := le_of_lt hu
      rw [Real.norm_eq_abs, abs_of_nonneg (hfnn u (by linarith))]
      exact hupp u hu1
    rw [hsplitset]
    exact hbdd.union htail

/-- The d ≥ 4 sharpness: with the Cochran shapes (d−2)/2 and 1/2 the
    criterion reads d ≥ 4. -/
theorem ln_sigma0_shape_criterion (d : ℕ) :
    (1:ℝ) < ((d:ℝ) - 2) / 2 + 1 / 2 ↔ 4 ≤ d := by
  constructor
  · intro h
    have : (3:ℝ) < d := by linarith
    exact_mod_cast this
  · intro h
    have : (4:ℝ) ≤ d := by exact_mod_cast h
    linarith

end ProductCriterion

section GammaPair

variable {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω}

/-- The Laplace transform of an independent Gamma pair: with S and X
    independent, S ∼ Gamma(a₁, r₁) and X ∼ Gamma(a₂, r₂), the Laplace
    transform of αS + βX factors into the two Gamma transforms. -/
theorem laplace_indep_gamma_pair {S X : Ω → ℝ} (hSm : Measurable S)
    (hXm : Measurable X) (hind : S ⟂ᵢ[μ] X)
    {a₁ r₁ a₂ r₂ : ℝ} (ha₁ : 0 < a₁) (hr₁ : 0 < r₁) (ha₂ : 0 < a₂)
    (hr₂ : 0 < r₂)
    (hS : μ.map S = gammaMeasure a₁ r₁) (hX : μ.map X = gammaMeasure a₂ r₂)
    {α β : ℝ} (hα : 0 ≤ α) (hβ : 0 ≤ β) {u : ℝ} (hu : 0 ≤ u) :
    ∫ ω, Real.exp (-(u * (α * S ω + β * X ω))) ∂μ
      = (r₁ / (r₁ + u * α)) ^ a₁ * (r₂ / (r₂ + u * β)) ^ a₂ := by
  have hsplit : ∀ ω, Real.exp (-(u * (α * S ω + β * X ω)))
      = Real.exp (-(u * α * S ω)) * Real.exp (-(u * β * X ω)) := by
    intro ω
    rw [← Real.exp_add]
    congr 1
    ring
  simp_rw [hsplit]
  have hf : AEStronglyMeasurable (fun s : ℝ => Real.exp (-(u * α * s)))
      (μ.map S) :=
    (Real.continuous_exp.comp (continuous_const.mul continuous_id).neg)
      |>.aestronglyMeasurable
  have hg : AEStronglyMeasurable (fun x : ℝ => Real.exp (-(u * β * x)))
      (μ.map X) :=
    (Real.continuous_exp.comp (continuous_const.mul continuous_id).neg)
      |>.aestronglyMeasurable
  rw [hind.integral_fun_comp_mul_comp hSm.aemeasurable hXm.aemeasurable hf hg,
    ← integral_map hSm.aemeasurable hf, ← integral_map hXm.aemeasurable hg,
    hS, hX,
    integral_exp_neg_mul_gammaMeasure ha₁ hr₁ (mul_nonneg hu hα),
    integral_exp_neg_mul_gammaMeasure ha₂ hr₂ (mul_nonneg hu hβ)]

/-- The Gamma Laplace factor in the (1 + κu)^{−a} form. -/
lemma gamma_laplace_factor_eq {r a α u : ℝ} (hr : 0 < r) (hα : 0 ≤ α)
    (hu : 0 ≤ u) :
    (r / (r + u * α)) ^ a = (1 + (α / r) * u) ^ (-a) := by
  have hpos : 0 < 1 + (α / r) * u := by positivity
  have heq : r / (r + u * α) = (1 + (α / r) * u)⁻¹ := by
    field_simp
  rw [heq, Real.inv_rpow hpos.le, Real.rpow_neg hpos.le]

/-- The reciprocal moment of an independent Gamma pair is finite
    exactly when the shapes sum above one: with the Cochran shapes
    this is the d ≥ 4 sharpness of thm:ln_finite_t_mlp. -/
theorem inv_moment_gamma_pair_lt_top_iff [IsProbabilityMeasure μ]
    {S X : Ω → ℝ} (hSm : Measurable S) (hXm : Measurable X)
    (hind : S ⟂ᵢ[μ] X)
    {a₁ r₁ a₂ r₂ : ℝ} (ha₁ : 0 < a₁) (hr₁ : 0 < r₁) (ha₂ : 0 < a₂)
    (hr₂ : 0 < r₂)
    (hS : μ.map S = gammaMeasure a₁ r₁) (hX : μ.map X = gammaMeasure a₂ r₂)
    {α β : ℝ} (hα : 0 < α) (hβ : 0 < β)
    (hpos : ∀ ω, 0 < α * S ω + β * X ω) :
    (∫⁻ ω, ENNReal.ofReal (α * S ω + β * X ω)⁻¹ ∂μ) < ∞
      ↔ 1 < a₁ + a₂ := by
  have hYm : Measurable fun ω => α * S ω + β * X ω :=
    (hSm.const_mul α).add (hXm.const_mul β)
  rw [lintegral_inv_eq_lintegral_laplace μ _ hYm hpos]
  -- the inner integral is the product Laplace factor
  have hinner : ∀ u ∈ Ioi (0:ℝ),
      (∫⁻ ω, ENNReal.ofReal (Real.exp (-(u * (α * S ω + β * X ω)))) ∂μ)
        = ENNReal.ofReal
            ((1 + (α / r₁) * u) ^ (-a₁) * (1 + (β / r₂) * u) ^ (-a₂)) := by
    intro u hu
    have hu0 : 0 ≤ u := le_of_lt hu
    have hint : Integrable
        (fun ω => Real.exp (-(u * (α * S ω + β * X ω)))) μ := by
      refine Integrable.of_bound ?_ 1 ?_
      · exact (Real.continuous_exp.comp
          ((continuous_const.mul continuous_id).neg)).measurable
          |>.comp hYm |>.aestronglyMeasurable
      · filter_upwards [] with ω
        rw [Real.norm_eq_abs, abs_of_pos (Real.exp_pos _)]
        exact Real.exp_le_one_iff.mpr (by
          have := hpos ω
          nlinarith)
    rw [← ofReal_integral_eq_lintegral_ofReal hint
      (Filter.Eventually.of_forall fun ω => (Real.exp_pos _).le),
      laplace_indep_gamma_pair hSm hXm hind ha₁ hr₁ ha₂ hr₂ hS hX hα.le hβ.le hu0,
      gamma_laplace_factor_eq hr₁ hα.le hu0, gamma_laplace_factor_eq hr₂ hβ.le hu0]
  rw [setLIntegral_congr_fun measurableSet_Ioi hinner]
  set f : ℝ → ℝ := fun u => (1 + (α / r₁) * u) ^ (-a₁) * (1 + (β / r₂) * u) ^ (-a₂)
    with hf
  have hfnn : 0 ≤ᵐ[volume.restrict (Ioi (0:ℝ))] f := by
    filter_upwards [ae_restrict_mem measurableSet_Ioi] with u hu
    have : (0:ℝ) < u := hu
    exact mul_nonneg (Real.rpow_nonneg (by positivity) _)
      (Real.rpow_nonneg (by positivity) _)
  have hfm : AEStronglyMeasurable f (volume.restrict (Ioi (0:ℝ))) := by
    have hc : ContinuousOn f (Ioi 0) := by
      simp only [hf]
      apply ContinuousOn.mul
      · refine ContinuousOn.rpow_const (by fun_prop) fun u hu => Or.inl ?_
        have : (0:ℝ) < u := hu
        positivity
      · refine ContinuousOn.rpow_const (by fun_prop) fun u hu => Or.inl ?_
        have : (0:ℝ) < u := hu
        positivity
    exact hc.aestronglyMeasurable measurableSet_Ioi
  have hiff : (∫⁻ u in Ioi (0:ℝ), ENNReal.ofReal (f u)) < ∞
      ↔ IntegrableOn f (Ioi 0) := by
    rw [IntegrableOn, Integrable, and_iff_right hfm, hasFiniteIntegral_iff_ofReal hfnn]
  rw [hiff]
  exact laplace_product_integrableOn_iff ha₁ ha₂ (div_pos hα hr₁) (div_pos hβ hr₂)

end GammaPair

end DeadDirections


==> anc/DeadDirections/LnFiniteT.lean <==
/-
  The LayerNorm finite-t rate shift on the MLP block (theory paper,
  thm:ln_finite_t_mlp), model level.

  The theorem's core object is the three-term expansion
  G(t) = c₀ + c₂t² + c₄t⁴ (noise floor, the LN mean-subtraction
  leak's t² term, the direct t⁴ term) and its local log-slope
  α(t) = t·G'(t)/G(t). Here the derivative is certified, the slope's
  rational form is derived, and the three regimes are limits: α → 0
  at a positive noise floor, α → 2 on the t²-plateau (c₀ = 0), and
  α = 4 exactly on the direct rate (c₀ = c₂ = 0). The almost-sure
  bound on the t² prefactor is the pointwise algebra σ₀² ≥
  (d−1)/d²·x̄², and the rate-shift contrast is a pair of leading-rate
  statements: with the leak the observable above the floor has rate
  2, without LN it has rate 4.
-/
import Mathlib.Analysis.Calculus.Deriv.Pow
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.Deriv.Add
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Analysis.Calculus.Deriv.Inv
import DeadDirections.FisherDecay
import DeadDirections.GaussianLayer

namespace DeadDirections

open Filter Topology

/-- The three-term directional-Fisher expansion: noise floor, leak
    term, direct term. -/
def lnG (c0 c2 c4 : ℝ) : ℝ → ℝ := fun t => c0 + c2 * t ^ 2 + c4 * t ^ 4

/-- The derivative of the expansion, certified. -/
lemma lnG_hasDerivAt (c0 c2 c4 t : ℝ) :
    HasDerivAt (lnG c0 c2 c4) (2 * c2 * t + 4 * c4 * t ^ 3) t := by
  have h2 : HasDerivAt (fun s : ℝ => s ^ 2) (2 * t) t := by
    have h := hasDerivAt_pow 2 t
    norm_num at h
    exact h
  have h4 : HasDerivAt (fun s : ℝ => s ^ 4) (4 * t ^ 3) t := by
    have h := hasDerivAt_pow 4 t
    norm_num at h
    exact h
  have hsum := ((h2.const_mul c2).const_add c0).add (h4.const_mul c4)
  have heq : c2 * (2 * t) + c4 * (4 * t ^ 3)
      = 2 * c2 * t + 4 * c4 * t ^ 3 := by ring
  rw [heq] at hsum
  exact hsum

/-- The local log-slope α(t) = t·G'(t)/G(t). -/
noncomputable def alphaSlope (c0 c2 c4 t : ℝ) : ℝ :=
  t * deriv (lnG c0 c2 c4) t / lnG c0 c2 c4 t

/-- The slope's rational form, from the certified derivative. -/
lemma alphaSlope_eq (c0 c2 c4 t : ℝ) :
    alphaSlope c0 c2 c4 t
      = (2 * c2 * t ^ 2 + 4 * c4 * t ^ 4)
        / (c0 + c2 * t ^ 2 + c4 * t ^ 4) := by
  unfold alphaSlope
  rw [(lnG_hasDerivAt c0 c2 c4 t).deriv]
  unfold lnG
  congr 1
  ring

/-- Regime 1, the noise floor: at a positive floor the local
    log-slope tends to zero, recovering the no-LN prediction at
    scale t → 0. -/
theorem noise_floor_regime {c0 : ℝ} (hc0 : 0 < c0) (c2 c4 : ℝ) :
    Tendsto (fun t => alphaSlope c0 c2 c4 t) (𝓝[>] (0:ℝ))
      (𝓝 0) := by
  have hlim : Tendsto
      (fun t : ℝ => (2 * c2 * t ^ 2 + 4 * c4 * t ^ 4)
        / (c0 + c2 * t ^ 2 + c4 * t ^ 4))
      (𝓝 (0:ℝ))
      (𝓝 ((2 * c2 * 0 ^ 2 + 4 * c4 * 0 ^ 4)
        / (c0 + c2 * 0 ^ 2 + c4 * 0 ^ 4))) := by
    apply Filter.Tendsto.div
    · exact (Continuous.tendsto (by continuity) 0)
    · exact (Continuous.tendsto (by continuity) 0)
    · simpa using hc0.ne'
  have heq : (2 * c2 * (0:ℝ) ^ 2 + 4 * c4 * 0 ^ 4)
      / (c0 + c2 * 0 ^ 2 + c4 * 0 ^ 4) = 0 := by
    simp
  rw [heq] at hlim
  refine (hlim.mono_left nhdsWithin_le_nhds).congr' ?_
  filter_upwards [] with t
  rw [alphaSlope_eq]

/-- Regime 2, the t²-plateau: with the noise floor negligible the
    leak term carries the slope to 2. -/
theorem t2_plateau_regime {c2 : ℝ} (hc2 : 0 < c2) (c4 : ℝ) :
    Tendsto (fun t => alphaSlope 0 c2 c4 t) (𝓝[>] (0:ℝ))
      (𝓝 2) := by
  have hlim : Tendsto
      (fun t : ℝ => (2 * c2 + 4 * c4 * t ^ 2) / (c2 + c4 * t ^ 2))
      (𝓝 (0:ℝ))
      (𝓝 ((2 * c2 + 4 * c4 * 0 ^ 2) / (c2 + c4 * 0 ^ 2))) := by
    apply Filter.Tendsto.div
    · exact (Continuous.tendsto (by continuity) 0)
    · exact (Continuous.tendsto (by continuity) 0)
    · simpa using hc2.ne'
  have heq : (2 * c2 + 4 * c4 * (0:ℝ) ^ 2) / (c2 + c4 * 0 ^ 2)
      = 2 := by
    norm_num
    rw [mul_div_assoc, div_self hc2.ne', mul_one]
  rw [heq] at hlim
  refine (hlim.mono_left nhdsWithin_le_nhds).congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht0
  have ht : t ≠ 0 := ne_of_gt ht0
  rw [alphaSlope_eq]
  rw [show 2 * c2 * t ^ 2 + 4 * c4 * t ^ 4
      = t ^ 2 * (2 * c2 + 4 * c4 * t ^ 2) by ring,
    show (0:ℝ) + c2 * t ^ 2 + c4 * t ^ 4
      = t ^ 2 * (c2 + c4 * t ^ 2) by ring,
    mul_div_mul_left _ _ (pow_ne_zero 2 ht)]

/-- Regime 3, the direct rate: with floor and leak both absent the
    slope is 4 exactly at every t ≠ 0. -/
theorem direct_rate_regime {c4 : ℝ} (hc4 : c4 ≠ 0) {t : ℝ}
    (ht : t ≠ 0) :
    alphaSlope 0 0 c4 t = 4 := by
  rw [alphaSlope_eq]
  have hne : c4 * t ^ 4 ≠ 0 := mul_ne_zero hc4 (pow_ne_zero 4 ht)
  rw [show (2:ℝ) * 0 * t ^ 2 + 4 * c4 * t ^ 4 = 4 * (c4 * t ^ 4)
      by ring,
    show (0:ℝ) + 0 * t ^ 2 + c4 * t ^ 4 = c4 * t ^ 4 by ring,
    mul_div_assoc, div_self hne, mul_one]

/-- The t² prefactor is bounded almost surely, with no moment
    condition: σ₀² dominates its own mean-square term pointwise, so
    x̄²/σ₀² ≤ d²/(d−1). Stated as the product form. -/
theorem leak_prefactor_bounded {d s2 xb : ℝ} (hd : 2 ≤ d)
    (hs2 : 0 ≤ s2) :
    xb ^ 2 ≤ d ^ 2 / (d - 1)
      * ((d - 1) / d * s2 + (d - 1) / d ^ 2 * xb ^ 2) := by
  have hd0 : (0:ℝ) < d := by linarith
  have hd1 : (0:ℝ) < d - 1 := by linarith
  have hexp : d ^ 2 / (d - 1)
      * ((d - 1) / d * s2 + (d - 1) / d ^ 2 * xb ^ 2)
      = d * s2 + xb ^ 2 := by
    field_simp
  rw [hexp]
  nlinarith [mul_nonneg hd0.le hs2]

/-- The rate shift: above the noise floor the LN observable carries
    leading rate 2 with the leak coefficient. -/
theorem ln_leak_rate {c2 : ℝ} (c4 : ℝ) :
    HasLeadingRate (fun t => c2 * t ^ 2 + c4 * t ^ 4) 2 c2 := by
  have h2 : HasLeadingRate (fun t => c2 * t ^ 2) 2 c2 := by
    have h := (hasLeadingRate_pow 2).const_mul c2
    simpa using h
  have h4 : HasLeadingRate (fun t => c4 * t ^ 4) 4 c4 := by
    have h := (hasLeadingRate_pow 4).const_mul c4
    simpa using h
  exact h2.add_of_lt h4 (by omega)

/-- The no-LN contrast: without the mean-subtraction leak the
    observable above the floor has leading rate 4. -/
theorem noln_direct_rate (c4 : ℝ) :
    HasLeadingRate (fun t => c4 * t ^ 4) 4 c4 := by
  have h := (hasLeadingRate_pow 4).const_mul c4
  simpa using h

/-! ### The O(1) leak at the pointwise level

thm:ln_finite_t_mlp's mechanism is the dead post-LN channel
z_h(t) = (t·x_h − μ(t))/σ(t): at t = 0 the mean subtraction leaves
−((d−1)/d)·x̄/σ₀, so the output y_h = t·z_h(t) has derivative z_h(0)
at the singularity and is O(t) with an O(1) random amplitude, where
the no-LN output would be O(t²). The t² coefficient of the moment is
the second moment of this derivative. Here d = m + 1 with m non-dead
channels w. -/

section LeakMechanism

variable {m : ℕ}

/-- The LN mean at approach parameter t. -/
noncomputable def lnMean (w : Fin m → ℝ) (xh t : ℝ) : ℝ :=
  ((∑ j, w j) + t * xh) / (m + 1)

/-- The LN variance at t. -/
noncomputable def lnVar (w : Fin m → ℝ) (xh t : ℝ) : ℝ :=
  ((∑ j, (w j - lnMean w xh t) ^ 2) + (t * xh - lnMean w xh t) ^ 2) / (m + 1)

/-- The dead post-LN channel. -/
noncomputable def lnZ (w : Fin m → ℝ) (xh t : ℝ) : ℝ :=
  (t * xh - lnMean w xh t) / Real.sqrt (lnVar w xh t)

/-- At t = 0 the dead channel carries the mean-subtraction leak
    −x̄_{d}/σ₀ with x̄_d = Σw/(m+1): the O(1) amplitude. -/
lemma lnZ_zero (w : Fin m → ℝ) (xh : ℝ) :
    lnZ w xh 0 = -(((∑ j, w j) / (m + 1)) / Real.sqrt (lnVar w xh 0)) := by
  unfold lnZ lnMean
  rw [zero_mul, add_zero, zero_sub, neg_div]

/-- The leak amplitude in the paper's normalisation: with x̄ the mean
    of the m non-dead channels, Σw/(m+1) = (m/(m+1))·x̄. -/
lemma leak_amplitude_normalised (w : Fin m → ℝ) (hm : (m:ℝ) ≠ 0) :
    (∑ j, w j) / (m + 1) = ((m:ℝ) / (m + 1)) * ((∑ j, w j) / m) := by
  field_simp

/-- The dead output y_h = t·z_h(t) has derivative z_h(0) at t = 0:
    the O(1) leak makes it O(t), against the no-LN O(t²). -/
theorem ln_leak_derivative (w : Fin m → ℝ) (xh : ℝ)
    (hσ : 0 < lnVar w xh 0) :
    HasDerivAt (fun t => t * lnZ w xh t) (lnZ w xh 0) 0 := by
  have hz : DifferentiableAt ℝ (lnZ w xh) 0 := by
    unfold lnZ
    apply DifferentiableAt.div
    · unfold lnMean
      fun_prop
    · apply DifferentiableAt.sqrt
      · unfold lnVar lnMean
        fun_prop
      · exact ne_of_gt hσ
    · exact ne_of_gt (Real.sqrt_pos.mpr hσ)
  have h := (hasDerivAt_id (0:ℝ)).mul hz.hasDerivAt
  simpa using h

end LeakMechanism

/-! ### The t⁴ coefficient: z_h(t)² to second order, exactly

The LN variance along the approach is an exact quadratic in t, so
z_h(t)² = (t·x_h − μ(t))²/σ(t)² is a rational function of t whose
Taylor coefficients at 0 are explicit in the data. The second
coefficient p₂ is the closed-form integrand of R₂ = E[p₂]; the first
is odd in x_h, which is why R(t) is even and the moment carries no t³
term. The expansion is an exact identity with the remainder
t³·q(t)/σ(t)², bounded near 0 by continuity of σ(t)² at σ₀² > 0. -/

section SecondOrder

variable {m : ℕ}

/-- The variance coefficients: v(t) = v₀ + v₁t + v₂t² with
    v₁ = −2(Σw)x_h/d² and v₂ = m·x_h²/d², d = m + 1. -/
lemma lnVar_eq_quadratic (w : Fin m → ℝ) (xh t : ℝ) :
    lnVar w xh t = lnVar w xh 0
      + (-(2 * (∑ j, w j) * xh / ((m:ℝ) + 1) ^ 2)) * t
      + ((m:ℝ) * xh ^ 2 / ((m:ℝ) + 1) ^ 2) * t ^ 2 := by
  have hexp : ∀ μ : ℝ, ∑ j, (w j - μ) ^ 2
      = ∑ j, w j ^ 2 - 2 * μ * ∑ j, w j + (m:ℝ) * μ ^ 2 := by
    intro μ
    have h : ∀ j, (w j - μ) ^ 2 = w j ^ 2 - 2 * μ * w j + μ ^ 2 :=
      fun j => by ring
    rw [Finset.sum_congr rfl fun j _ => h j, Finset.sum_add_distrib,
      Finset.sum_sub_distrib, ← Finset.mul_sum, Finset.sum_const,
      Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  unfold lnVar lnMean
  rw [hexp, hexp]
  have hm : ((m:ℝ) + 1) ≠ 0 := by positivity
  field_simp
  ring

/-- The leak amplitude μ₀ = Σw/d. -/
noncomputable def lnMu0 (w : Fin m → ℝ) : ℝ := (∑ j, w j) / ((m:ℝ) + 1)

/-- The dead-channel slope A = m·x_h/d, so that t·x_h − μ(t) = −μ₀ + A·t. -/
noncomputable def lnA (m : ℕ) (xh : ℝ) : ℝ := (m:ℝ) * xh / ((m:ℝ) + 1)

/-- The variance's first coefficient v₁ = −2(Σw)x_h/d². -/
noncomputable def lnV1 (w : Fin m → ℝ) (xh : ℝ) : ℝ :=
  -(2 * (∑ j, w j) * xh / ((m:ℝ) + 1) ^ 2)

/-- The variance's second coefficient v₂ = m·x_h²/d². -/
noncomputable def lnV2 (m : ℕ) (xh : ℝ) : ℝ := (m:ℝ) * xh ^ 2 / ((m:ℝ) + 1) ^ 2

/-- p₀ = μ₀²/v₀, the leak's squared amplitude. -/
noncomputable def lnP0 (w : Fin m → ℝ) (xh : ℝ) : ℝ :=
  lnMu0 w ^ 2 / lnVar w xh 0

/-- p₁ = (−2μ₀Av₀ − μ₀²v₁)/v₀², odd in x_h. -/
noncomputable def lnP1 (w : Fin m → ℝ) (xh : ℝ) : ℝ :=
  (-2 * lnMu0 w * lnA m xh * lnVar w xh 0 - lnMu0 w ^ 2 * lnV1 w xh)
    / lnVar w xh 0 ^ 2

/-- p₂ = A²/v₀ + 2μ₀Av₁/v₀² + μ₀²(v₁²/v₀³ − v₂/v₀²), the closed-form
    integrand of R₂. -/
noncomputable def lnP2 (w : Fin m → ℝ) (xh : ℝ) : ℝ :=
  lnA m xh ^ 2 / lnVar w xh 0
    + 2 * lnMu0 w * lnA m xh * lnV1 w xh / lnVar w xh 0 ^ 2
    + lnMu0 w ^ 2 * (lnV1 w xh ^ 2 / lnVar w xh 0 ^ 3 - lnV2 m xh / lnVar w xh 0 ^ 2)

/-- The remainder numerator q(t) = −(p₁v₂ + p₂v₁) − p₂v₂·t. -/
noncomputable def lnQ (w : Fin m → ℝ) (xh t : ℝ) : ℝ :=
  -(lnP1 w xh * lnV2 m xh + lnP2 w xh * lnV1 w xh) - lnP2 w xh * lnV2 m xh * t

lemma lnVar_nonneg (w : Fin m → ℝ) (xh t : ℝ) : 0 ≤ lnVar w xh t := by
  unfold lnVar
  positivity

/-- The exact second-order identity:
    z_h(t)² = p₀ + p₁t + p₂t² + t³·q(t)/σ(t)² wherever σ(t)² ≠ 0. -/
theorem lnZ_sq_expansion (w : Fin m → ℝ) (xh t : ℝ)
    (hσ : 0 < lnVar w xh 0) (hv : lnVar w xh t ≠ 0) :
    lnZ w xh t ^ 2
      = lnP0 w xh + lnP1 w xh * t + lnP2 w xh * t ^ 2
        + t ^ 3 * (lnQ w xh t / lnVar w xh t) := by
  have hsq : lnZ w xh t ^ 2 = (t * xh - lnMean w xh t) ^ 2 / lnVar w xh t := by
    unfold lnZ
    rw [div_pow, Real.sq_sqrt (lnVar_nonneg w xh t)]
  have hN : t * xh - lnMean w xh t = -lnMu0 w + lnA m xh * t := by
    unfold lnMean lnMu0 lnA
    have hm : ((m:ℝ) + 1) ≠ 0 := by positivity
    field_simp
    ring
  rw [hsq, hN]
  have hquad : lnVar w xh t = lnVar w xh 0 + lnV1 w xh * t + lnV2 m xh * t ^ 2 := by
    rw [lnVar_eq_quadratic]
    rfl
  rw [div_eq_iff hv, add_mul, mul_assoc, div_mul_cancel₀ _ hv, hquad]
  unfold lnQ lnP0 lnP1 lnP2
  have hv0 : lnVar w xh 0 ≠ 0 := ne_of_gt hσ
  field_simp
  ring

/-- p₁ is odd in x_h: the t³ term of the moment vanishes under the
    sign symmetry of the dead input, so R(t) is even. -/
theorem lnP1_odd (w : Fin m → ℝ) (xh : ℝ) :
    lnP1 w (-xh) = -lnP1 w xh := by
  have hv : lnVar w (-xh) 0 = lnVar w xh 0 := by
    simp [lnVar, lnMean]
  unfold lnP1
  rw [hv]
  unfold lnA lnV1
  ring

/-- The remainder is bounded near the singularity: σ(t)² stays above
    σ₀²/2 and q(t) is continuous, so |t³·q(t)/σ(t)²| ≤ M·|t|³
    eventually. -/
theorem lnZ_sq_remainder_bounded (w : Fin m → ℝ) (xh : ℝ)
    (hσ : 0 < lnVar w xh 0) :
    ∃ M : ℝ, ∀ᶠ t in 𝓝 (0:ℝ),
      |t ^ 3 * (lnQ w xh t / lnVar w xh t)| ≤ M * |t| ^ 3 := by
  have hcontv : Continuous (lnVar w xh) := by
    unfold lnVar lnMean
    fun_prop
  have hcontq : Continuous (lnQ w xh) := by
    unfold lnQ
    fun_prop
  have hv : ∀ᶠ t in 𝓝 (0:ℝ), lnVar w xh 0 / 2 < lnVar w xh t :=
    (hcontv.tendsto 0).eventually (lt_mem_nhds (half_lt_self hσ))
  have hq : ∀ᶠ t in 𝓝 (0:ℝ), |lnQ w xh t| < |lnQ w xh 0| + 1 := by
    have h := (hcontq.tendsto 0).eventually
      (Metric.ball_mem_nhds (lnQ w xh 0) one_pos)
    filter_upwards [h] with t ht
    simp only [Real.dist_eq] at ht
    calc |lnQ w xh t| = |lnQ w xh 0 + (lnQ w xh t - lnQ w xh 0)| := by ring_nf
      _ ≤ |lnQ w xh 0| + |lnQ w xh t - lnQ w xh 0| := abs_add_le _ _
      _ < |lnQ w xh 0| + 1 := by linarith
  refine ⟨(|lnQ w xh 0| + 1) / (lnVar w xh 0 / 2), ?_⟩
  filter_upwards [hv, hq] with t hvt hqt
  have hvpos : 0 < lnVar w xh t := lt_trans (by positivity) hvt
  have h1 : |lnQ w xh t| / lnVar w xh t
      ≤ (|lnQ w xh 0| + 1) / (lnVar w xh 0 / 2) := by
    rw [div_le_div_iff₀ hvpos (by positivity)]
    nlinarith [abs_nonneg (lnQ w xh t), hqt, hvt]
  calc |t ^ 3 * (lnQ w xh t / lnVar w xh t)|
      = |t| ^ 3 * (|lnQ w xh t| / lnVar w xh t) := by
        rw [abs_mul, abs_div, abs_of_pos hvpos, abs_pow]
    _ ≤ |t| ^ 3 * ((|lnQ w xh 0| + 1) / (lnVar w xh 0 / 2)) :=
        mul_le_mul_of_nonneg_left h1 (by positivity)
    _ = (|lnQ w xh 0| + 1) / (lnVar w xh 0 / 2) * |t| ^ 3 := by ring

end SecondOrder

/-! ### The assembled moment identity

The directional Fisher is the second moment of the residual
y_h − Y_h = t·z_h(x) − η against an independent zero-mean noise η of
variance v: the cross term vanishes and the moment is
t²·E[z_h²] + v. With the pointwise expansion of z_h² and an integrable
remainder bound this is the three-term structure of
thm:ln_finite_t_mlp (up to the factor 4 of the loss gradient):
v + t²E[p₀] + t³E[p₁] + t⁴E[p₂] + O(t⁵), E[p₁] vanishing by the sign
symmetry of the dead input. -/

section AssembledMoment

open MeasureTheory ProbabilityTheory

variable {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω}

/-- The residual moment against independent zero-mean Gaussian noise:
    ∫ (f(x) − η)² = ∫ f² + v. -/
theorem residual_moment_product [IsProbabilityMeasure μ] (f : Ω → ℝ)
    (hf : Integrable f μ) (hf2 : Integrable (fun x => f x ^ 2) μ) (v : NNReal) :
    ∫ z : Ω × ℝ, (f z.1 - z.2) ^ 2 ∂(μ.prod (gaussianReal 0 v))
      = (∫ x, f x ^ 2 ∂μ) + v := by
  set ν := gaussianReal 0 v with hν
  have hexp : ∀ z : Ω × ℝ, (f z.1 - z.2) ^ 2
      = f z.1 ^ 2 + ((-2) * f z.1) * z.2 + z.2 ^ 2 := fun z => by ring
  have h1 : Integrable (fun z : Ω × ℝ => f z.1 ^ 2) (μ.prod ν) := hf2.comp_fst ν
  have h2 : Integrable (fun z : Ω × ℝ => ((-2) * f z.1) * z.2) (μ.prod ν) :=
    Integrable.mul_prod (hf.const_mul (-2)) (integrable_id_gaussianReal v)
  have h3 : Integrable (fun z : Ω × ℝ => z.2 ^ 2) (μ.prod ν) :=
    (integrable_sq_gaussianReal v).comp_snd μ
  calc ∫ z : Ω × ℝ, (f z.1 - z.2) ^ 2 ∂(μ.prod ν)
      = ∫ z : Ω × ℝ, (f z.1 ^ 2 + ((-2) * f z.1) * z.2 + z.2 ^ 2) ∂(μ.prod ν) := by
        congr 1
        funext z
        exact hexp z
    _ = (∫ z : Ω × ℝ, (f z.1 ^ 2 + ((-2) * f z.1) * z.2) ∂(μ.prod ν))
        + ∫ z : Ω × ℝ, z.2 ^ 2 ∂(μ.prod ν) := integral_add (h1.add h2) h3
    _ = (∫ z : Ω × ℝ, f z.1 ^ 2 ∂(μ.prod ν))
        + (∫ z : Ω × ℝ, ((-2) * f z.1) * z.2 ∂(μ.prod ν))
        + ∫ z : Ω × ℝ, z.2 ^ 2 ∂(μ.prod ν) := by rw [integral_add h1 h2]
    _ = (∫ x, f x ^ 2 ∂μ) + 0 + v := by
        have hfst : ∫ z : Ω × ℝ, f z.1 ^ 2 ∂(μ.prod ν) = ∫ x, f x ^ 2 ∂μ := by
          have hp := integral_prod_mul (μ := μ) (ν := ν)
            (f := fun x => f x ^ 2) (g := fun _ => (1:ℝ))
          beta_reduce at hp
          rw [show (fun z : Ω × ℝ => f z.1 ^ 2)
              = fun z : Ω × ℝ => f z.1 ^ 2 * 1 from funext fun z => (mul_one _).symm,
            hp]
          simp
        have hcross : ∫ z : Ω × ℝ, ((-2) * f z.1) * z.2 ∂(μ.prod ν) = 0 := by
          have hp := integral_prod_mul (μ := μ) (ν := ν)
            (f := fun x => (-2) * f x) (g := fun y => y)
          beta_reduce at hp
          rw [hp]
          have hm : ∫ y : ℝ, y ∂ν = 0 := by
            rw [hν]
            simp
          rw [hm, mul_zero]
        have hsnd : ∫ z : Ω × ℝ, z.2 ^ 2 ∂(μ.prod ν) = v := by
          have hp := integral_prod_mul (μ := μ) (ν := ν)
            (f := fun _ => (1:ℝ)) (g := fun y => y ^ 2)
          beta_reduce at hp
          rw [show (fun z : Ω × ℝ => z.2 ^ 2)
              = fun z : Ω × ℝ => 1 * z.2 ^ 2 from funext fun z => (one_mul _).symm,
            hp, integral_sq_gaussianReal]
          simp
        rw [hfst, hcross, hsnd]
    _ = (∫ x, f x ^ 2 ∂μ) + v := by ring

/-- thm:ln_finite_t_mlp's moment identity assembled: with the dead
    input (w, x_h) drawn from μ and independent noise of variance v,
    the residual moment is t²E[z_h(t)²] + v, and with integrable
    expansion coefficients and an integrable remainder bound it reads
    v + t²E[p₀] + t³E[p₁] + t⁴E[p₂] up to R·|t|⁵. -/
theorem ln_moment_assembled [IsProbabilityMeasure μ] {m : ℕ}
    (W : Ω → Fin m → ℝ) (X : Ω → ℝ) (v : NNReal)
    (hσ : ∀ ω, 0 < lnVar (W ω) (X ω) 0)
    (hz : ∀ t, Integrable (fun ω => lnZ (W ω) (X ω) t) μ)
    (hz2 : ∀ t, Integrable (fun ω => lnZ (W ω) (X ω) t ^ 2) μ)
    (hp0 : Integrable (fun ω => lnP0 (W ω) (X ω)) μ)
    (hp1 : Integrable (fun ω => lnP1 (W ω) (X ω)) μ)
    (hp2 : Integrable (fun ω => lnP2 (W ω) (X ω)) μ)
    (Mrem : Ω → ℝ) (hM : Integrable Mrem μ) {δ : ℝ}
    (hvne : ∀ ω t, |t| < δ → lnVar (W ω) (X ω) t ≠ 0)
    (hrem : ∀ ω t, |t| < δ →
      |t ^ 3 * (lnQ (W ω) (X ω) t / lnVar (W ω) (X ω) t)| ≤ Mrem ω * |t| ^ 3) :
    ∀ t, |t| < δ →
      |(∫ z : Ω × ℝ, (t * lnZ (W z.1) (X z.1) t - z.2) ^ 2 ∂(μ.prod (gaussianReal 0 v)))
          - (v + t ^ 2 * ∫ ω, lnP0 (W ω) (X ω) ∂μ
            + t ^ 3 * ∫ ω, lnP1 (W ω) (X ω) ∂μ
            + t ^ 4 * ∫ ω, lnP2 (W ω) (X ω) ∂μ)|
        ≤ (∫ ω, Mrem ω ∂μ) * |t| ^ 5 := by
  intro t ht
  have hres := residual_moment_product (μ := μ)
    (fun ω => t * lnZ (W ω) (X ω) t) ((hz t).const_mul t)
    (by
      have := (hz2 t).const_mul (t ^ 2)
      refine this.congr (Filter.Eventually.of_forall fun ω => ?_)
      beta_reduce
      ring) v
  rw [hres]
  -- the expansion inside the integral
  have hexp : ∀ ω, (t * lnZ (W ω) (X ω) t) ^ 2
      = t ^ 2 * lnP0 (W ω) (X ω) + t ^ 3 * lnP1 (W ω) (X ω)
        + t ^ 4 * lnP2 (W ω) (X ω)
        + t ^ 2 * (t ^ 3 * (lnQ (W ω) (X ω) t / lnVar (W ω) (X ω) t)) := by
    intro ω
    rw [mul_pow, lnZ_sq_expansion (W ω) (X ω) t (hσ ω) (hvne ω t ht)]
    ring
  have hremI : Integrable
      (fun ω => t ^ 2 * (t ^ 3 * (lnQ (W ω) (X ω) t / lnVar (W ω) (X ω) t))) μ := by
    have hmeas : AEStronglyMeasurable
        (fun ω => t ^ 2 * (t ^ 3 * (lnQ (W ω) (X ω) t / lnVar (W ω) (X ω) t))) μ := by
      have h := (hz2 t).aestronglyMeasurable.const_mul (t ^ 2)
      have hpoly : AEStronglyMeasurable
          (fun ω => t ^ 2 * lnP0 (W ω) (X ω) + t ^ 3 * lnP1 (W ω) (X ω)
            + t ^ 4 * lnP2 (W ω) (X ω)) μ :=
        ((hp0.aestronglyMeasurable.const_mul _).add
          (hp1.aestronglyMeasurable.const_mul _)).add
          (hp2.aestronglyMeasurable.const_mul _)
      have := h.sub hpoly
      refine this.congr (Filter.Eventually.of_forall fun ω => ?_)
      have e := hexp ω
      simp only [Pi.sub_apply]
      linear_combination e
    refine Integrable.mono' (hM.const_mul (t ^ 2 * |t| ^ 3)) hmeas ?_
    filter_upwards [] with ω
    rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg (sq_nonneg t)]
    have := hrem ω t ht
    nlinarith [sq_nonneg t, abs_nonneg (t ^ 3 * (lnQ (W ω) (X ω) t / lnVar (W ω) (X ω) t))]
  have hsplit : ∫ ω, (t * lnZ (W ω) (X ω) t) ^ 2 ∂μ
      = t ^ 2 * ∫ ω, lnP0 (W ω) (X ω) ∂μ + t ^ 3 * ∫ ω, lnP1 (W ω) (X ω) ∂μ
        + t ^ 4 * ∫ ω, lnP2 (W ω) (X ω) ∂μ
        + ∫ ω, t ^ 2 * (t ^ 3 * (lnQ (W ω) (X ω) t / lnVar (W ω) (X ω) t)) ∂μ := by
    simp_rw [hexp]
    rw [integral_add, integral_add, integral_add, integral_const_mul,
      integral_const_mul, integral_const_mul]
    · exact hp0.const_mul _
    · exact hp1.const_mul _
    · exact (hp0.const_mul _).add (hp1.const_mul _)
    · exact hp2.const_mul _
    · exact ((hp0.const_mul _).add (hp1.const_mul _)).add (hp2.const_mul _)
    · exact hremI
  rw [hsplit]
  have hbound : |∫ ω, t ^ 2 * (t ^ 3 * (lnQ (W ω) (X ω) t / lnVar (W ω) (X ω) t)) ∂μ|
      ≤ (∫ ω, Mrem ω ∂μ) * |t| ^ 5 := by
    have h1 := norm_integral_le_integral_norm
      (fun ω => t ^ 2 * (t ^ 3 * (lnQ (W ω) (X ω) t / lnVar (W ω) (X ω) t))) (μ := μ)
    rw [Real.norm_eq_abs] at h1
    have h2 : ∫ ω, ‖t ^ 2 * (t ^ 3 * (lnQ (W ω) (X ω) t / lnVar (W ω) (X ω) t))‖ ∂μ
        ≤ ∫ ω, Mrem ω * |t| ^ 5 ∂μ := by
      refine integral_mono_of_nonneg (Filter.Eventually.of_forall fun ω => norm_nonneg _)
        (hM.mul_const _) (Filter.Eventually.of_forall fun ω => ?_)
      beta_reduce
      rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg (sq_nonneg t)]
      have := hrem ω t ht
      have h5 : |t| ^ 5 = t ^ 2 * |t| ^ 3 := by
        have hsq : |t| ^ 2 = t ^ 2 := sq_abs t
        calc |t| ^ 5 = |t| ^ 2 * |t| ^ 3 := by ring
          _ = t ^ 2 * |t| ^ 3 := by rw [hsq]
      rw [h5]
      nlinarith [sq_nonneg t, abs_nonneg (t ^ 3 * (lnQ (W ω) (X ω) t / lnVar (W ω) (X ω) t))]
    rw [integral_mul_const] at h2
    exact le_trans h1 h2
  have hre : (t ^ 2 * ∫ ω, lnP0 (W ω) (X ω) ∂μ + t ^ 3 * ∫ ω, lnP1 (W ω) (X ω) ∂μ
        + t ^ 4 * ∫ ω, lnP2 (W ω) (X ω) ∂μ
        + ∫ ω, t ^ 2 * (t ^ 3 * (lnQ (W ω) (X ω) t / lnVar (W ω) (X ω) t)) ∂μ) + v
      - (v + t ^ 2 * ∫ ω, lnP0 (W ω) (X ω) ∂μ + t ^ 3 * ∫ ω, lnP1 (W ω) (X ω) ∂μ
        + t ^ 4 * ∫ ω, lnP2 (W ω) (X ω) ∂μ)
      = ∫ ω, t ^ 2 * (t ^ 3 * (lnQ (W ω) (X ω) t / lnVar (W ω) (X ω) t)) ∂μ := by ring
  rw [hre]
  exact hbound

end AssembledMoment

end DeadDirections


==> anc/DeadDirections/LnJacobian.lean <==
/-
  The LayerNorm backward Jacobian, exactly (thm:bridge_ln's bracket
  on the full Jacobian).

  With γ = 1, β = 0 the normalised map is ẑ(x) = √d·Px/‖Px‖ with P the
  mean-subtraction projector. Its Jacobian is
  J = (√d/‖Px‖)·(P − ẑẑᵀ/d) = (1/σ)·(P − ẑẑᵀ/d), certified here as the
  directional derivative in every direction. The dead component of
  its action on a backward vector δ splits into two terms: the dead
  input δ_h passes with the factor (1/σ)(1 − 1/d − ẑ_h²/d), no chain
  power lost, which is the bracket's lower end (LN adds no decay);
  and the live components δ_j, j ≠ h, are injected through the mean
  subtraction and the ẑ-projection with amplitude of order 1/σ, the
  same leak form as the rotation witness, which is the bracket's
  plateau end (a crossing resets the accumulated decay). The
  amplification factor 1/σ grows as the dead activation collapses,
  as the paper's upper-bound argument says.
-/
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Analysis.Calculus.Deriv.Inv
import Mathlib.Analysis.Calculus.Deriv.Add
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.Deriv.Pow
import DeadDirections.LnKernel

namespace DeadDirections

open Finset

variable {d : ℕ}

/-- Mean subtraction is linear along a direction. -/
lemma msub_add_smul (x v : Fin d → ℝ) (ε : ℝ) (i : Fin d) :
    msub (x + ε • v) i = msub x i + ε * msub v i := by
  unfold msub vmean
  simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, Finset.sum_add_distrib,
    ← Finset.mul_sum]
  ring

/-- The mean-subtracted vector pairs with v through the projector:
    Σⱼ (Px)ⱼ (Pv)ⱼ = Σⱼ (Px)ⱼ vⱼ. -/
lemma sum_msub_mul_msub (x v : Fin d → ℝ) :
    ∑ j, msub x j * msub v j = ∑ j, msub x j * v j := by
  have h : ∀ j, msub x j * msub v j = msub x j * v j - vmean v * msub x j := by
    intro j
    unfold msub
    ring
  rw [Finset.sum_congr rfl fun j _ => h j, Finset.sum_sub_distrib, ← Finset.mul_sum,
    sum_msub, mul_zero, sub_zero]

/-- The normalised map ẑ(x) = √d·Px/‖Px‖, coordinatewise. -/
noncomputable def znorm (x : Fin d → ℝ) (i : Fin d) : ℝ :=
  Real.sqrt d / Real.sqrt (∑ j, msub x j ^ 2) * msub x i

/-- ẑ is LayerNorm at γ = 1, β = 0. -/
lemma znorm_eq_layerNorm (x : Fin d → ℝ) :
    znorm x = layerNorm (fun _ => (1:ℝ)) (fun _ => (0:ℝ)) x := by
  funext i
  simp [znorm, layerNorm, lnLike]

/-- The Jacobian entry: (√d/‖Px‖)·(δᵢⱼ − 1/d − (Px)ᵢ(Px)ⱼ/‖Px‖²). -/
noncomputable def lnJac (x : Fin d → ℝ) (i j : Fin d) : ℝ :=
  Real.sqrt d / Real.sqrt (∑ k, msub x k ^ 2)
    * ((if i = j then 1 else 0) - 1 / d - msub x i * msub x j / ∑ k, msub x k ^ 2)

/-- The directional derivative of the normalised map, exactly: in
    direction v the i-th coordinate moves with
    (√d/‖Px‖)·((Pv)ᵢ − (Px)ᵢ⟨Px, Pv⟩/‖Px‖²). -/
theorem znorm_hasDerivAt_dir (x v : Fin d → ℝ) (i : Fin d)
    (hS : 0 < ∑ j, msub x j ^ 2) :
    HasDerivAt (fun ε : ℝ => znorm (x + ε • v) i)
      (Real.sqrt d / Real.sqrt (∑ j, msub x j ^ 2)
        * (msub v i - msub x i * (∑ j, msub x j * msub v j) / ∑ j, msub x j ^ 2)) 0 := by
  set S₀ := ∑ j, msub x j ^ 2 with hS₀
  set c := ∑ j, msub x j * msub v j with hc
  -- the numerator and the squared norm along the direction
  have hfun : (fun ε : ℝ => znorm (x + ε • v) i)
      = fun ε => (Real.sqrt d * (msub x i + ε * msub v i))
          / Real.sqrt (∑ j, (msub x j + ε * msub v j) ^ 2) := by
    funext ε
    simp only [znorm, msub_add_smul]
    ring
  rw [hfun]
  have hN : HasDerivAt (fun ε : ℝ => Real.sqrt d * (msub x i + ε * msub v i))
      (Real.sqrt d * msub v i) 0 := by
    have := (((hasDerivAt_id (0:ℝ)).mul_const (msub v i)).const_add (msub x i)).const_mul
      (Real.sqrt d)
    simpa using this
  have hSd : HasDerivAt (fun ε : ℝ => ∑ j, (msub x j + ε * msub v j) ^ 2)
      (∑ j, 2 * msub x j * msub v j) 0 := by
    have h : ∀ j ∈ (Finset.univ : Finset (Fin d)),
        HasDerivAt (fun ε : ℝ => (msub x j + ε * msub v j) ^ 2)
          (2 * msub x j * msub v j) 0 := by
      intro j _
      have := (((hasDerivAt_id (0:ℝ)).mul_const (msub v j)).const_add (msub x j)).pow 2
      simpa using this
    exact HasDerivAt.fun_sum h
  have hS0 : (∑ j, (msub x j + 0 * msub v j) ^ 2) = S₀ := by
    simp [hS₀]
  have hsqrt : HasDerivAt (fun ε : ℝ => Real.sqrt (∑ j, (msub x j + ε * msub v j) ^ 2))
      ((∑ j, 2 * msub x j * msub v j) / (2 * Real.sqrt S₀)) 0 := by
    have := hSd.sqrt (by rw [hS0]; exact ne_of_gt hS)
    rwa [hS0] at this
  have hden : Real.sqrt (∑ j, (msub x j + 0 * msub v j) ^ 2) ≠ 0 := by
    rw [hS0]
    exact ne_of_gt (Real.sqrt_pos.mpr hS)
  have hq := hN.div hsqrt hden
  convert hq using 1
  rw [hS0]
  have hsq : Real.sqrt S₀ ^ 2 = S₀ := Real.sq_sqrt hS.le
  have hsqrt0 : Real.sqrt S₀ ≠ 0 := ne_of_gt (Real.sqrt_pos.mpr hS)
  have hsum2 : ∑ j, 2 * msub x j * msub v j = 2 * c := by
    rw [hc, Finset.mul_sum]
    exact Finset.sum_congr rfl fun j _ => by ring
  rw [hsum2]
  simp only [zero_mul, add_zero]
  field_simp
  rw [hsq]
  ring

/-- The directional derivative is the Jacobian's action: the vector of
    derivatives equals lnJac x *ᵥ v. -/
theorem lnJac_mulVec (x v : Fin d → ℝ) (hd : 0 < d) (i : Fin d) :
    Matrix.mulVec (lnJac x) v i
      = Real.sqrt d / Real.sqrt (∑ j, msub x j ^ 2)
        * (msub v i - msub x i * (∑ j, msub x j * msub v j) / ∑ j, msub x j ^ 2) := by
  have hdR : (d:ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  simp only [Matrix.mulVec, dotProduct, lnJac]
  rw [sum_msub_mul_msub]
  have hexp : ∀ j, Real.sqrt d / Real.sqrt (∑ k, msub x k ^ 2)
        * ((if i = j then 1 else 0) - 1 / d - msub x i * msub x j / ∑ k, msub x k ^ 2) * v j
      = Real.sqrt d / Real.sqrt (∑ k, msub x k ^ 2)
        * ((if i = j then v j else 0) - v j / d
          - msub x i * (msub x j * v j) / ∑ k, msub x k ^ 2) := by
    intro j
    by_cases h : i = j <;> simp [h] <;> ring
  rw [Finset.sum_congr rfl fun j _ => hexp j, ← Finset.mul_sum, Finset.sum_sub_distrib,
    Finset.sum_sub_distrib, Finset.sum_ite_eq, if_pos (Finset.mem_univ i),
    ← Finset.sum_div, ← Finset.sum_div, ← Finset.mul_sum]
  unfold msub vmean
  ring

/-- The dead component of the backward action, exactly: the dead
    input passes with the factor (1/σ)(1 − 1/d − ẑ_h²/d) and the live
    components are injected through the mean subtraction and the
    ẑ-projection. -/
theorem ln_jacobian_dead_component (x δ : Fin d → ℝ) (hd : 0 < d) (h : Fin d) :
    Matrix.mulVec (lnJac x) δ h
      = Real.sqrt d / Real.sqrt (∑ k, msub x k ^ 2)
        * ((1 - 1 / d - msub x h ^ 2 / ∑ k, msub x k ^ 2) * δ h
          - (1 / d) * ∑ j ∈ Finset.univ.erase h, δ j
          - (msub x h / ∑ k, msub x k ^ 2) * ∑ j ∈ Finset.univ.erase h, msub x j * δ j) := by
  have hdR : (d:ℝ) ≠ 0 := by exact_mod_cast hd.ne'
  simp only [Matrix.mulVec, dotProduct, lnJac, mul_assoc]
  rw [← Finset.mul_sum, ← Finset.add_sum_erase Finset.univ
    (fun j => ((if h = j then (1:ℝ) else 0) - 1 / d
      - msub x h * msub x j / ∑ k, msub x k ^ 2) * δ j) (Finset.mem_univ h)]
  congr 1
  rw [if_pos rfl]
  have hrest : ∑ j ∈ Finset.univ.erase h,
      ((if h = j then (1:ℝ) else 0) - 1 / d - msub x h * msub x j / ∑ k, msub x k ^ 2) * δ j
      = -(1 / d) * ∑ j ∈ Finset.univ.erase h, δ j
        - (msub x h / ∑ k, msub x k ^ 2) * ∑ j ∈ Finset.univ.erase h, msub x j * δ j := by
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib]
    refine Finset.sum_congr rfl fun j hj => ?_
    have hne : h ≠ j := fun heq => (Finset.mem_erase.mp hj).1 heq.symm
    rw [if_neg hne]
    ring
  rw [hrest]
  ring

/-- The bracket's lower end: with no live components the dead input
    passes with a t-free factor; it is positive whenever the dead
    activation does not dominate, ẑ_h² < d − 1. -/
theorem ln_jacobian_dead_passes (x δ : Fin d → ℝ) (hd : 0 < d) (h : Fin d)
    (hlive : ∀ j, j ≠ h → δ j = 0) :
    Matrix.mulVec (lnJac x) δ h
      = Real.sqrt d / Real.sqrt (∑ k, msub x k ^ 2)
        * (1 - 1 / d - msub x h ^ 2 / ∑ k, msub x k ^ 2) * δ h := by
  rw [ln_jacobian_dead_component x δ hd h]
  have h1 : ∑ j ∈ Finset.univ.erase h, δ j = 0 :=
    Finset.sum_eq_zero fun j hj => hlive j (Finset.mem_erase.mp hj).1
  have h2 : ∑ j ∈ Finset.univ.erase h, msub x j * δ j = 0 :=
    Finset.sum_eq_zero fun j hj => by rw [hlive j (Finset.mem_erase.mp hj).1, mul_zero]
  rw [h1, h2]
  ring

/-- The bracket's plateau end: with the dead input fully decayed, the
    dead output is the live injection, an amplitude of order 1/σ with
    no chain power at all, the same leak form as the rotation
    witness. -/
theorem ln_jacobian_leak (x δ : Fin d → ℝ) (hd : 0 < d) (h : Fin d)
    (hdead : δ h = 0) :
    Matrix.mulVec (lnJac x) δ h
      = -(Real.sqrt d / Real.sqrt (∑ k, msub x k ^ 2))
        * ((1 / d) * ∑ j ∈ Finset.univ.erase h, δ j
          + (msub x h / ∑ k, msub x k ^ 2) * ∑ j ∈ Finset.univ.erase h, msub x j * δ j) := by
  rw [ln_jacobian_dead_component x δ hd h, hdead]
  ring

end DeadDirections


==> anc/DeadDirections/LnKernel.lean <==
/-
  LayerNorm kernel direction (theory paper, prop:ln_kernel, part (a)).

  Paper statement (a)(i): for LN(x) = γ ⊙ (√d · Px/‖Px‖) + β with
  P = I − 𝟙𝟙ᵀ/d and γ having no zero coordinate, the covariance
  C = Cov(LN(X)) satisfies C · γ⁻¹ = 0, so v* = γ⁻¹/‖γ⁻¹‖ is a
  deterministic kernel direction for any input distribution.
  Part (a)(ii): coordinates i with γ_i = 0 give C · e_i = 0.

  Formalization notes.
  * `lnLike` takes an arbitrary scalar normaliser s(x), covering the
    exact LN normaliser √d/‖Px‖, the ε-regularised form used in
    practice, and RMS-style scalings of Px. The kernel identity only
    uses that the mean-subtracted vector sums to zero.
  * The identity is pointwise and total: at Px = 0 Lean's division
    convention gives LN(x) = β, so the paper's hypothesis that X puts
    no mass on span(𝟙) is not needed for the covariance statement.
  * Both cases (a)(i) and (a)(ii) follow from one probability lemma,
    `covMatrix_vecMul_eq_zero_of_sum_const`: a coefficient vector v
    whose pairing ∑ v_j Y_j is pointwise constant lies in the kernel
    of the covariance matrix of Y.

  Part (b), prop:rmsnorm_no_kernel, is at the bottom of the file: one
  admissible witness distribution, uniform mass on the 2d points ±e_i,
  gives every candidate direction strictly positive variance at once,
  so RMSNorm admits no kernel direction built from γ or from anything
  else.
-/
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.Analysis.SpecialFunctions.Sqrt

namespace DeadDirections

open MeasureTheory Finset

noncomputable section

variable {d : ℕ}

/-! ## 1. Mean subtraction and the LN family -/

/-- Coordinate mean of a vector in ℝ^d. -/
def vmean (x : Fin d → ℝ) : ℝ := (∑ i, x i) / d

/-- Mean subtraction, the projector P = I − 𝟙𝟙ᵀ/d applied to x. -/
def msub (x : Fin d → ℝ) : Fin d → ℝ := fun i => x i - vmean x

/-- The mean-subtracted vector sums to zero: 𝟙ᵀ P x = 0. -/
lemma sum_msub (x : Fin d → ℝ) : ∑ i, msub x i = 0 := by
  rcases Nat.eq_zero_or_pos d with hd | hd
  · subst hd
    simp [msub]
  · have hd' : (d : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (Nat.pos_iff_ne_zero.mp hd)
    simp only [msub, vmean, Finset.sum_sub_distrib, Finset.sum_const,
      Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    field_simp
    ring

/-- LayerNorm-like map with an arbitrary scalar normaliser `s`:
    x ↦ γ ⊙ (s(x) · Px) + β. The exact LN takes s(x) = √d/‖Px‖. -/
def lnLike (s : (Fin d → ℝ) → ℝ) (γ β : Fin d → ℝ) (x : Fin d → ℝ) :
    Fin d → ℝ :=
  fun i => γ i * (s x * msub x i) + β i

/-- Exact LayerNorm: s(x) = √d / ‖Px‖ (Euclidean norm). At Px = 0 the
    junk value 0 gives LN(x) = β, which the kernel theorem absorbs. -/
def layerNorm (γ β : Fin d → ℝ) (x : Fin d → ℝ) : Fin d → ℝ :=
  lnLike (fun x => Real.sqrt d / Real.sqrt (∑ i, msub x i ^ 2)) γ β x

/-! ## 2. Core algebraic identity -/

/-- ⟨γ⁻¹, LN(x)⟩ = ⟨γ⁻¹, β⟩ for every x: the γ⁻¹-pairing of the LN
    output is independent of the input. -/
theorem sum_ginv_mul_lnLike (s : (Fin d → ℝ) → ℝ) (γ β x : Fin d → ℝ)
    (hγ : ∀ i, γ i ≠ 0) :
    ∑ i, (γ i)⁻¹ * lnLike s γ β x i = ∑ i, (γ i)⁻¹ * β i := by
  have h : ∀ i, (γ i)⁻¹ * lnLike s γ β x i
      = s x * msub x i + (γ i)⁻¹ * β i := by
    intro i
    simp only [lnLike, mul_add]
    rw [inv_mul_cancel_left₀ (hγ i)]
  simp only [h, Finset.sum_add_distrib, ← Finset.mul_sum, sum_msub,
    mul_zero, zero_add]

/-- A coordinate with γ_i = 0 outputs the constant β_i. -/
theorem lnLike_apply_of_gamma_zero (s : (Fin d → ℝ) → ℝ) (γ β x : Fin d → ℝ)
    (i : Fin d) (hi : γ i = 0) : lnLike s γ β x i = β i := by
  simp [lnLike, hi]

/-! ## 3. Covariance kernel -/

section Covariance

variable {Ω : Type*} [MeasurableSpace Ω]

/-- Entrywise covariance matrix of a random vector Y : Ω → ℝ^d. -/
def covMatrix (μ : Measure Ω) (Y : Ω → Fin d → ℝ) (i j : Fin d) : ℝ :=
  ∫ ω, (Y ω i - ∫ ω', Y ω' i ∂μ) * (Y ω j - ∫ ω', Y ω' j ∂μ) ∂μ

/-- If the pairing ∑_j v_j Y_j is pointwise constant, then v lies in the
    kernel of the covariance matrix: ∑_j C_{ij} v_j = 0 for every i.
    Integrability hypotheses state that each coordinate and each
    centred product is integrable (the covariance matrix exists). -/
theorem covMatrix_vecMul_eq_zero_of_sum_const
    (μ : Measure Ω) [IsProbabilityMeasure μ]
    (Y : Ω → Fin d → ℝ) (v : Fin d → ℝ) (K : ℝ)
    (hconst : ∀ ω, ∑ j, v j * Y ω j = K)
    (hInt : ∀ i, Integrable (fun ω => Y ω i) μ)
    (hInt2 : ∀ i j, Integrable (fun ω =>
      (Y ω i - ∫ ω', Y ω' i ∂μ) * (Y ω j - ∫ ω', Y ω' j ∂μ)) μ)
    (i : Fin d) :
    ∑ j, covMatrix μ Y i j * v j = 0 := by
  -- The mean vector pairs to the same constant K.
  have hmean : ∑ j, v j * ∫ ω, Y ω j ∂μ = K := by
    have h1 : ∑ j, v j * ∫ ω, Y ω j ∂μ
        = ∫ ω, ∑ j, v j * Y ω j ∂μ := by
      rw [integral_finset_sum univ fun j _ => (hInt j).const_mul (v j)]
      exact Finset.sum_congr rfl fun j _ => (integral_const_mul _ _).symm
    rw [h1]
    simp only [hconst]
    simp
  -- Hence the centred pairing vanishes pointwise.
  have hdev : ∀ ω, ∑ j, v j * (Y ω j - ∫ ω', Y ω' j ∂μ) = 0 := by
    intro ω
    simp only [mul_sub, Finset.sum_sub_distrib, hconst ω, hmean, sub_self]
  -- Pull the sum inside the integral and use the pointwise zero.
  have hswap : ∑ j, covMatrix μ Y i j * v j
      = ∫ ω, ∑ j, ((Y ω i - ∫ ω', Y ω' i ∂μ)
          * (Y ω j - ∫ ω', Y ω' j ∂μ)) * v j ∂μ := by
    rw [integral_finset_sum univ fun j _ => (hInt2 i j).mul_const (v j)]
    exact Finset.sum_congr rfl fun j _ => (integral_mul_const _ _).symm
  rw [hswap]
  have hzero : ∀ ω, ∑ j, ((Y ω i - ∫ ω', Y ω' i ∂μ)
      * (Y ω j - ∫ ω', Y ω' j ∂μ)) * v j = 0 := by
    intro ω
    have h2 : ∀ j, ((Y ω i - ∫ ω', Y ω' i ∂μ)
        * (Y ω j - ∫ ω', Y ω' j ∂μ)) * v j
        = (Y ω i - ∫ ω', Y ω' i ∂μ)
          * (v j * (Y ω j - ∫ ω', Y ω' j ∂μ)) := by
      intro j; ring
    simp only [h2, ← Finset.mul_sum, hdev ω, mul_zero]
  simp only [hzero, integral_zero]

/-- prop:ln_kernel (a)(i). For γ with no zero coordinate, γ⁻¹ is in the
    kernel of the output covariance: ∑_j Cov(LN(X))_{ij} (γ_j)⁻¹ = 0.
    Holds for any scalar normaliser s and any input distribution X for
    which the covariance exists. -/
theorem covMatrix_lnLike_ginv_eq_zero
    (μ : Measure Ω) [IsProbabilityMeasure μ]
    (s : (Fin d → ℝ) → ℝ) (γ β : Fin d → ℝ) (hγ : ∀ i, γ i ≠ 0)
    (X : Ω → Fin d → ℝ)
    (hInt : ∀ i, Integrable (fun ω => lnLike s γ β (X ω) i) μ)
    (hInt2 : ∀ i j, Integrable (fun ω =>
      (lnLike s γ β (X ω) i - ∫ ω', lnLike s γ β (X ω') i ∂μ)
      * (lnLike s γ β (X ω) j - ∫ ω', lnLike s γ β (X ω') j ∂μ)) μ)
    (i : Fin d) :
    ∑ j, covMatrix μ (fun ω => lnLike s γ β (X ω)) i j * (γ j)⁻¹ = 0 :=
  covMatrix_vecMul_eq_zero_of_sum_const μ _ (fun j => (γ j)⁻¹)
    (∑ j, (γ j)⁻¹ * β j)
    (fun ω => sum_ginv_mul_lnLike s γ β (X ω) hγ) hInt hInt2 i

/-- prop:ln_kernel (a)(ii). A zero coordinate of γ gives a coordinate
    kernel direction: Cov(LN(X))_{i i₀} = 0 for every i when γ_{i₀} = 0.
    (This clause needs no hypothesis on the other coordinates of γ.) -/
theorem covMatrix_lnLike_zero_coord
    (μ : Measure Ω) [IsProbabilityMeasure μ]
    (s : (Fin d → ℝ) → ℝ) (γ β : Fin d → ℝ) (i₀ : Fin d) (hγ0 : γ i₀ = 0)
    (X : Ω → Fin d → ℝ)
    (hInt : ∀ i, Integrable (fun ω => lnLike s γ β (X ω) i) μ)
    (hInt2 : ∀ i j, Integrable (fun ω =>
      (lnLike s γ β (X ω) i - ∫ ω', lnLike s γ β (X ω') i ∂μ)
      * (lnLike s γ β (X ω) j - ∫ ω', lnLike s γ β (X ω') j ∂μ)) μ)
    (i : Fin d) :
    covMatrix μ (fun ω => lnLike s γ β (X ω)) i i₀ = 0 := by
  have h := covMatrix_vecMul_eq_zero_of_sum_const μ
    (fun ω => lnLike s γ β (X ω)) (fun j => if j = i₀ then 1 else 0)
    (β i₀)
    (fun ω => by
      simp [ite_mul, lnLike_apply_of_gamma_zero s γ β (X ω) i₀ hγ0])
    hInt hInt2 i
  simpa [mul_ite] using h

/-- prop:ln_kernel (a)(i) instantiated at the exact LayerNorm
    normaliser √d/‖Px‖. -/
theorem covMatrix_layerNorm_ginv_eq_zero
    (μ : Measure Ω) [IsProbabilityMeasure μ]
    (γ β : Fin d → ℝ) (hγ : ∀ i, γ i ≠ 0)
    (X : Ω → Fin d → ℝ)
    (hInt : ∀ i, Integrable (fun ω => layerNorm γ β (X ω) i) μ)
    (hInt2 : ∀ i j, Integrable (fun ω =>
      (layerNorm γ β (X ω) i - ∫ ω', layerNorm γ β (X ω') i ∂μ)
      * (layerNorm γ β (X ω) j - ∫ ω', layerNorm γ β (X ω') j ∂μ)) μ)
    (i : Fin d) :
    ∑ j, covMatrix μ (fun ω => layerNorm γ β (X ω)) i j * (γ j)⁻¹ = 0 :=
  covMatrix_lnLike_ginv_eq_zero μ _ γ β hγ X hInt hInt2 i

end Covariance

end


noncomputable section RmsNormNegative

variable {d : ℕ}

/-! ## RMSNorm has no kernel direction (prop:rmsnorm_no_kernel)

One admissible witness defeats every candidate at once. The input with
uniform mass on the 2d points ±e_i has covariance I/d, positive
definite, and the variance of any reading v of RMSNorm on it equals
Σᵢ (vᵢ γᵢ)², positive whenever v ≠ 0 and γ has no zero coordinate.
The distribution enters as explicit weights on a finite support, so
every expectation below is a finite sum. -/

/-- RMSNorm with gain γ: no mean subtraction, scaling √d/‖x‖. -/
def rmsNorm (γ x : Fin d → ℝ) : Fin d → ℝ :=
  fun i => Real.sqrt d * γ i * x i / Real.sqrt (∑ j, x j ^ 2)

lemma single_sq_sum (i : Fin d) :
    ∑ j, ((Pi.single i 1 : Fin d → ℝ) j) ^ 2 = 1 := by
  have hterm : ∀ j : Fin d, ((Pi.single i 1 : Fin d → ℝ) j) ^ 2
      = if j = i then (1:ℝ) else 0 := by
    intro j
    rw [Pi.single_apply]
    by_cases hji : j = i <;> simp [hji]
  rw [Finset.sum_congr rfl fun j _ => hterm j,
    Finset.sum_ite_eq' Finset.univ i fun _ => (1:ℝ)]
  simp

lemma rmsNorm_single_apply (γ : Fin d → ℝ) (i j : Fin d) :
    rmsNorm γ (Pi.single i 1) j
      = Real.sqrt d * γ j * (Pi.single i 1 : Fin d → ℝ) j := by
  unfold rmsNorm
  rw [single_sq_sum, Real.sqrt_one, div_one]

lemma rmsNorm_neg_single_apply (γ : Fin d → ℝ) (i j : Fin d) :
    rmsNorm γ (-Pi.single i 1) j
      = -(Real.sqrt d * γ j * (Pi.single i 1 : Fin d → ℝ) j) := by
  unfold rmsNorm
  have hsq : ∑ k, ((-Pi.single i 1 : Fin d → ℝ) k) ^ 2 = 1 := by
    rw [Finset.sum_congr rfl fun k _ => by rw [Pi.neg_apply, neg_sq]]
    exact single_sq_sum i
  rw [hsq, Real.sqrt_one, div_one, Pi.neg_apply]
  ring

/-- The v-reading of RMSNorm at the witness point e_i. -/
lemma rmsNorm_reading_single (γ v : Fin d → ℝ) (i : Fin d) :
    ∑ j, v j * rmsNorm γ (Pi.single i 1) j
      = Real.sqrt d * (v i * γ i) := by
  have hterm : ∀ j : Fin d, v j * rmsNorm γ (Pi.single i 1) j
      = if j = i then Real.sqrt d * (v j * γ j) else 0 := by
    intro j
    rw [rmsNorm_single_apply, Pi.single_apply]
    by_cases hji : j = i <;> simp [hji]
    ring
  rw [Finset.sum_congr rfl fun j _ => hterm j,
    Finset.sum_ite_eq' Finset.univ i
      fun j => Real.sqrt d * (v j * γ j)]
  simp

lemma rmsNorm_reading_neg_single (γ v : Fin d → ℝ) (i : Fin d) :
    ∑ j, v j * rmsNorm γ (-Pi.single i 1) j
      = -(Real.sqrt d * (v i * γ i)) := by
  have hterm : ∀ j : Fin d, v j * rmsNorm γ (-Pi.single i 1) j
      = -(v j * rmsNorm γ (Pi.single i 1) j) := fun j => by
    rw [rmsNorm_neg_single_apply, rmsNorm_single_apply]
    ring
  rw [Finset.sum_congr rfl fun j _ => hterm j, Finset.sum_neg_distrib,
    rmsNorm_reading_single]

/-- prop:rmsnorm_no_kernel: on the admissible witness (uniform mass on
    the 2d points ±e_i) every candidate direction v with v ≠ 0 reads
    RMSNorm with strictly positive variance, whatever γ without zero
    coordinates. No direction, built from γ or otherwise, is a kernel
    direction for every admissible input. The variance is
    Σᵢ (vᵢ γᵢ)² exactly. -/
theorem rmsnorm_no_kernel (γ v : Fin d → ℝ) (hγ : ∀ i, γ i ≠ 0)
    (hv : v ≠ 0) :
    0 < (∑ i, (1 / (2 * (d:ℝ)))
          * ((∑ j, v j * rmsNorm γ (Pi.single i 1) j) ^ 2
            + (∑ j, v j * rmsNorm γ (-Pi.single i 1) j) ^ 2))
        - (∑ i, (1 / (2 * (d:ℝ)))
          * ((∑ j, v j * rmsNorm γ (Pi.single i 1) j)
            + (∑ j, v j * rmsNorm γ (-Pi.single i 1) j))) ^ 2 := by
  obtain ⟨i₀, hvi₀⟩ : ∃ i, v i ≠ 0 := by
    by_contra hcon
    push Not at hcon
    exact hv (funext fun i => hcon i)
  have hd : 0 < d := i₀.pos
  have hdR : (0:ℝ) < d := Nat.cast_pos.mpr hd
  have hsqd : (Real.sqrt d) ^ 2 = d := Real.sq_sqrt (Nat.cast_nonneg d)
  have hmean : ∑ i, (1 / (2 * (d:ℝ)))
      * ((∑ j, v j * rmsNorm γ (Pi.single i 1) j)
        + (∑ j, v j * rmsNorm γ (-Pi.single i 1) j)) = 0 := by
    refine Finset.sum_eq_zero fun i _ => ?_
    rw [rmsNorm_reading_single, rmsNorm_reading_neg_single]
    ring
  have hsec : ∑ i, (1 / (2 * (d:ℝ)))
      * ((∑ j, v j * rmsNorm γ (Pi.single i 1) j) ^ 2
        + (∑ j, v j * rmsNorm γ (-Pi.single i 1) j) ^ 2)
      = ∑ i, (v i * γ i) ^ 2 := by
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [rmsNorm_reading_single, rmsNorm_reading_neg_single]
    have hexpand : (Real.sqrt d * (v i * γ i)) ^ 2
        = d * (v i * γ i) ^ 2 := by
      rw [mul_pow, hsqd]
    rw [neg_sq, hexpand]
    field_simp
    ring
  rw [hmean, hsec]
  have hpos : 0 < ∑ i, (v i * γ i) ^ 2 :=
    Finset.sum_pos' (fun i _ => sq_nonneg _)
      ⟨i₀, Finset.mem_univ i₀,
        lt_of_le_of_ne (sq_nonneg _)
          (Ne.symm (pow_ne_zero 2 (mul_ne_zero hvi₀ (hγ i₀))))⟩
  nlinarith

/-- The witness is admissible: its input covariance form is (1/d)·‖u‖²,
    positive at every u ≠ 0, so cov(X) is positive definite. -/
theorem rmsnorm_witness_input_posdef (u : Fin d → ℝ) (hu : u ≠ 0) :
    0 < ∑ i, (1 / (2 * (d:ℝ)))
        * ((∑ j, u j * (Pi.single i 1 : Fin d → ℝ) j) ^ 2
          + (∑ j, u j * (-Pi.single i 1 : Fin d → ℝ) j) ^ 2) := by
  obtain ⟨i₀, hui₀⟩ : ∃ i, u i ≠ 0 := by
    by_contra hcon
    push Not at hcon
    exact hu (funext fun i => hcon i)
  have hd : 0 < d := i₀.pos
  have hdR : (0:ℝ) < d := Nat.cast_pos.mpr hd
  have hread : ∀ i : Fin d,
      ∑ j, u j * (Pi.single i 1 : Fin d → ℝ) j = u i := by
    intro i
    have hterm : ∀ j : Fin d, u j * (Pi.single i 1 : Fin d → ℝ) j
        = if j = i then u j else 0 := by
      intro j
      rw [Pi.single_apply]
      by_cases hji : j = i <;> simp [hji]
    rw [Finset.sum_congr rfl fun j _ => hterm j,
      Finset.sum_ite_eq' Finset.univ i u]
    simp
  have hreadneg : ∀ i : Fin d,
      ∑ j, u j * (-Pi.single i 1 : Fin d → ℝ) j = -u i := by
    intro i
    have hterm2 : ∀ j : Fin d, u j * (-Pi.single i 1 : Fin d → ℝ) j
        = -(u j * (Pi.single i 1 : Fin d → ℝ) j) := fun j => by
      rw [Pi.neg_apply]
      ring
    rw [Finset.sum_congr rfl fun j _ => hterm2 j,
      Finset.sum_neg_distrib, hread]
  have hterm : ∀ i : Fin d, (1 / (2 * (d:ℝ)))
      * ((∑ j, u j * (Pi.single i 1 : Fin d → ℝ) j) ^ 2
        + (∑ j, u j * (-Pi.single i 1 : Fin d → ℝ) j) ^ 2)
      = u i ^ 2 / d := by
    intro i
    rw [hread i, hreadneg i]
    field_simp
    ring
  rw [Finset.sum_congr rfl fun i _ => hterm i]
  refine Finset.sum_pos' (fun i _ => by positivity)
    ⟨i₀, Finset.mem_univ i₀, ?_⟩
  have h2 : 0 < u i₀ ^ 2 :=
    lt_of_le_of_ne (sq_nonneg _) (Ne.symm (pow_ne_zero 2 hui₀))
  positivity

end RmsNormNegative

/-- The post-LN exclusion clause (cor:sigma-min-res): on any sample,
    the centred LN outputs pair to zero with γ⁻¹ row by row, so the
    centred sample Gram form vanishes at γ⁻¹ and σ_min(LN(X)) = 0
    identically at post-LN nodes. -/
theorem post_ln_sample_kernel {d : ℕ} (s : (Fin d → ℝ) → ℝ) (γ β : Fin d → ℝ)
    (hγ : ∀ i, γ i ≠ 0) {N : ℕ} (x : Fin N → Fin d → ℝ) :
    ∑ a, (∑ j, (γ j)⁻¹
        * (lnLike s γ β (x a) j - (∑ b, lnLike s γ β (x b) j) / N)) ^ 2 = 0 := by
  refine Finset.sum_eq_zero fun a _ => ?_
  have hN : (N:ℝ) ≠ 0 := by
    have := a.pos
    exact_mod_cast this.ne'
  have hrow : ∑ j, (γ j)⁻¹
      * (lnLike s γ β (x a) j - (∑ b, lnLike s γ β (x b) j) / N) = 0 := by
    simp only [mul_sub, Finset.sum_sub_distrib, sum_ginv_mul_lnLike s γ β (x a) hγ]
    have e : ∑ j, (γ j)⁻¹ * ((∑ b, lnLike s γ β (x b) j) / N)
        = (∑ b, ∑ j, (γ j)⁻¹ * lnLike s γ β (x b) j) / N := by
      rw [Finset.sum_comm, Finset.sum_div]
      refine Finset.sum_congr rfl fun j _ => ?_
      rw [← Finset.mul_sum, mul_div_assoc]
    rw [e, Finset.sum_congr rfl fun b _ => sum_ginv_mul_lnLike s γ β (x b) hγ,
      Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    field_simp
    ring
  rw [hrow]
  ring

end DeadDirections


==> anc/DeadDirections/LnResetChannel.lean <==
/-
  The LayerNorm reset channel (theory paper, thm:bridge_ln).

  The proposition brackets the dead-direction rate between the
  post-crossing weight count and the full weight count, and its
  mechanism is the normalizer's scale invariance: a crossing erases
  the decay accumulated above it. The scalar model realises both ends
  of the bracket exactly. The normalize map z ↦ z/|z| is invariant
  under every positive scaling, so a channel decayed to t^{k_pre}
  crosses it and returns to unit moment; the k_post weights below the
  crossing then contribute their factors, and the composed moment is
  t^{2·k_post} exactly, the plateau end 2·K_lower with the upstream
  decay erased. Without a crossing the same channel reads
  t^{2(k_pre + k_post)}, the regime-(i) end. The bracket inequality on
  the full LN backward Jacobian stays with the paper.
-/
import DeadDirections.MixtureScore

namespace DeadDirections

open MeasureTheory Filter Topology

/-- The scalar normalizer: z/|z|, the sign of z, with the junk value 0
    at z = 0. -/
noncomputable def normalizeS (z : ℝ) : ℝ := z / |z|

/-- Scale invariance: the normalizer erases every positive factor.
    This is the reset mechanism of thm:bridge_ln's plateau. -/
lemma normalizeS_scale {c : ℝ} (hc : 0 < c) (z : ℝ) :
    normalizeS (c * z) = normalizeS z := by
  unfold normalizeS
  rw [abs_mul, abs_of_pos hc]
  rcases eq_or_ne z 0 with hz | hz
  · simp [hz]
  · rw [mul_div_mul_left _ _ (ne_of_gt hc)]

lemma normalizeS_sq_of_ne {z : ℝ} (hz : z ≠ 0) : normalizeS z ^ 2 = 1 := by
  unfold normalizeS
  rw [div_pow, sq_abs]
  exact div_self (pow_ne_zero 2 hz)

/-- The reset identity: a channel decayed to t^k crosses the
    normalizer and returns to unit second moment, at every t > 0. The
    accumulated decay is erased, not damped. -/
theorem ln_reset_moment {t : ℝ} (ht : 0 < t) (k : ℕ) :
    ∫ x, normalizeS (t ^ k * x) ^ 2 * gaussDensity x 0 1 = 1 := by
  have hscale : ∀ x : ℝ, normalizeS (t ^ k * x) = normalizeS x :=
    fun x => normalizeS_scale (pow_pos ht k) x
  simp only [hscale]
  have hae : (fun x => normalizeS x ^ 2 * gaussDensity x 0 1)
      =ᵐ[volume] fun x => gaussDensity x 0 1 := by
    filter_upwards [MeasureTheory.compl_mem_ae_iff.mpr
      (measure_singleton (0:ℝ))] with x hx
    have hx0 : x ≠ 0 := by simpa using hx
    rw [normalizeS_sq_of_ne hx0, one_mul]
  rw [integral_congr_ae hae]
  exact integral_gaussDensity_eq_one 0

/-- thm:bridge_ln, plateau end: k_post weights below the crossing act
    on the reset channel, and the composed moment is t^{2·k_post}
    exactly, whatever decay k_pre accumulated above the crossing. The
    upper end of the bracket is attained. -/
theorem ln_bracket_plateau {t : ℝ} (ht : 0 < t) (kpre kpost : ℕ) :
    ∫ x, (t ^ kpost * normalizeS (t ^ kpre * x)) ^ 2 * gaussDensity x 0 1
      = t ^ (2 * kpost) := by
  have hfun : ∀ x : ℝ,
      (t ^ kpost * normalizeS (t ^ kpre * x)) ^ 2 * gaussDensity x 0 1
      = t ^ (2 * kpost)
        * (normalizeS (t ^ kpre * x) ^ 2 * gaussDensity x 0 1) := by
    intro x
    rw [mul_pow, show (t ^ kpost) ^ 2 = t ^ (2 * kpost) from by
      rw [← pow_mul, Nat.mul_comm]]
    ring
  simp only [hfun]
  rw [integral_const_mul, ln_reset_moment ht kpre, mul_one]

/-- The no-crossing end: the same channel without a normalizer reads
    the full weight count, t^{2(k_pre + k_post)}, the regime-(i) tight
    case. Both ends of the bracket are realised on the model. -/
theorem ln_bracket_no_crossing (t : ℝ) (kpre kpost : ℕ) :
    ∫ x, (t ^ kpost * (t ^ kpre * x)) ^ 2 * gaussDensity x 0 1
      = t ^ (2 * (kpre + kpost)) := by
  have hfun : ∀ x : ℝ,
      (t ^ kpost * (t ^ kpre * x)) ^ 2 * gaussDensity x 0 1
      = t ^ (2 * (kpre + kpost)) * (x ^ 2 * gaussDensity x 0 1) := by
    intro x
    rw [show t ^ kpost * (t ^ kpre * x) = t ^ (kpre + kpost) * x from by
        rw [pow_add]
        ring,
      mul_pow, show (t ^ (kpre + kpost)) ^ 2 = t ^ (2 * (kpre + kpost))
        from by rw [← pow_mul, Nat.mul_comm]]
    ring
  simp only [hfun]
  rw [integral_const_mul]
  have hone : ∫ x, x ^ 2 * gaussDensity x 0 1 = 1 := by
    have h := integral_sq_gaussMeasure
    rwa [integral_gaussMeasure] at h
  rw [hone, mul_one]

end DeadDirections


==> anc/DeadDirections/MatrixQuotient.lean <==
/-
  The matrix quotient, deliverable A1 of the standing project
  (proofs/QUOTIENT-PLAN.md): the product map and its fibers.

  The gauge action threads a group element through each interface of
  a layer list: layer W_j becomes g_{j−1} W_j g_j⁻¹ with identity at
  both ends. Two facts constitute A1. The product is invariant: the
  telescoping cancels every interior gauge. And on the invertible
  stratum the fibers of the product map are exactly the gauge
  orbits: two lists of equal length with equal products are
  connected by the interpolating gauge built from partial products.
  Both facts are proved in any group and instantiated to matrices
  through the units embedding, so the group lemma is the reusable
  artifact and the invertible stratum is its image.
-/
import Mathlib.Algebra.BigOperators.Group.List.Basic
import Mathlib.Data.Real.Basic
import Mathlib.Data.Matrix.Basic
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.LinearAlgebra.Matrix.PosDef
import Mathlib.Data.Real.StarOrdered
import DeadDirections.FisherDecay
import Mathlib.Analysis.Calculus.Deriv.Add
import Mathlib.Tactic.Group

namespace DeadDirections

section GroupChain

variable {G : Type*} [Group G]

/-- The gauge action from a carried left factor: the head layer
    absorbs the carried gauge on the left and the next interface
    gauge inverse on the right, and the recursion carries that
    interface gauge forward. -/
def gaugeActFrom : G → List G → List G → List G
  | _, _, [] => []
  | g, [], W :: rest => (g * W) :: rest
  | g, h :: gs, W :: rest => (g * W * h⁻¹) :: gaugeActFrom h gs rest

@[simp] lemma gaugeActFrom_nil_right (g : G) (gs : List G) :
    gaugeActFrom g gs [] = [] := by
  cases gs <;> rfl

@[simp] lemma gaugeActFrom_nil_gauges (g : G) (W : G)
    (rest : List G) :
    gaugeActFrom g [] (W :: rest) = (g * W) :: rest := rfl

@[simp] lemma gaugeActFrom_cons (g h : G) (gs : List G) (W : G)
    (rest : List G) :
    gaugeActFrom g (h :: gs) (W :: rest)
      = (g * W * h⁻¹) :: gaugeActFrom h gs rest := rfl

/-- Gauge invariance of the product, with the carried factor: the
    telescoping cancels every interior gauge. -/
theorem prod_gaugeActFrom (g : G) (gs Ws : List G)
    (hlen : gs.length + 1 = Ws.length) :
    (gaugeActFrom g gs Ws).prod = g * Ws.prod := by
  induction Ws generalizing g gs with
  | nil => simp at hlen
  | cons W rest ih =>
    cases rest with
    | nil =>
      have hgs : gs = [] := by
        cases gs with
        | nil => rfl
        | cons _ _ => simp at hlen
      subst hgs
      simp only [gaugeActFrom_nil_gauges, List.prod_cons,
        List.prod_nil, mul_one]
    | cons R rest' =>
      cases gs with
      | nil => simp at hlen
      | cons h gs' =>
        have hlen' : gs'.length + 1 = (R :: rest').length := by
          simpa using hlen
        rw [gaugeActFrom_cons, List.prod_cons, ih h gs' hlen',
          show ((W :: R :: rest') : List G).prod
            = W * (R :: rest').prod from List.prod_cons]
        group

/-- Gauge invariance at trivial carried factor: the interior gauges
    leave the end-to-end product unchanged. -/
theorem prod_gaugeAct (gs Ws : List G)
    (hlen : gs.length + 1 = Ws.length) :
    (gaugeActFrom 1 gs Ws).prod = Ws.prod := by
  rw [prod_gaugeActFrom 1 gs Ws hlen, one_mul]

/-- The fiber characterization, with the carried factor: whenever
    g·(product of Ws) equals the product of Ws', the interpolating
    gauge family connects them. The gauge at interface j is the
    partial-product solution h = W'⁻¹ g W carried forward. -/
theorem exists_gauge_of_prod_eq_from (g : G) (Ws Ws' : List G)
    (hlen : Ws.length = Ws'.length) (hne : Ws ≠ [])
    (hprod : g * Ws.prod = Ws'.prod) :
    ∃ gs : List G, gs.length + 1 = Ws.length
      ∧ gaugeActFrom g gs Ws = Ws' := by
  induction Ws generalizing g Ws' with
  | nil => exact absurd rfl hne
  | cons W rest ih =>
    cases Ws' with
    | nil => simp at hlen
    | cons W' rest' =>
      cases rest with
      | nil =>
        have hrest' : rest' = [] := by
          cases rest' with
          | nil => rfl
          | cons _ _ => simp at hlen
        subst hrest'
        refine ⟨[], by simp, ?_⟩
        simp only [gaugeActFrom_nil_gauges]
        simp only [List.prod_cons, List.prod_nil, mul_one] at hprod
        rw [hprod]
      | cons R rest2 =>
        have hlen2 : (R :: rest2).length = rest'.length := by
          simpa using hlen
        have hne2 : rest' ≠ [] := by
          intro h
          rw [h] at hlen2
          simp at hlen2
        have hprod2 : (W'⁻¹ * g * W) * (R :: rest2).prod
            = rest'.prod := by
          have h1 : g * ((W :: R :: rest2).prod) = (W' :: rest').prod :=
            hprod
          rw [show ((W :: R :: rest2).prod)
              = W * (R :: rest2).prod from List.prod_cons,
            show ((W' :: rest').prod) = W' * rest'.prod from
              List.prod_cons] at h1
          calc (W'⁻¹ * g * W) * (R :: rest2).prod
              = W'⁻¹ * (g * (W * (R :: rest2).prod)) := by group
            _ = W'⁻¹ * (W' * rest'.prod) := by rw [h1]
            _ = rest'.prod := by group
        obtain ⟨gs', hlen', hact⟩ := ih (W'⁻¹ * g * W) rest'
          (by simpa using hlen2) (by simp) hprod2
        refine ⟨(W'⁻¹ * g * W) :: gs', by simpa using hlen', ?_⟩
        rw [gaugeActFrom_cons, hact]
        congr 1
        group

/-- The fibers of the product map are the gauge orbits: two layer
    lists of equal length with equal products are connected by the
    interpolating gauge family. -/
theorem exists_gauge_of_prod_eq (Ws Ws' : List G)
    (hlen : Ws.length = Ws'.length) (hne : Ws ≠ [])
    (hprod : Ws.prod = Ws'.prod) :
    ∃ gs : List G, gs.length + 1 = Ws.length
      ∧ gaugeActFrom 1 gs Ws = Ws' :=
  exists_gauge_of_prod_eq_from 1 Ws Ws' hlen hne
    (by rw [one_mul, hprod])

/-- The units embedding carries list products to list products. -/
lemma units_val_prod {M : Type*} [Monoid M] (l : List Mˣ) :
    (l.map Units.val).prod = ↑l.prod := by
  induction l with
  | nil => simp
  | cons a l ih => simp [ih]

/-- Deliverable A5, the optimizer side: an update that commutes with
    the gauge action has a gauge-independent projected readout. The
    quotient trajectory of an equivariant optimizer is well-defined
    regardless of the lift, at chain level in any group; the flow
    identities of the scalar model transfer to the diagonal slice
    through chainDeriv_map_diagonal. -/
theorem equivariant_update_prod (U : List G → List G)
    (hUlen : ∀ Ws, (U Ws).length = Ws.length)
    (hU : ∀ gs Ws, gs.length + 1 = Ws.length
      → U (gaugeActFrom 1 gs Ws) = gaugeActFrom 1 gs (U Ws))
    (gs Ws : List G) (hlen : gs.length + 1 = Ws.length) :
    (U (gaugeActFrom 1 gs Ws)).prod = (U Ws).prod := by
  rw [hU gs Ws hlen, prod_gaugeAct gs (U Ws)
    (by rw [hUlen Ws]; exact hlen)]


omit [Group G] in
/-- Equivariant updates preserve chain length along the whole
    trajectory. -/
lemma iterate_length_preserved (U : List G → List G)
    (hUlen : ∀ Ws, (U Ws).length = Ws.length) (n : ℕ) (Ws : List G) :
    (U^[n] Ws).length = Ws.length := by
  induction n with
  | zero => simp
  | succ m ih =>
    rw [Function.iterate_succ_apply', hUlen, ih]

/-- Iterates of an equivariant update are equivariant: the
    trajectory-level composition. -/
theorem equivariant_iterate (U : List G → List G)
    (hUlen : ∀ Ws, (U Ws).length = Ws.length)
    (hU : ∀ gs Ws, gs.length + 1 = Ws.length
      → U (gaugeActFrom 1 gs Ws) = gaugeActFrom 1 gs (U Ws))
    (n : ℕ) (gs Ws : List G) (hlen : gs.length + 1 = Ws.length) :
    U^[n] (gaugeActFrom 1 gs Ws) = gaugeActFrom 1 gs (U^[n] Ws) := by
  induction n with
  | zero => simp
  | succ m ih =>
    rw [Function.iterate_succ_apply', Function.iterate_succ_apply',
      ih]
    exact hU gs (U^[m] Ws)
      (by rw [iterate_length_preserved U hUlen m Ws]; exact hlen)

/-- The projected trajectory of an equivariant optimizer is
    gauge-independent at every step of the approach: iterating the
    update along a trajectory commutes with projection. -/
theorem equivariant_iterate_prod (U : List G → List G)
    (hUlen : ∀ Ws, (U Ws).length = Ws.length)
    (hU : ∀ gs Ws, gs.length + 1 = Ws.length
      → U (gaugeActFrom 1 gs Ws) = gaugeActFrom 1 gs (U Ws))
    (n : ℕ) (gs Ws : List G) (hlen : gs.length + 1 = Ws.length) :
    (U^[n] (gaugeActFrom 1 gs Ws)).prod = (U^[n] Ws).prod := by
  rw [equivariant_iterate U hUlen hU n gs Ws hlen]
  exact prod_gaugeAct gs (U^[n] Ws)
    (by rw [iterate_length_preserved U hUlen n Ws]; exact hlen)

end GroupChain

section MatrixInstance

variable {h : ℕ}

/-- The end-to-end product of a layer list: the quotient
    coordinate of the matrix chain. -/
def matProdMap (Ws : List (Matrix (Fin h) (Fin h) ℝ)) :
    Matrix (Fin h) (Fin h) ℝ :=
  Ws.prod

/-- Gauge invariance on the invertible stratum, at matrix level:
    interior gauges leave the end-to-end matrix product unchanged. -/
theorem matProdMap_gauge_invariant
    (gs Ws : List (Matrix (Fin h) (Fin h) ℝ)ˣ)
    (hlen : gs.length + 1 = Ws.length) :
    matProdMap ((gaugeActFrom 1 gs Ws).map Units.val)
      = matProdMap (Ws.map Units.val) := by
  unfold matProdMap
  rw [units_val_prod, units_val_prod]
  exact congrArg Units.val (prod_gaugeAct gs Ws hlen)

/-- The fiber characterization on the invertible stratum: two layer
    lists of units with the same end-to-end matrix product are
    gauge-connected. -/
theorem matProdMap_fiber
    (Ws Ws' : List (Matrix (Fin h) (Fin h) ℝ)ˣ)
    (hlen : Ws.length = Ws'.length) (hne : Ws ≠ [])
    (hprod : matProdMap (Ws.map Units.val)
      = matProdMap (Ws'.map Units.val)) :
    ∃ gs : List (Matrix (Fin h) (Fin h) ℝ)ˣ,
      gs.length + 1 = Ws.length ∧ gaugeActFrom 1 gs Ws = Ws' := by
  apply exists_gauge_of_prod_eq Ws Ws' hlen hne
  apply Units.ext
  unfold matProdMap at hprod
  rw [units_val_prod, units_val_prod] at hprod
  exact hprod

end MatrixInstance

section DerivativeAlg

/-! ### Deliverable A2, algebraic half: the chain derivative and the
vertical family

The chain derivative is the product rule's value at the base point:
V₁·W₂⋯W_L + W₁·(recursion). The vertical family threads interface
generators the way gaugeActFrom threads gauges: layer j receives
x_{j−1}·W_j − W_j·x_j with zero at both ends. The pairing telescopes:
the chain derivative of a vertical family is the carried generator
times the product, so at zero carried generator the derivative kills
every vertical family exactly, at every point of the chain. This is
lem:quotient_F's mechanism at matrix level, stated in any ring. -/

variable {M : Type*} [Ring M]

/-- The chain derivative: the value of the product rule on the
    layer list at direction list Vs. -/
def chainDeriv : List M → List M → M
  | [], _ => 0
  | _ :: _, [] => 0
  | W :: Ws, V :: Vs => V * Ws.prod + W * chainDeriv Ws Vs

@[simp] lemma chainDeriv_nil_left (Vs : List M) :
    chainDeriv [] Vs = 0 := rfl

@[simp] lemma chainDeriv_cons (W V : M) (Ws Vs : List M) :
    chainDeriv (W :: Ws) (V :: Vs)
      = V * Ws.prod + W * chainDeriv Ws Vs := rfl

/-- The vertical family from a carried generator: layer j receives
    the carried generator on the left and the next interface
    generator on the right, both as commutator-style terms. -/
def vertFrom : M → List M → List M → List M
  | _, _, [] => []
  | x, [], W :: rest => (x * W) :: vertFrom 0 [] rest
  | x, y :: xs, W :: rest => (x * W - W * y) :: vertFrom y xs rest

@[simp] lemma vertFrom_nil_right (x : M) (xs : List M) :
    vertFrom x xs [] = [] := by
  cases xs <;> rfl

@[simp] lemma vertFrom_nil_gens (x : M) (W : M) (rest : List M) :
    vertFrom x [] (W :: rest) = (x * W) :: vertFrom 0 [] rest := rfl

@[simp] lemma vertFrom_cons (x y : M) (xs : List M) (W : M)
    (rest : List M) :
    vertFrom x (y :: xs) (W :: rest)
      = (x * W - W * y) :: vertFrom y xs rest := rfl

@[simp] lemma vertFrom_length (x : M) (xs Ws : List M) :
    (vertFrom x xs Ws).length = Ws.length := by
  induction Ws generalizing x xs with
  | nil => simp
  | cons W rest ih =>
    cases xs with
    | nil =>
      rw [vertFrom_nil_gens]
      simp [ih]
    | cons y ys =>
      rw [vertFrom_cons]
      simp [ih]

/-- The telescoping pairing: the chain derivative of a vertical
    family is the carried generator times the product. -/
theorem chainDeriv_vertFrom (x : M) (xs Ws : List M)
    (hlen : xs.length + 1 = Ws.length) :
    chainDeriv Ws (vertFrom x xs Ws) = x * Ws.prod := by
  induction Ws generalizing x xs with
  | nil => simp at hlen
  | cons W rest ih =>
    cases rest with
    | nil =>
      have hxs : xs = [] := by
        cases xs with
        | nil => rfl
        | cons _ _ => simp at hlen
      subst hxs
      simp only [vertFrom_nil_gens, vertFrom_nil_right,
        chainDeriv_cons, chainDeriv_nil_left, List.prod_nil,
        List.prod_cons, mul_one, mul_zero, add_zero]
    | cons R rest2 =>
      cases xs with
      | nil => simp at hlen
      | cons y ys =>
        have hlen' : ys.length + 1 = (R :: rest2).length := by
          simpa using hlen
        rw [vertFrom_cons, chainDeriv_cons, ih y ys hlen',
          show ((W :: R :: rest2) : List M).prod
            = W * (R :: rest2).prod from List.prod_cons]
        rw [sub_mul, mul_assoc W y, sub_add_cancel, mul_assoc]

/-- Vertical annihilation: with zero carried generator the chain
    derivative kills every vertical family exactly, at every point
    of the chain. -/
theorem chainDeriv_vertical (xs Ws : List M)
    (hlen : xs.length + 1 = Ws.length) :
    chainDeriv Ws (vertFrom 0 xs Ws) = 0 := by
  rw [chainDeriv_vertFrom 0 xs Ws hlen, zero_mul]

end DerivativeAlg

section MatrixDerivative

/-! ### Deliverable A2, analytic half: the chain derivative is the
derivative

The perturbed layer list moves every layer along its direction, and
the entrywise derivative of the end-to-end product at t = 0 is
exactly the chain derivative's entry: the product rule composed down
the list, certified. -/

variable {h : ℕ}

/-- The perturbed layer list: every layer moves along its
    direction. -/
noncomputable def pertList (Ws Vs : List (Matrix (Fin h) (Fin h) ℝ))
    (t : ℝ) : List (Matrix (Fin h) (Fin h) ℝ) :=
  (Ws.zip Vs).map (fun p => p.1 + t • p.2)

@[simp] lemma pertList_nil (Vs : List (Matrix (Fin h) (Fin h) ℝ))
    (t : ℝ) : pertList [] Vs t = [] := rfl

@[simp] lemma pertList_cons (W V : Matrix (Fin h) (Fin h) ℝ)
    (Ws Vs : List (Matrix (Fin h) (Fin h) ℝ)) (t : ℝ) :
    pertList (W :: Ws) (V :: Vs) t
      = (W + t • V) :: pertList Ws Vs t := rfl

lemma pertList_zero (Ws Vs : List (Matrix (Fin h) (Fin h) ℝ))
    (hlen : Ws.length ≤ Vs.length) :
    pertList Ws Vs 0 = Ws := by
  unfold pertList
  have hfun : (fun p : Matrix (Fin h) (Fin h) ℝ
        × Matrix (Fin h) (Fin h) ℝ => p.1 + (0:ℝ) • p.2)
      = Prod.fst := by
    funext p
    simp
  rw [hfun]
  exact List.map_fst_zip hlen

/-- The product rule down the list, certified entrywise: the
    derivative of the end-to-end product's entry at t = 0 is the
    chain derivative's entry. -/
theorem hasDerivAt_pertList_prod
    (Ws Vs : List (Matrix (Fin h) (Fin h) ℝ))
    (hlen : Ws.length = Vs.length) (i j : Fin h) :
    HasDerivAt (fun t => (pertList Ws Vs t).prod i j)
      (chainDeriv Ws Vs i j) 0 := by
  induction Ws generalizing Vs i j with
  | nil =>
    simp only [pertList_nil, List.prod_nil, chainDeriv_nil_left,
      Matrix.zero_apply]
    exact hasDerivAt_const 0 _
  | cons W rest ih =>
    cases Vs with
    | nil => simp at hlen
    | cons V Vs' =>
      have hlen' : rest.length = Vs'.length := by simpa using hlen
      have heq : (fun t => (pertList (W :: rest) (V :: Vs') t).prod
            i j)
          = fun t => ∑ k, (W i k + t * V i k)
              * (pertList rest Vs' t).prod k j := by
        funext t
        rw [pertList_cons, List.prod_cons, Matrix.mul_apply]
        exact Finset.sum_congr rfl fun k _ => by
          rw [Matrix.add_apply, Matrix.smul_apply, smul_eq_mul]
      rw [heq]
      have hterm : ∀ k : Fin h, HasDerivAt
          (fun t => (W i k + t * V i k)
            * (pertList rest Vs' t).prod k j)
          (V i k * rest.prod k j
            + W i k * chainDeriv rest Vs' k j) 0 := by
        intro k
        have h1 : HasDerivAt (fun t : ℝ => W i k + t * V i k)
            (V i k) 0 := by
          simpa using
            ((hasDerivAt_id (0:ℝ)).mul_const (V i k)).const_add
              (W i k)
        have h2 := ih Vs' hlen' k j
        have h := h1.mul h2
        have hzero : (pertList rest Vs' 0).prod = rest.prod := by
          rw [pertList_zero rest Vs' (le_of_eq hlen')]
        rw [hzero] at h
        simpa using h
      have hsum : HasDerivAt
          (fun t => ∑ k, (W i k + t * V i k)
            * (pertList rest Vs' t).prod k j)
          (∑ k, (V i k * rest.prod k j
            + W i k * chainDeriv rest Vs' k j)) 0 :=
        HasDerivAt.fun_sum fun k _ => hterm k
      have hval : ∑ k, (V i k * rest.prod k j
            + W i k * chainDeriv rest Vs' k j)
          = chainDeriv (W :: rest) (V :: Vs') i j := by
        rw [chainDeriv_cons, Matrix.add_apply, Matrix.mul_apply,
          Matrix.mul_apply, ← Finset.sum_add_distrib]
      rw [hval] at hsum
      exact hsum

/-! ### Deliverable A3: the concrete submersion

Surjectivity and the kernel, both exact on the invertible stratum.
The chain derivative is onto: the single-slot direction through the
inverse tail product hits any target. And the kernel is exactly the
vertical space: solving the interface recursion x_j = W_j⁻¹(x_{j−1}
W_j − V_j) from zero gives the closed-form pairing chainDeriv =
x₀·P − P·x_L, so the derivative vanishes precisely when the terminal
generator does, and in that case the direction list is a vertical
family. Together with A2 this is the exact sequence
0 → vertical → directions → M → 0; the plan's orthogonal-complement
reading follows by rank-nullity and enters here only as the
dimension count L·h² = (L−1)·h² + h² in this comment, since the
kernel characterization is metric-free and stronger. -/

section Submersion

variable {M : Type*} [Ring M]

/-- The zero direction list has zero chain derivative. -/
lemma chainDeriv_zero (Ws : List M) :
    chainDeriv Ws (List.replicate Ws.length 0) = 0 := by
  induction Ws with
  | nil => rfl
  | cons W rest ih =>
    rw [List.length_cons, List.replicate_succ, chainDeriv_cons,
      ih, zero_mul, mul_zero, add_zero]

/-- The concrete submersion: on the invertible stratum the chain
    derivative is onto, through the single-slot direction with the
    inverse tail product. -/
theorem chainDeriv_surjective (W : Mˣ) (rest : List Mˣ) (U : M) :
    ∃ Vs : List M, Vs.length = rest.length + 1
      ∧ chainDeriv ((W :: rest).map Units.val) Vs = U := by
  refine ⟨(U * ↑(rest.prod)⁻¹) :: List.replicate rest.length 0,
    by simp, ?_⟩
  rw [List.map_cons, chainDeriv_cons]
  have hzero : chainDeriv (rest.map Units.val)
      (List.replicate rest.length 0) = 0 := by
    have h := chainDeriv_zero (rest.map Units.val)
    rwa [List.length_map] at h
  rw [hzero, mul_zero, add_zero, units_val_prod, mul_assoc]
  rw [show (↑(rest.prod)⁻¹ : M) * ↑rest.prod = 1 from
    Units.inv_mul _]
  rw [mul_one]

/-- The terminal generator of the interface recursion: solving
    x_j = W_j⁻¹(x_{j−1} W_j − V_j) down the chain. -/
def termGen : M → List Mˣ → List M → M
  | x, [], _ => x
  | x, _ :: _, [] => x
  | x, W :: rest, V :: Vs =>
      termGen (↑W⁻¹ * (x * ↑W - V)) rest Vs

@[simp] lemma termGen_nil (x : M) (Vs : List M) :
    termGen x ([] : List Mˣ) Vs = x := by
  cases Vs <;> rfl

@[simp] lemma termGen_cons (x : M) (W : Mˣ) (rest : List Mˣ)
    (V : M) (Vs : List M) :
    termGen x (W :: rest) (V :: Vs)
      = termGen (↑W⁻¹ * (x * ↑W - V)) rest Vs := rfl

/-- The closed-form pairing: the chain derivative equals the carried
    generator against the product minus the product against the
    terminal generator. -/
theorem chainDeriv_eq_termGen (x : M) (Ws : List Mˣ) (Vs : List M)
    (hlen : Ws.length = Vs.length) :
    chainDeriv (Ws.map Units.val) Vs
      = x * (Ws.map Units.val).prod
        - (Ws.map Units.val).prod * termGen x Ws Vs := by
  induction Ws generalizing x Vs with
  | nil =>
    cases Vs with
    | nil => simp
    | cons _ _ => simp at hlen
  | cons W rest ih =>
    cases Vs with
    | nil => simp at hlen
    | cons V Vs' =>
      have hlen' : rest.length = Vs'.length := by simpa using hlen
      rw [List.map_cons, chainDeriv_cons, termGen_cons,
        ih (↑W⁻¹ * (x * ↑W - V)) Vs' hlen',
        show ((↑W :: rest.map Units.val) : List M).prod
          = ↑W * (rest.map Units.val).prod from List.prod_cons]
      have hWx : (↑W : M) * (↑W⁻¹ * (x * ↑W - V)) = x * ↑W - V :=
        Units.mul_inv_cancel_left W _
      rw [mul_sub, ← mul_assoc, hWx]
      noncomm_ring

/-- The kernel criterion: on the invertible stratum the chain
    derivative vanishes exactly when the terminal generator of the
    zero-carried recursion does. -/
theorem chainDeriv_eq_zero_iff (Ws : List Mˣ) (Vs : List M)
    (hlen : Ws.length = Vs.length) :
    chainDeriv (Ws.map Units.val) Vs = 0
      ↔ termGen 0 Ws Vs = 0 := by
  rw [chainDeriv_eq_termGen 0 Ws Vs hlen, zero_mul, zero_sub,
    neg_eq_zero]
  constructor
  · intro h
    have hu := units_val_prod Ws
    rw [hu] at h
    exact (Units.mul_right_eq_zero _).mp h
  · intro h
    rw [h, mul_zero]

/-- The kernel is vertical: a direction list with vanishing terminal
    generator is a vertical family, with the interface generators
    the recursion's own solutions. -/
theorem exists_vert_of_termGen_zero (x : M) (Ws : List Mˣ)
    (Vs : List M) (hlen : Ws.length = Vs.length) (hne : Ws ≠ [])
    (hterm : termGen x Ws Vs = 0) :
    ∃ gs : List M, gs.length + 1 = Ws.length
      ∧ Vs = vertFrom x gs (Ws.map Units.val) := by
  induction Ws generalizing x Vs with
  | nil => exact absurd rfl hne
  | cons W rest ih =>
    cases Vs with
    | nil => simp at hlen
    | cons V Vs' =>
      cases rest with
      | nil =>
        have hVs' : Vs' = [] := by
          cases Vs' with
          | nil => rfl
          | cons _ _ => simp at hlen
        subst hVs'
        refine ⟨[], by simp, ?_⟩
        rw [termGen_cons, termGen_nil] at hterm
        have hV : V = x * ↑W := by
          have h3 : x * ↑W - V = 0 := by
            rwa [Units.mul_right_eq_zero] at hterm
          rwa [sub_eq_zero, eq_comm] at h3
        rw [List.map_cons, List.map_nil, vertFrom_nil_gens, hV]
        rfl
      | cons R rest2 =>
        have hlen' : (R :: rest2).length = Vs'.length := by
          simpa using hlen
        rw [termGen_cons] at hterm
        obtain ⟨gs', hlen2, hact⟩ := ih (↑W⁻¹ * (x * ↑W - V)) Vs'
          hlen' (by simp) hterm
        refine ⟨(↑W⁻¹ * (x * ↑W - V)) :: gs',
          by simpa using hlen2, ?_⟩
        rw [List.map_cons, vertFrom_cons, ← hact]
        congr 1
        rw [Units.mul_inv_cancel_left]
        noncomm_ring

end Submersion

end MatrixDerivative

/-! ### Deliverable A4: the quotient Fisher and its rate

The model quotient Fisher is the Frobenius pairing of the chain
derivative with itself: the pullback of the flat form on the product
space. It vanishes on vertical families by A2. Diagonal layer lists
transport the matrix chain derivative to per-entry scalar chain
derivatives, the canonical approach reads L·t^{L−1} at the dead slot
and zero at every live entry, and the normalised reading carries
leading rate 2(L−1) with coefficient L: the multivariate form of the
scalar quotient_rate_model, cor:quotient_rate at matrix level. -/

section QuotientFisher

variable {n : ℕ}

/-- The model quotient Fisher: the Frobenius pairing of the chain
    derivative with itself. -/
noncomputable def quotFisher
    (Ws Vs : List (Matrix (Fin (n+1)) (Fin (n+1)) ℝ)) : ℝ :=
  ∑ i, ∑ j, (chainDeriv Ws Vs i j) ^ 2

/-- The quotient Fisher vanishes on every vertical family: A2's
    annihilation at quadratic-form level. -/
theorem quotFisher_vertical
    (xs Ws : List (Matrix (Fin (n+1)) (Fin (n+1)) ℝ))
    (hlen : xs.length + 1 = Ws.length) :
    quotFisher Ws (vertFrom 0 xs Ws) = 0 := by
  unfold quotFisher
  rw [chainDeriv_vertical xs Ws hlen]
  simp

/-- Products of diagonal lists are diagonal, entrywise. -/
lemma prod_map_diagonal (ds : List (Fin (n+1) → ℝ)) :
    (ds.map Matrix.diagonal).prod
      = Matrix.diagonal (fun i => (ds.map (fun d => d i)).prod) := by
  induction ds with
  | nil =>
    simp [Matrix.diagonal_one]
  | cons d ds ih =>
    rw [List.map_cons, List.prod_cons, ih,
      Matrix.diagonal_mul_diagonal]
    congr 1

/-- The chain derivative of diagonal lists is diagonal, with the
    scalar chain derivative at every entry. -/
lemma chainDeriv_map_diagonal (ds es : List (Fin (n+1) → ℝ)) :
    chainDeriv (ds.map Matrix.diagonal) (es.map Matrix.diagonal)
      = Matrix.diagonal (fun i =>
          chainDeriv (ds.map (fun d => d i))
            (es.map (fun e => e i))) := by
  induction ds generalizing es with
  | nil =>
    cases es <;> simp [Matrix.diagonal_zero]
  | cons d ds ih =>
    cases es with
    | nil =>
      exact Matrix.diagonal_zero.symm
    | cons e es' =>
      rw [List.map_cons, List.map_cons, chainDeriv_cons, ih,
        prod_map_diagonal, Matrix.diagonal_mul_diagonal,
        Matrix.diagonal_mul_diagonal, Matrix.diagonal_add]
      congr 1

/-- The scalar canonical chain derivative: L equal layers t with
    unit directions read L·t^{L−1}. -/
lemma chainDeriv_replicate_scalar (L : ℕ) (t : ℝ) :
    chainDeriv (List.replicate L t) (List.replicate L (1:ℝ))
      = L * t ^ (L - 1) := by
  induction L with
  | zero => simp
  | succ L ih =>
    rw [List.replicate_succ, List.replicate_succ, chainDeriv_cons,
      List.prod_replicate, ih]
    cases L with
    | zero => simp
    | succ L' =>
      simp only [Nat.add_sub_cancel]
      push_cast
      ring

/-- The canonical diagonal layer list: L layers of diag(1, …, 1, t). -/
noncomputable def canonDiag (L : ℕ) (t : ℝ) :
    List (Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :=
  (List.replicate L
    (fun i => if i = Fin.last n then t else 1)).map Matrix.diagonal

/-- The dead-slot direction list: the symmetric perturbation at the
    dead diagonal entry of every layer. -/
noncomputable def deadDir (L : ℕ) :
    List (Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :=
  (List.replicate L
    (fun i => if i = Fin.last n then (1:ℝ) else 0)).map
      Matrix.diagonal

/-- The Frobenius square of a diagonal matrix is the sum of squared
    entries. -/
lemma frobSq_diagonal (f : Fin (n+1) → ℝ) :
    ∑ i, ∑ j, (Matrix.diagonal f i j) ^ 2 = ∑ i, (f i) ^ 2 := by
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [Finset.sum_eq_single i]
  · rw [Matrix.diagonal_apply_eq]
  · intro j _ hji
    rw [Matrix.diagonal_apply_ne' _ hji]
    ring
  · intro hi
    exact absurd (Finset.mem_univ i) hi

/-- cor:quotient_rate at matrix level: the normalised quotient
    Fisher reading of the dead-slot direction along the canonical
    approach has leading rate 2(L−1) with coefficient L. -/
theorem quotient_rate_matrix (L : ℕ) (hL : 1 ≤ L) :
    HasLeadingRate
      (fun t => quotFisher (canonDiag (n := n) L t) (deadDir L) / L)
      (2 * (L - 1)) L := by
  have hLne : (L : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
  have heq : ∀ t : ℝ,
      quotFisher (canonDiag (n := n) L t) (deadDir L) / L
      = (L : ℝ) * t ^ (2 * (L - 1)) := by
    intro t
    unfold quotFisher canonDiag deadDir
    rw [chainDeriv_map_diagonal, frobSq_diagonal]
    have hentry : ∀ i : Fin (n+1),
        chainDeriv
          ((List.replicate L
            (fun k => if k = Fin.last n then t else 1)).map
              (fun d => d i))
          ((List.replicate L
            (fun k => if k = Fin.last n then (1:ℝ) else 0)).map
              (fun e => e i))
        = if i = Fin.last n then (L : ℝ) * t ^ (L - 1) else 0 := by
      intro i
      rw [List.map_replicate, List.map_replicate]
      by_cases hi : i = Fin.last n
      · rw [if_pos hi]
        simp only [if_pos hi]
        exact chainDeriv_replicate_scalar L t
      · rw [if_neg hi]
        simp only [if_neg hi]
        have h := chainDeriv_zero (List.replicate L (1:ℝ))
        rwa [List.length_replicate] at h
    rw [Finset.sum_congr rfl fun i _ => by rw [hentry i]]
    have hsq : ∀ i : Fin (n+1),
        ((if i = Fin.last n then (L : ℝ) * t ^ (L - 1) else 0)) ^ 2
        = if i = Fin.last n then ((L : ℝ) * t ^ (L - 1)) ^ 2
          else 0 := fun i => by
      split_ifs <;> ring
    rw [Finset.sum_congr rfl fun i _ => hsq i]
    rw [Finset.sum_ite_eq' Finset.univ (Fin.last n)
      (fun _ => ((L : ℝ) * t ^ (L - 1)) ^ 2)]
    simp only [Finset.mem_univ, if_pos]
    have hexp : ((L : ℝ) * t ^ (L - 1)) ^ 2
        = (L : ℝ) ^ 2 * t ^ (2 * (L - 1)) := by
      rw [mul_pow, ← pow_mul]
      congr 2
      omega
    rw [hexp, div_eq_iff hLne]
    ring
  have h := (hasLeadingRate_pow (2 * (L - 1))).const_mul (L : ℝ)
  have h2 : HasLeadingRate (fun t => (L : ℝ) * t ^ (2 * (L - 1)))
      (2 * (L - 1)) L := by simpa using h
  refine h2.congr fun t => ?_
  simp only [heq]

end QuotientFisher

/-! ### The balanced flow in general position

The deep-linear flow identities, at every configuration. Layer
gradients of a loss that factors through the end-to-end product have
the form G_W = AᵀḠ(W'S)ᵀ and G_{W'} = (AW)ᵀḠSᵀ for consecutive
layers with shared prefix A and suffix S. The transport identity
WᵀG_W = G_{W'}W'ᵀ is pure algebra and needs no balance and no
invertibility: general position in the strongest sense. It forces
the conservation law: along Euclidean gradient flow the balance
defect W'W'ᵀ − WᵀW has derivative zero, certified entrywise. The
fractional-power closed form of the end-to-end dynamics on the
balanced manifold needs matrix root calculus and stays with the
paper and Track B. -/

section BalancedFlow

open Matrix

variable {n : ℕ}

/-- The layer gradient at W: the prefix and the tail of the chain
    sandwich the end-to-end gradient. -/
noncomputable def layerGradFst (A W' S Gbar :
    Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :
    Matrix (Fin (n+1)) (Fin (n+1)) ℝ :=
  Aᵀ * Gbar * (W' * S)ᵀ

/-- The layer gradient at W': the extended prefix and the suffix
    sandwich the end-to-end gradient. -/
noncomputable def layerGradSnd (A W S Gbar :
    Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :
    Matrix (Fin (n+1)) (Fin (n+1)) ℝ :=
  (A * W)ᵀ * Gbar * Sᵀ

/-- The transport identity, at every configuration: the layer-paired
    gradients agree across the interface. No balance and no
    invertibility enter. -/
theorem balance_transport (A W W' S Gbar :
    Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :
    Wᵀ * layerGradFst A W' S Gbar
      = layerGradSnd A W S Gbar * W'ᵀ := by
  unfold layerGradFst layerGradSnd
  rw [Matrix.transpose_mul, Matrix.transpose_mul]
  noncomm_ring

/-- The Gram-derivative equality: the two consecutive layers' Gram
    flows match, so the balance defect is conserved. From the
    transport identity and its transpose. -/
theorem balance_gram_derivative_eq (A W W' S Gbar :
    Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :
    Wᵀ * layerGradFst A W' S Gbar + (layerGradFst A W' S Gbar)ᵀ * W
      = layerGradSnd A W S Gbar * W'ᵀ
        + W' * (layerGradSnd A W S Gbar)ᵀ := by
  have h := balance_transport A W W' S Gbar
  have ht := congrArg Matrix.transpose h
  rw [Matrix.transpose_mul, Matrix.transpose_mul,
    Matrix.transpose_transpose, Matrix.transpose_transpose] at ht
  rw [h, ht]

/-- The conservation law, certified: along the Euclidean gradient
    flow directions the balance defect W'W'ᵀ − WᵀW has derivative
    zero at every entry, at every configuration. -/
theorem balance_defect_hasDerivAt (A W W' S Gbar :
    Matrix (Fin (n+1)) (Fin (n+1)) ℝ) (i j : Fin (n+1)) :
    HasDerivAt (fun t : ℝ =>
      ((W' + t • (-(layerGradSnd A W S Gbar)))
          * (W' + t • (-(layerGradSnd A W S Gbar)))ᵀ
        - (W + t • (-(layerGradFst A W' S Gbar)))ᵀ
          * (W + t • (-(layerGradFst A W' S Gbar)))) i j)
      0 0 := by
  set GW := layerGradFst A W' S Gbar with hGW
  set GW' := layerGradSnd A W S Gbar with hGW'
  have hentry : ∀ (X V Y U : Matrix (Fin (n+1)) (Fin (n+1)) ℝ),
      HasDerivAt (fun t : ℝ =>
        ((X + t • V) * (Y + t • U)) i j)
        ((V * Y + X * U) i j) 0 := by
    intro X V Y U
    have heq : (fun t : ℝ => ((X + t • V) * (Y + t • U)) i j)
        = fun t : ℝ => ∑ k, (X i k + t * V i k)
            * (Y k j + t * U k j) := by
      funext t
      rw [Matrix.mul_apply]
      exact Finset.sum_congr rfl fun k _ => by
        rw [Matrix.add_apply, Matrix.add_apply, Matrix.smul_apply,
          Matrix.smul_apply, smul_eq_mul, smul_eq_mul]
    rw [heq]
    have hterm : ∀ k : Fin (n+1), HasDerivAt
        (fun t : ℝ => (X i k + t * V i k) * (Y k j + t * U k j))
        (V i k * Y k j + X i k * U k j) 0 := by
      intro k
      have h1 : HasDerivAt (fun t : ℝ => X i k + t * V i k)
          (V i k) 0 := by
        simpa using
          ((hasDerivAt_id (0:ℝ)).mul_const (V i k)).const_add (X i k)
      have h2 : HasDerivAt (fun t : ℝ => Y k j + t * U k j)
          (U k j) 0 := by
        simpa using
          ((hasDerivAt_id (0:ℝ)).mul_const (U k j)).const_add (Y k j)
      have h := h1.mul h2
      simpa using h
    have hsum : HasDerivAt
        (fun t : ℝ => ∑ k, (X i k + t * V i k) * (Y k j + t * U k j))
        (∑ k, (V i k * Y k j + X i k * U k j)) 0 :=
      HasDerivAt.fun_sum fun k _ => hterm k
    have hval : ∑ k, (V i k * Y k j + X i k * U k j)
        = (V * Y + X * U) i j := by
      rw [Matrix.add_apply, Matrix.mul_apply, Matrix.mul_apply,
        ← Finset.sum_add_distrib]
    rwa [hval] at hsum
  have htr : ∀ t : ℝ, (W + t • (-GW))ᵀ
      = Wᵀ + t • (-GW)ᵀ := fun t => by
    rw [Matrix.transpose_add, Matrix.transpose_smul]
  have htr' : ∀ t : ℝ, (W' + t • (-GW'))ᵀ
      = W'ᵀ + t • (-GW')ᵀ := fun t => by
    rw [Matrix.transpose_add, Matrix.transpose_smul]
  have h1 := hentry W' (-GW') W'ᵀ (-GW')ᵀ
  have h2 := hentry Wᵀ (-GW)ᵀ W (-GW)
  have hcomb := h1.sub h2
  have heqf : (fun t : ℝ =>
      ((W' + t • (-GW')) * (W' + t • (-GW'))ᵀ
        - (W + t • (-GW))ᵀ * (W + t • (-GW))) i j)
      = fun t : ℝ =>
        ((W' + t • (-GW')) * (W'ᵀ + t • (-GW')ᵀ)) i j
        - ((Wᵀ + t • (-GW)ᵀ) * (W + t • (-GW))) i j := by
    funext t
    rw [Matrix.sub_apply, htr' t, htr t]
  rw [heqf]
  have hzero : ((-GW') * W'ᵀ + W' * (-GW')ᵀ) i j
      - ((-GW)ᵀ * W + Wᵀ * (-GW)) i j = 0 := by
    have h := balance_gram_derivative_eq A W W' S Gbar
    have hij := congrArg (fun X => X i j) h
    simp only [Matrix.add_apply] at hij
    simp only [Matrix.add_apply, Matrix.mul_apply, Matrix.neg_apply,
      Matrix.transpose_apply]
    simp only [Matrix.mul_apply, Matrix.transpose_apply] at hij
    simp only [neg_mul, mul_neg, Finset.sum_neg_distrib]
    linarith [hij]
  rw [hzero] at hcomb
  exact hcomb

/-- Real matrices: the conjugate transpose is the transpose. -/
lemma conjTranspose_eq_transpose_bal {n : ℕ}
    (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) : Aᴴ = Aᵀ := by
  ext i j
  simp [Matrix.conjTranspose_apply]

/-- The balanced closed form at L = 2, constructively: under the
    balance condition the end-to-end flow closes in P and the two
    Gram factors, and the Gram factors are the square roots of PPᵀ
    and PᵀP: they square to them and they are positive
    semidefinite. The flow identity itself needs no roots; the
    roots enter only as the names of the Gram factors, and Mathlib
    has no real-matrix square root yet, so the abstract sqrt
    packaging waits with the upstream material. -/
theorem balanced_flow_closed_L2 {n : ℕ}
    (W₁ W₂ Gbar : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (hbal : W₂ * W₂ᵀ = W₁ᵀ * W₁) :
    ((-(Gbar * (W₂ * 1)ᵀ)) * W₂ + W₁ * (-((1 * W₁)ᵀ * Gbar * 1ᵀ))
        = -(Gbar * (W₂ᵀ * W₂) + (W₁ * W₁ᵀ) * Gbar))
    ∧ ((W₁ * W₁ᵀ) * (W₁ * W₁ᵀ) = (W₁ * W₂) * (W₁ * W₂)ᵀ)
    ∧ ((W₂ᵀ * W₂) * (W₂ᵀ * W₂) = (W₁ * W₂)ᵀ * (W₁ * W₂))
    ∧ (W₁ * W₁ᵀ).PosSemidef ∧ (W₂ᵀ * W₂).PosSemidef := by
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · rw [Matrix.transpose_mul, Matrix.transpose_one]
    noncomm_ring
  · rw [Matrix.transpose_mul]
    calc (W₁ * W₁ᵀ) * (W₁ * W₁ᵀ)
        = W₁ * (W₁ᵀ * W₁) * W₁ᵀ := by noncomm_ring
      _ = W₁ * (W₂ * W₂ᵀ) * W₁ᵀ := by rw [hbal]
      _ = W₁ * W₂ * (W₂ᵀ * W₁ᵀ) := by noncomm_ring
  · rw [Matrix.transpose_mul]
    calc (W₂ᵀ * W₂) * (W₂ᵀ * W₂)
        = W₂ᵀ * (W₂ * W₂ᵀ) * W₂ := by noncomm_ring
      _ = W₂ᵀ * (W₁ᵀ * W₁) * W₂ := by rw [hbal]
      _ = W₂ᵀ * W₁ᵀ * (W₁ * W₂) := by noncomm_ring
  · have h := Matrix.posSemidef_self_mul_conjTranspose W₁
    rwa [conjTranspose_eq_transpose_bal] at h
  · have h := Matrix.posSemidef_conjTranspose_mul_self W₂
    rwa [conjTranspose_eq_transpose_bal] at h

end BalancedFlow

/-! ### Deliverable B4 at the model: the quotient metric

The Riemannian-submersion content the model supports exactly. The
chain derivative is additive in the direction, so the quotient form
does not see vertical translates of a lift: the pushforward of the
Frobenius form is well-defined on the quotient. And the constant
slice through the base realizes it: the slice lift of a base
direction has chain derivative exactly that direction, so the
quotient form pulled through the slice is the flat Frobenius form on
the base, with the rate along the canonical approach given by A4.
The O'Neill machinery in abstract generality stays upstream with
B3's slice theorem. -/

section QuotientMetric

section AddLinear

variable {M : Type*} [Ring M]

/-- The chain derivative is additive in the direction list. -/
lemma chainDeriv_add (Ws Vs Vs' : List M)
    (hlen : Ws.length = Vs.length)
    (hlen' : Ws.length = Vs'.length) :
    chainDeriv Ws (List.zipWith (· + ·) Vs Vs')
      = chainDeriv Ws Vs + chainDeriv Ws Vs' := by
  induction Ws generalizing Vs Vs' with
  | nil => simp
  | cons W rest ih =>
    cases Vs with
    | nil => simp at hlen
    | cons V Vs2 =>
      cases Vs' with
      | nil => simp at hlen'
      | cons V' Vs2' =>
        rw [List.zipWith_cons_cons, chainDeriv_cons, chainDeriv_cons,
          chainDeriv_cons,
          ih Vs2 Vs2' (by simpa using hlen) (by simpa using hlen')]
        noncomm_ring

end AddLinear

variable {n : ℕ}

/-- The quotient form does not see vertical translates: the
    pushforward of the Frobenius form is well-defined on lifts. -/
theorem quotFisher_vert_translate
    (Ws Vs : List (Matrix (Fin (n+1)) (Fin (n+1)) ℝ))
    (xs : List (Matrix (Fin (n+1)) (Fin (n+1)) ℝ))
    (hlen : Ws.length = Vs.length)
    (hxs : xs.length + 1 = Ws.length) :
    quotFisher Ws
      (List.zipWith (· + ·) Vs (vertFrom 0 xs Ws))
      = quotFisher Ws Vs := by
  unfold quotFisher
  rw [chainDeriv_add Ws Vs (vertFrom 0 xs Ws) hlen (by
    rw [vertFrom_length]),
    chainDeriv_vertical xs Ws hxs, add_zero]

/-- The constant slice through the base. -/
noncomputable def sliceList (k : ℕ)
    (P : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :
    List (Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :=
  List.replicate k 1 ++ [P]

/-- The slice lift of a base direction: zero on the constant
    layers, the direction in the base slot. -/
noncomputable def sliceLift (k : ℕ)
    (U : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :
    List (Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :=
  List.replicate k 0 ++ [U]

/-- The slice lift's chain derivative is the base direction
    exactly. -/
lemma chainDeriv_sliceLift (k : ℕ)
    (P U : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :
    chainDeriv (sliceList k P) (sliceLift k U) = U := by
  induction k with
  | zero =>
    show chainDeriv [P] [U] = U
    rw [chainDeriv_cons]
    simp
  | succ k ih =>
    show chainDeriv (1 :: (List.replicate k 1 ++ [P]))
      (0 :: (List.replicate k 0 ++ [U])) = U
    rw [chainDeriv_cons, zero_mul, one_mul, zero_add]
    exact ih

/-- The slice isometry: the quotient form pulled through the slice
    is the flat Frobenius form on the base. -/
theorem slice_isometric (k : ℕ)
    (P U : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :
    quotFisher (sliceList k P) (sliceLift k U)
      = ∑ i, ∑ j, (U i j) ^ 2 := by
  unfold quotFisher
  rw [chainDeriv_sliceLift]

end QuotientMetric

end DeadDirections


==> anc/DeadDirections/MatrixSqrt.lean <==
/-
  The real PSD square root, with uniqueness.

  Mathlib has no square root for real symmetric matrices (found
  2026-08-16), so the package builds one on its own spectral
  machinery: the root of U·diag(λ)·Uᵀ is U·diag(√λ)·Uᵀ, symmetric,
  positive semidefinite, and squaring to the original. Uniqueness is
  the trace trick, self-hosted: for any symmetric PSD B with B² = S,
  the eight-term expansion of trace((B+C)(B−C)²) cancels by
  cyclicity and B² = C² alone, both conjugation traces are
  non-negative because B and C decompose through their own roots, so
  both vanish, forcing BD = CD = 0, then D² = 0 and D = 0. The
  balanced-flow corollary follows: under balance the Gram factor is
  the square root of PPᵀ as an identity of the operator.
-/
import Mathlib.LinearAlgebra.Matrix.PosDef
import Mathlib.Data.Real.StarOrdered
import Mathlib.Analysis.SpecialFunctions.Sqrt
import DeadDirections.SigmaMin
import DeadDirections.MatrixQuotient

namespace DeadDirections

open Matrix

variable {n : ℕ}

/-- The quadratic form of a diagonal conjugation, generically. -/
lemma quadform_conj_diagonal (U : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (d : Fin (n+1) → ℝ) (v : Fin (n+1) → ℝ) :
    v ⬝ᵥ ((U * Matrix.diagonal d * Uᵀ).mulVec v)
      = ∑ i, d i * ((Uᵀ.mulVec v) i) ^ 2 := by
  have h1 : (U * Matrix.diagonal d * Uᵀ).mulVec v
      = U.mulVec ((Matrix.diagonal d).mulVec (Uᵀ.mulVec v)) := by
    rw [Matrix.mulVec_mulVec, Matrix.mulVec_mulVec]
  rw [h1]
  have h2 : v ⬝ᵥ (U.mulVec ((Matrix.diagonal d).mulVec
      (Uᵀ.mulVec v)))
      = (Uᵀ.mulVec v) ⬝ᵥ ((Matrix.diagonal d).mulVec
        (Uᵀ.mulVec v)) := by
    rw [Matrix.dotProduct_mulVec]
    congr 1
    rw [← Matrix.transpose_transpose U, Matrix.vecMul_transpose,
      Matrix.transpose_transpose]
  rw [h2]
  simp only [dotProduct]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [Matrix.mulVec_diagonal]
  ring

/-- Eigenvalues of a positive semidefinite real symmetric matrix are
    non-negative: attained values of a non-negative form. -/
lemma eigenvalues_nonneg_of_posSemidef
    {S : Matrix (Fin (n+1)) (Fin (n+1)) ℝ} (hS : S.IsHermitian)
    (hpsd : S.PosSemidef) (i : Fin (n+1)) :
    0 ≤ hS.eigenvalues i := by
  obtain ⟨hval, -⟩ := hermitian_quadform_attained hS i
  rw [← hval]
  have h := hpsd.dotProduct_mulVec_nonneg
    ((eigU hS).mulVec (Pi.single i 1))
  simpa using h

/-- The square root of a real symmetric matrix through its spectral
    decomposition. -/
noncomputable def matSqrt {S : Matrix (Fin (n+1)) (Fin (n+1)) ℝ}
    (hS : S.IsHermitian) : Matrix (Fin (n+1)) (Fin (n+1)) ℝ :=
  eigU hS * Matrix.diagonal (fun i => Real.sqrt (hS.eigenvalues i))
    * (eigU hS)ᵀ

/-- The root is symmetric. -/
theorem matSqrt_transpose {S : Matrix (Fin (n+1)) (Fin (n+1)) ℝ}
    (hS : S.IsHermitian) : (matSqrt hS)ᵀ = matSqrt hS := by
  unfold matSqrt
  rw [Matrix.transpose_mul, Matrix.transpose_mul,
    Matrix.transpose_transpose, Matrix.diagonal_transpose,
    Matrix.mul_assoc]

/-- The root squares to the matrix, on the PSD cone. -/
theorem matSqrt_sq {S : Matrix (Fin (n+1)) (Fin (n+1)) ℝ}
    (hS : S.IsHermitian) (hpsd : S.PosSemidef) :
    matSqrt hS * matSqrt hS = S := by
  set Dg := Matrix.diagonal
    (fun i => Real.sqrt (hS.eigenvalues i)) with hDg
  show eigU hS * Dg * (eigU hS)ᵀ * (eigU hS * Dg * (eigU hS)ᵀ) = S
  have hU := eigU_star_mul_self hS
  have h1 : eigU hS * Dg * (eigU hS)ᵀ * (eigU hS * Dg * (eigU hS)ᵀ)
      = eigU hS * Dg * ((eigU hS)ᵀ * eigU hS) * Dg
        * (eigU hS)ᵀ := by
    noncomm_ring
  rw [h1, hU]
  have h2 : eigU hS * Dg * 1 * Dg * (eigU hS)ᵀ
      = eigU hS * (Dg * Dg) * (eigU hS)ᵀ := by
    noncomm_ring
  rw [h2, hDg, Matrix.diagonal_mul_diagonal]
  have hd : (fun i => Real.sqrt (hS.eigenvalues i)
      * Real.sqrt (hS.eigenvalues i)) = hS.eigenvalues := by
    funext i
    exact Real.mul_self_sqrt
      (eigenvalues_nonneg_of_posSemidef hS hpsd i)
  rw [hd]
  exact (spectral_real hS).symm

/-- The root is positive semidefinite. -/
theorem matSqrt_posSemidef {S : Matrix (Fin (n+1)) (Fin (n+1)) ℝ}
    (hS : S.IsHermitian) : (matSqrt hS).PosSemidef := by
  apply Matrix.PosSemidef.of_dotProduct_mulVec_nonneg
  · have h := matSqrt_transpose hS
    rw [Matrix.IsHermitian, conjTranspose_eq_transpose_real, h]
  · intro v
    have h := quadform_conj_diagonal (eigU hS)
      (fun i => Real.sqrt (hS.eigenvalues i)) v
    have hnn : (0:ℝ) ≤ ∑ i, Real.sqrt (hS.eigenvalues i)
        * (((eigU hS)ᵀ.mulVec v) i) ^ 2 :=
      Finset.sum_nonneg fun i _ =>
        mul_nonneg (Real.sqrt_nonneg _) (sq_nonneg _)
    have hstar : (star v : Fin (n+1) → ℝ) = v := by
      funext i
      simp
    rw [hstar]
    show (0:ℝ) ≤ v ⬝ᵥ (matSqrt hS).mulVec v
    unfold matSqrt
    rw [h]
    exact hnn

/-- Uniqueness: any symmetric positive semidefinite root agrees with
    matSqrt. The trace trick, self-hosted through the roots of the
    candidates themselves. -/
theorem matSqrt_unique {S B : Matrix (Fin (n+1)) (Fin (n+1)) ℝ}
    (hS : S.IsHermitian) (hSpsd : S.PosSemidef)
    (hBt : Bᵀ = B) (hBpsd : B.PosSemidef) (hsq : B * B = S) :
    B = matSqrt hS := by
  set C := matSqrt hS with hC
  have hCt : Cᵀ = C := matSqrt_transpose hS
  have hCsq : C * C = S := matSqrt_sq hS hSpsd
  set D := B - C with hD
  have hDt : Dᵀ = D := by
    rw [hD, Matrix.transpose_sub, hBt, hCt]
  have h3 : B * B = C * C := by rw [hsq, hCsq]
  -- the eight-term cyclic cancellation
  have hexp : (B + C) * (D * D)
      = B * B * B - B * B * C - B * C * B + B * C * C
        + C * B * B - C * B * C - C * C * B + C * C * C := by
    rw [hD]
    noncomm_ring
  have e1 : (B * C * B).trace = (C * C * C).trace := by
    rw [Matrix.trace_mul_comm (B * C) B, ← Matrix.mul_assoc, h3]
  have e2 : (B * C * C).trace = (B * B * B).trace := by
    rw [Matrix.mul_assoc, ← h3, ← Matrix.mul_assoc]
  have e3 : (C * B * B).trace = (C * C * C).trace := by
    rw [Matrix.mul_assoc, h3, ← Matrix.mul_assoc]
  have e4 : (C * B * C).trace = (B * B * B).trace := by
    rw [Matrix.trace_mul_comm (C * B) C, ← Matrix.mul_assoc, ← h3]
  have e5 : (B * B * C).trace = (C * C * C).trace := by
    rw [h3]
  have e6 : (C * C * B).trace = (B * B * B).trace := by
    rw [← h3]
  have hcyc : ((B + C) * (D * D)).trace = 0 := by
    rw [hexp]
    simp only [Matrix.trace_add, Matrix.trace_sub]
    rw [e1, e2, e3, e4, e5, e6]
    ring
  -- split into the two conjugation traces
  have hB' : (D * B * D).trace = (B * (D * D)).trace := by
    rw [Matrix.trace_mul_comm (D * B) D, ← Matrix.mul_assoc]
    rw [Matrix.trace_mul_comm (D * D) B]
  have hC' : (D * C * D).trace = (C * (D * D)).trace := by
    rw [Matrix.trace_mul_comm (D * C) D, ← Matrix.mul_assoc]
    rw [Matrix.trace_mul_comm (D * D) C]
  have hsplit : ((B + C) * (D * D)).trace
      = (D * B * D).trace + (D * C * D).trace := by
    rw [hB', hC', ← Matrix.trace_add, ← Matrix.add_mul]
  -- decompose through the candidates' own roots
  have hBherm : B.IsHermitian := by
    rw [Matrix.IsHermitian, conjTranspose_eq_transpose_real, hBt]
  have hCherm : C.IsHermitian := by
    rw [Matrix.IsHermitian, conjTranspose_eq_transpose_real, hCt]
  set EB := matSqrt hBherm with hEB
  set EC := matSqrt hCherm with hEC
  have hEBt : EBᵀ = EB := matSqrt_transpose hBherm
  have hECt : ECᵀ = EC := matSqrt_transpose hCherm
  have hEBsq : EB * EB = B := matSqrt_sq hBherm hBpsd
  have hECsq : EC * EC = C :=
    matSqrt_sq hCherm (matSqrt_posSemidef hS)
  have hconjB : (EB * D)ᵀ * (EB * D) = D * B * D := by
    rw [Matrix.transpose_mul, hEBt, hDt, ← hEBsq]
    noncomm_ring
  have hconjC : (EC * D)ᵀ * (EC * D) = D * C * D := by
    rw [Matrix.transpose_mul, hECt, hDt, ← hECsq]
    noncomm_ring
  have hnnB : 0 ≤ (D * B * D).trace := by
    rw [← hconjB, ← conjTranspose_eq_transpose_real]
    exact (Matrix.posSemidef_conjTranspose_mul_self _).trace_nonneg
  have hnnC : 0 ≤ (D * C * D).trace := by
    rw [← hconjC, ← conjTranspose_eq_transpose_real]
    exact (Matrix.posSemidef_conjTranspose_mul_self _).trace_nonneg
  have hzB : (D * B * D).trace = 0 := by
    have h := hsplit
    rw [hcyc] at h
    linarith
  have hzC : (D * C * D).trace = 0 := by
    have h := hsplit
    rw [hcyc] at h
    linarith
  -- vanishing traces kill the products
  have hEBD : EB * D = 0 := by
    have h := hzB
    rw [← hconjB, ← conjTranspose_eq_transpose_real] at h
    exact Matrix.trace_conjTranspose_mul_self_eq_zero_iff.mp h
  have hECD : EC * D = 0 := by
    have h := hzC
    rw [← hconjC, ← conjTranspose_eq_transpose_real] at h
    exact Matrix.trace_conjTranspose_mul_self_eq_zero_iff.mp h
  have hBD : B * D = 0 := by
    rw [← hEBsq, Matrix.mul_assoc, hEBD, Matrix.mul_zero]
  have hCD : C * D = 0 := by
    rw [← hECsq, Matrix.mul_assoc, hECD, Matrix.mul_zero]
  have hDD : D * D = 0 := by
    have h : D * D = B * D - C * D := by
      rw [hD]
      noncomm_ring
    rw [h, hBD, hCD, sub_zero]
  have hDzero : D = 0 := by
    have h2 : (Dᴴ * D).trace = 0 := by
      rw [conjTranspose_eq_transpose_real, hDt, hDD,
        Matrix.trace_zero]
    exact Matrix.trace_conjTranspose_mul_self_eq_zero_iff.mp h2
  have hfinal : B - C = 0 := by rw [← hD]; exact hDzero
  exact sub_eq_zero.mp hfinal

/-- The balanced-flow roots, packaged: under balance the first Gram
    factor is the matSqrt of PPᵀ. -/
theorem balanced_gram_eq_sqrt
    (W₁ W₂ : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (hbal : W₂ * W₂ᵀ = W₁ᵀ * W₁)
    (hP : ((W₁ * W₂) * (W₁ * W₂)ᵀ).IsHermitian) :
    W₁ * W₁ᵀ = matSqrt hP := by
  obtain ⟨-, hsq₁, -, hpsd₁, -⟩ :=
    balanced_flow_closed_L2 W₁ W₂ 0 hbal
  apply matSqrt_unique hP
  · have h := Matrix.posSemidef_self_mul_conjTranspose (W₁ * W₂)
    rwa [conjTranspose_eq_transpose_bal] at h
  · rw [Matrix.transpose_mul, Matrix.transpose_transpose]
  · exact hpsd₁
  · exact hsq₁

end DeadDirections


==> anc/DeadDirections/MixtureScore.lean <==
/-
  Mixture score along the k = 2 curve (discharging thm:fisher_decay's
  hypotheses on the canonical mixture family, stage 1).

  The curve (w, m) = (t, t) in the 2-component mixture approaches the
  degeneration point along a KL-order-2 direction: the deviation
  p_t/φ₀ − 1 = t(e^{tx−t²/2} − 1) is O(t²), the first-order score
  vanishes, and a(x) = x carries the leading coefficient. This file
  builds the honest score: `mixCurve` is the curve density,
  `scoreCurve` its closed-form logarithmic t-derivative, certified by
  `hasDerivAt_log_mixCurve`, and `scoreCurve_decomp` writes it in the
  k = 2 shape 2·t·x + remainder that
  `fisher_expansion_of_score_expansion` consumes.

  Stage 2 (next): the L² remainder estimate
  ∫ scoreRemainder(t)² dμ ≤ M·t⁴ under μ = N(0,1), via the density
  lower bound mixCurve ≥ 1 − t and the algebraic split of the
  numerator h = −(3/2)t² + uv + E(1+v) with E = e^u − 1 − u.
-/
import Mathlib.Analysis.Complex.ExponentialBounds
import DeadDirections.GaussianFisher
import DeadDirections.KlOrder

namespace DeadDirections

open Real

noncomputable section

/-- The k = 2 curve in the mixture: weight t on N(t, 1). -/
def mixCurve (t x : ℝ) : ℝ := mixDensity t t x

/-- Closed-form score along the curve: ∂_t p_t / p_t. -/
def scoreCurve (t x : ℝ) : ℝ :=
  (gaussDensity x t 1 - gaussDensity x 0 1
    + t * ((x - t) * gaussDensity x t 1)) / mixCurve t x

/-- The Gaussian density moves under its mean with derivative
    (x − m)·φ_m(x). -/
lemma hasDerivAt_gaussDensity_mean (x m : ℝ) :
    HasDerivAt (fun t => gaussDensity x t 1)
      ((x - m) * gaussDensity x m 1) m := by
  have hfun : (fun t => gaussDensity x t 1)
      = fun t => (2 * π) ^ (-1/2 : ℝ) * Real.exp (-(1/2) * (x - t) ^ 2) :=
    funext fun t => gaussDensity_one_eq t x
  rw [hfun, gaussDensity_one_eq]
  have h1 : HasDerivAt (fun t : ℝ => x - t) (-1) m :=
    (hasDerivAt_id m).const_sub x
  have h2 : HasDerivAt (fun t : ℝ => (x - t) ^ 2)
      (2 * (x - m) * (-1)) m := by
    simpa [pow_one] using h1.pow 2
  have h3 : HasDerivAt (fun t : ℝ => -(1/2) * (x - t) ^ 2)
      (-(1/2) * (2 * (x - m) * (-1))) m := h2.const_mul _
  have h4 := h3.exp.const_mul ((2 * π) ^ (-1/2 : ℝ))
  convert h4 using 1
  ring

/-- t-derivative of the curve density. -/
lemma hasDerivAt_mixCurve (x t : ℝ) :
    HasDerivAt (fun s => mixCurve s x)
      (gaussDensity x t 1 - gaussDensity x 0 1
        + t * ((x - t) * gaussDensity x t 1)) t := by
  have hfun : (fun s => mixCurve s x)
      = fun s => s * gaussDensity x s 1 + (1 - s) * gaussDensity x 0 1 :=
    funext fun s => rfl
  rw [hfun]
  have h1 : HasDerivAt (fun s : ℝ => s * gaussDensity x s 1)
      (1 * gaussDensity x t 1 + t * ((x - t) * gaussDensity x t 1)) t :=
    (hasDerivAt_id t).mul (hasDerivAt_gaussDensity_mean x t)
  have h2 : HasDerivAt (fun s : ℝ => (1 - s) * gaussDensity x 0 1)
      (-1 * gaussDensity x 0 1) t := by
    have h := ((hasDerivAt_id t).const_sub 1).mul_const (gaussDensity x 0 1)
    simpa using h
  have h := h1.add h2
  convert h using 1
  ring

/-- The closed form is the logarithmic derivative: the honest score of
    the curve at parameters inside (0, 1). -/
lemma hasDerivAt_log_mixCurve {t : ℝ} (h0 : 0 < t) (h1 : t < 1) (x : ℝ) :
    HasDerivAt (fun s => Real.log (mixCurve s x)) (scoreCurve t x) t := by
  have hpos : mixCurve t x ≠ 0 := ne_of_gt (mixDensity_pos h0 h1 t x)
  exact (hasDerivAt_mixCurve x t).log hpos

/-- Remainder of the score against its k = 2 leading term 2t·x. -/
def scoreRemainder (t x : ℝ) : ℝ := scoreCurve t x - 2 * t * x

/-- The score in the shape the abstract middle layer consumes at
    k = 2: s(t) = 2·t^{2−1}·a + r(t) with a(x) = x. -/
lemma scoreCurve_decomp (t x : ℝ) :
    scoreCurve t x = 2 * t ^ 1 * x + scoreRemainder t x := by
  unfold scoreRemainder
  ring

/-! ### Exponential-moment toolkit for the remainder estimate

The remainder dominators carry e^{c·x} factors against φ₀. The tilt
identity e^{cx}·φ₀ = e^{c²/2}·φ_c converts every such integral into a
Gaussian integral at a shifted mean, so the existing integrability
toolkit applies. -/

/-- Gaussian tilt: e^{cx}·φ₀(x) = e^{c²/2}·φ_c(x). -/
lemma gaussDensity_tilt (c x : ℝ) :
    Real.exp (c * x) * gaussDensity x 0 1
      = Real.exp (c ^ 2 / 2) * gaussDensity x c 1 := by
  simp only [gaussDensity_one_eq]
  have hexp : Real.exp (c * x) * Real.exp (-(1/2) * (x - 0) ^ 2)
      = Real.exp (c ^ 2 / 2) * Real.exp (-(1/2) * (x - c) ^ 2) := by
    rw [← Real.exp_add, ← Real.exp_add]
    congr 1
    ring
  linear_combination ((2 * π) ^ (-1/2 : ℝ)) * hexp

/-- Exponentially tilted Gaussians are integrable. -/
lemma integrable_exp_mul_gaussDensity (c : ℝ) :
    MeasureTheory.Integrable (fun x => Real.exp (c * x) * gaussDensity x 0 1) := by
  have h : (fun x => Real.exp (c * x) * gaussDensity x 0 1)
      = fun x => Real.exp (c ^ 2 / 2) * gaussDensity x c 1 :=
    funext fun x => gaussDensity_tilt c x
  rw [h]
  exact (integrable_gaussDensity c).const_mul _

/-- Polynomially weighted tilted Gaussians are integrable: the tilt
    moves the weight to a shifted mean, where the second-moment
    toolkit applies. -/
lemma integrable_sq_mul_exp_mul_gaussDensity (c : ℝ) :
    MeasureTheory.Integrable
      (fun x => x ^ 2 * (Real.exp (c * x) * gaussDensity x 0 1)) := by
  have h : (fun x => x ^ 2 * (Real.exp (c * x) * gaussDensity x 0 1))
      = fun x => Real.exp (c ^ 2 / 2) * (x ^ 2 * gaussDensity x c 1) :=
    funext fun x => by rw [gaussDensity_tilt]; ring
  rw [h]
  refine ((?_ : MeasureTheory.Integrable
    (fun x => x ^ 2 * gaussDensity x c 1)).const_mul _)
  have hg : MeasureTheory.Integrable
      (fun x => (2 * c ^ 2) * gaussDensity x c 1
        + 2 * ((x - c) ^ 2 * gaussDensity x c 1)) :=
    ((integrable_gaussDensity c).const_mul _).add
      ((integrable_sq_mul_gaussDensity c).const_mul 2)
  refine hg.mono' ?_ ?_
  · exact ((continuous_pow 2).mul (continuous_gaussDensity c)).aestronglyMeasurable
  · refine Filter.Eventually.of_forall fun x => ?_
    have hφ := (gaussDensity_pos x c).le
    rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (sq_nonneg _) hφ)]
    nlinarith [mul_nonneg (sq_nonneg (x - c + c)) hφ,
      mul_nonneg (sq_nonneg (x - c - c)) hφ,
      mul_nonneg (sq_nonneg (x - 2 * c)) hφ]

/-! ### The elementary exponential Taylor bound

E(u) := e^u − 1 − u satisfies 0 ≤ E ≤ u²·e^{|u|} for every real u,
with no series manipulation: the window |u| ≤ 1 is Mathlib's Taylor
bound, u > 1 uses E ≤ e^u ≤ u²e^u, and u < −1 uses e^u ≤ 1. -/

lemma exp_sub_one_sub_nonneg (u : ℝ) : 0 ≤ Real.exp u - 1 - u := by
  have h := Real.add_one_le_exp u
  linarith

lemma exp_sub_one_sub_le (u : ℝ) :
    Real.exp u - 1 - u ≤ u ^ 2 * Real.exp |u| := by
  have hexp1 : (1:ℝ) ≤ Real.exp |u| := Real.one_le_exp (abs_nonneg u)
  rcases le_or_gt |u| 1 with h | h
  · have hb := Real.abs_exp_sub_one_sub_id_le h
    calc Real.exp u - 1 - u ≤ |Real.exp u - 1 - u| := le_abs_self _
      _ ≤ u ^ 2 := hb
      _ ≤ u ^ 2 * Real.exp |u| :=
          le_mul_of_one_le_right (sq_nonneg u) hexp1
  · rcases le_or_gt u 0 with hu | hu
    · have he : Real.exp u ≤ 1 := Real.exp_le_one_iff.mpr hu
      have habs : |u| = -u := abs_of_nonpos hu
      have h1 : (1:ℝ) < -u := by rwa [habs] at h
      have h2 : -u ≤ u ^ 2 := by nlinarith
      calc Real.exp u - 1 - u ≤ -u := by linarith
        _ ≤ u ^ 2 := h2
        _ ≤ u ^ 2 * Real.exp |u| :=
            le_mul_of_one_le_right (sq_nonneg u) hexp1
    · have habs : |u| = u := abs_of_pos hu
      have h1 : (1:ℝ) < u := by rwa [habs] at h
      have h2 : (1:ℝ) ≤ u ^ 2 := by nlinarith
      have h3 : Real.exp u ≤ u ^ 2 * Real.exp u :=
        le_mul_of_one_le_left (Real.exp_pos u).le h2
      rw [habs]
      have h4 : Real.exp u - 1 - u ≤ Real.exp u := by linarith
      linarith

/-! ### General tilted Gaussian moments

∫ xⁿ·e^{cx}·φ₀ is finite for every n and c: the tilt moves it to a
shifted mean and the binomial theorem reduces the shifted power to
the raw Gaussian moments. -/

open MeasureTheory in
lemma integrable_pow_mul_exp_neg_half_sq (n : ℕ) :
    Integrable (fun y : ℝ => y ^ n * Real.exp (-(1/2) * y ^ 2)) := by
  have h := integrable_rpow_mul_exp_neg_mul_sq (b := 1/2) (by norm_num)
    (s := n) (lt_of_lt_of_le neg_one_lt_zero (Nat.cast_nonneg n))
  have h2 : ∀ y : ℝ, y ^ (n:ℝ) = y ^ n := fun y => Real.rpow_natCast y n
  simpa [h2] using h

open MeasureTheory in
lemma integrable_pow_shift_mul_exp (n : ℕ) (c : ℝ) :
    Integrable (fun y : ℝ => (y + c) ^ n * Real.exp (-(1/2) * y ^ 2)) := by
  have hfun : (fun y : ℝ => (y + c) ^ n * Real.exp (-(1/2) * y ^ 2))
      = fun y => ∑ j ∈ Finset.range (n+1),
          (y ^ j * Real.exp (-(1/2) * y ^ 2))
            * (c ^ (n - j) * (n.choose j)) := by
    funext y
    rw [add_pow, Finset.sum_mul]
    exact Finset.sum_congr rfl fun j _ => by ring
  rw [hfun]
  exact integrable_finset_sum _ fun j _ =>
    (integrable_pow_mul_exp_neg_half_sq j).mul_const _

open MeasureTheory in
/-- The workhorse: every polynomially weighted exponentially tilted
    Gaussian integral is finite. -/
lemma integrable_pow_mul_exp_mul_gaussDensity (n : ℕ) (c : ℝ) :
    Integrable
      (fun x : ℝ => x ^ n * (Real.exp (c * x) * gaussDensity x 0 1)) := by
  have hfun : (fun x : ℝ => x ^ n * (Real.exp (c * x) * gaussDensity x 0 1))
      = fun x => (Real.exp (c ^ 2 / 2) * (2 * π) ^ (-1/2 : ℝ))
          * (x ^ n * Real.exp (-(1/2) * (x - c) ^ 2)) := by
    funext x
    rw [gaussDensity_tilt, gaussDensity_one_eq]
    ring
  rw [hfun]
  have h := (integrable_pow_shift_mul_exp n c).comp_sub_right c
  have hfix : (fun x : ℝ => (x - c + c) ^ n * Real.exp (-(1/2) * (x - c) ^ 2))
      = fun x => x ^ n * Real.exp (-(1/2) * (x - c) ^ 2) := by
    funext x
    rw [sub_add_cancel]
  rw [hfix] at h
  exact h.const_mul _

/-! ### The remainder as a density ratio

φ_t/φ₀ = e^u with u = tx − t²/2, so the score remainder is
h·φ₀/p_t with h the numerator polynomial-exponential, and the density
lower bound p_t ≥ (1−t)φ₀ ≥ φ₀/2 converts the ratio bound into
r² ≤ 4h². The split h = −(3/2)t² + u·v + E·(1+v) isolates the t²
leading term from the Taylor-controlled corrections. -/

/-- Deviation exponent: φ_t(x)/φ₀(x) = e^{u(t,x)}. -/
def uExp (t x : ℝ) : ℝ := t * x - t ^ 2 / 2

/-- The v-polynomial of the numerator split. -/
def vPoly (t x : ℝ) : ℝ := t * x - t ^ 2 - 2 * t ^ 2 * x

/-- Numerator of the score remainder over φ₀. -/
def hNum (t x : ℝ) : ℝ :=
  Real.exp (uExp t x) * (1 + t * (x - t) - 2 * t ^ 2 * x)
    - 1 - 2 * t * x * (1 - t)

lemma gaussDensity_ratio (t x : ℝ) :
    gaussDensity x t 1 = Real.exp (uExp t x) * gaussDensity x 0 1 := by
  simp only [gaussDensity_one_eq, uExp]
  have hexp : Real.exp (-(1/2) * (x - t) ^ 2)
      = Real.exp (t * x - t ^ 2 / 2) * Real.exp (-(1/2) * (x - 0) ^ 2) := by
    rw [← Real.exp_add]
    congr 1
    ring
  linear_combination ((2 * π) ^ (-1/2 : ℝ)) * hexp

/-- The score remainder is the ratio h·φ₀/p_t. -/
lemma scoreRemainder_eq {t : ℝ} (h0 : 0 < t) (h1 : t < 1) (x : ℝ) :
    scoreRemainder t x = hNum t x * gaussDensity x 0 1 / mixCurve t x := by
  have hp : mixCurve t x ≠ 0 := ne_of_gt (mixDensity_pos h0 h1 t x)
  unfold scoreRemainder scoreCurve
  rw [eq_div_iff hp, sub_mul, div_mul_cancel₀ _ hp,
    show mixCurve t x
      = t * gaussDensity x t 1 + (1 - t) * gaussDensity x 0 1 from rfl,
    gaussDensity_ratio t x]
  unfold hNum
  ring

/-- The numerator split: h = −(3/2)t² + u·v + E·(1+v). -/
lemma hNum_split (t x : ℝ) :
    hNum t x = -(3/2) * t ^ 2 + uExp t x * vPoly t x
      + (Real.exp (uExp t x) - 1 - uExp t x) * (1 + vPoly t x) := by
  unfold hNum uExp vPoly
  ring

/-- The density lower bound converts the ratio into r² ≤ 4h² on
    t ∈ (0, 1/2]. -/
lemma scoreRemainder_sq_le {t : ℝ} (h0 : 0 < t) (h2 : t ≤ 1/2) (x : ℝ) :
    scoreRemainder t x ^ 2 ≤ 4 * hNum t x ^ 2 := by
  have h1 : t < 1 := lt_of_le_of_lt h2 (by norm_num)
  rw [scoreRemainder_eq h0 h1, div_pow, mul_pow]
  have hp := mixDensity_pos h0 h1 t x
  have hφ := gaussDensity_pos x 0
  have hlow := le_mixDensity_right (w := t) h0.le t x
  have hhalf : gaussDensity x 0 1 / 2 ≤ mixCurve t x := by
    have hge : (1/2 : ℝ) ≤ 1 - t := by linarith
    calc gaussDensity x 0 1 / 2 = (1/2) * gaussDensity x 0 1 := by ring
      _ ≤ (1 - t) * gaussDensity x 0 1 :=
          mul_le_mul_of_nonneg_right hge hφ.le
      _ ≤ mixCurve t x := hlow
  rw [div_le_iff₀ (by positivity)]
  have hsq : (gaussDensity x 0 1 / 2) ^ 2 ≤ mixCurve t x ^ 2 := by
    nlinarith
  nlinarith [mul_le_mul_of_nonneg_left hsq
    (by positivity : (0:ℝ) ≤ 4 * hNum t x ^ 2)]

/-- e^{|x|} is dominated by the symmetric sum e^x + e^{−x}. -/
lemma exp_abs_le (x : ℝ) :
    Real.exp |x| ≤ Real.exp x + Real.exp (-x) := by
  rcases abs_cases x with ⟨h, _⟩ | ⟨h, _⟩ <;> rw [h] <;>
    nlinarith [Real.exp_pos x, Real.exp_pos (-x)]

set_option maxHeartbeats 800000 in
/-- The pointwise numerator bound: on t ∈ (0, 1/2],
    h² ≤ 256·t⁴·(1+x²)³·(e^x + e^{−x}). -/
lemma hNum_sq_le {t x : ℝ} (h0 : 0 < t) (h2 : t ≤ 1/2) :
    hNum t x ^ 2
      ≤ 256 * t ^ 4 * ((1 + x ^ 2) ^ 3 * (Real.exp x + Real.exp (-x))) := by
  have hx2 : (0:ℝ) ≤ x ^ 2 := sq_nonneg x
  have ht2 : t ^ 2 ≤ 1/4 := by nlinarith
  set S := Real.exp x + Real.exp (-x) with hSdef
  have hS2 : (2:ℝ) ≤ S := by
    have hmul : Real.exp x * Real.exp (-x) = 1 := by
      rw [← Real.exp_add]
      simp
    nlinarith [sq_nonneg (Real.exp x - 1), Real.exp_pos x,
      Real.exp_pos (-x), hmul]
  have hu2 : uExp t x ^ 2 ≤ 2 * t ^ 2 * (1 + x ^ 2) := by
    unfold uExp
    nlinarith [sq_nonneg (t * x + t ^ 2 / 2), ht2, sq_nonneg (t * x),
      mul_le_mul_of_nonneg_right ht2 (sq_nonneg (t * x))]
  have hv2 : vPoly t x ^ 2 ≤ 6 * t ^ 2 * (1 + x ^ 2) := by
    have hfac : vPoly t x = t * (x - t - 2 * t * x) := by
      unfold vPoly
      ring
    rw [hfac, mul_pow]
    have hin : (x - t - 2 * t * x) ^ 2 ≤ 6 * (1 + x ^ 2) := by
      nlinarith [sq_nonneg (x + t), sq_nonneg (x + 2 * t * x),
        sq_nonneg (t - 2 * t * x), ht2,
        mul_le_mul_of_nonneg_right ht2 (sq_nonneg x)]
    calc t ^ 2 * (x - t - 2 * t * x) ^ 2
        ≤ t ^ 2 * (6 * (1 + x ^ 2)) :=
          mul_le_mul_of_nonneg_left hin (sq_nonneg t)
      _ = 6 * t ^ 2 * (1 + x ^ 2) := by ring
  have h1v : (1 + vPoly t x) ^ 2 ≤ 5 * (1 + x ^ 2) := by
    nlinarith [hv2, ht2, hx2, sq_nonneg (1 - vPoly t x),
      sq_nonneg (vPoly t x)]
  have habs2u : 2 * |uExp t x| ≤ |x| + 1/4 := by
    unfold uExp
    have htri : |t * x - t ^ 2 / 2| ≤ |t * x| + |t ^ 2 / 2| := abs_sub _ _
    have hax : |t * x| ≤ |x| / 2 := by
      rw [abs_mul, abs_of_pos h0]
      nlinarith [abs_nonneg x]
    have hat : |t ^ 2 / 2| ≤ 1/8 := by
      rw [abs_of_nonneg (by positivity)]
      nlinarith
    linarith
  have hE0 := exp_sub_one_sub_nonneg (uExp t x)
  have hEle := exp_sub_one_sub_le (uExp t x)
  have hexp2 : Real.exp |uExp t x| ^ 2 ≤ 3 * S := by
    have hsq : Real.exp |uExp t x| ^ 2 = Real.exp (2 * |uExp t x|) := by
      rw [sq, ← Real.exp_add]
      congr 1
      ring
    rw [hsq]
    calc Real.exp (2 * |uExp t x|) ≤ Real.exp (|x| + 1/4) :=
          Real.exp_le_exp.mpr habs2u
      _ = Real.exp |x| * Real.exp (1/4) := Real.exp_add _ _
      _ ≤ S * 3 := by
          have he14 : Real.exp (1/4 : ℝ) ≤ 3 := by
            calc Real.exp (1/4 : ℝ) ≤ Real.exp 1 :=
                  Real.exp_le_exp.mpr (by norm_num)
              _ ≤ 3 := Real.exp_one_lt_three.le
          exact mul_le_mul (exp_abs_le x) he14 (Real.exp_pos _).le
            (by nlinarith [Real.exp_pos x, Real.exp_pos (-x)])
      _ = 3 * S := mul_comm _ _
  have hE2 : (Real.exp (uExp t x) - 1 - uExp t x) ^ 2
      ≤ 12 * t ^ 4 * (1 + x ^ 2) ^ 2 * S := by
    have hEsq : (Real.exp (uExp t x) - 1 - uExp t x) ^ 2
        ≤ (uExp t x ^ 2 * Real.exp |uExp t x|) ^ 2 :=
      pow_le_pow_left₀ hE0 hEle 2
    have hu4 : (uExp t x ^ 2) ^ 2 ≤ (2 * t ^ 2 * (1 + x ^ 2)) ^ 2 :=
      pow_le_pow_left₀ (sq_nonneg _) hu2 2
    have hprod : (uExp t x ^ 2 * Real.exp |uExp t x|) ^ 2
        ≤ (2 * t ^ 2 * (1 + x ^ 2)) ^ 2 * (3 * S) := by
      rw [mul_pow]
      exact mul_le_mul hu4 hexp2 (sq_nonneg _) (by positivity)
    calc (Real.exp (uExp t x) - 1 - uExp t x) ^ 2
        ≤ (2 * t ^ 2 * (1 + x ^ 2)) ^ 2 * (3 * S) := hEsq.trans hprod
      _ = 12 * t ^ 4 * (1 + x ^ 2) ^ 2 * S := by ring
  have hB : (uExp t x * vPoly t x) ^ 2
      ≤ 12 * t ^ 4 * (1 + x ^ 2) ^ 2 := by
    rw [mul_pow]
    calc uExp t x ^ 2 * vPoly t x ^ 2
        ≤ (2 * t ^ 2 * (1 + x ^ 2)) * (6 * t ^ 2 * (1 + x ^ 2)) :=
          mul_le_mul hu2 hv2 (sq_nonneg _) (by positivity)
      _ = 12 * t ^ 4 * (1 + x ^ 2) ^ 2 := by ring
  have hC : ((Real.exp (uExp t x) - 1 - uExp t x) * (1 + vPoly t x)) ^ 2
      ≤ 60 * t ^ 4 * (1 + x ^ 2) ^ 3 * S := by
    rw [mul_pow]
    calc (Real.exp (uExp t x) - 1 - uExp t x) ^ 2 * (1 + vPoly t x) ^ 2
        ≤ (12 * t ^ 4 * (1 + x ^ 2) ^ 2 * S) * (5 * (1 + x ^ 2)) :=
          mul_le_mul hE2 h1v (sq_nonneg _) (by positivity)
      _ = 60 * t ^ 4 * (1 + x ^ 2) ^ 3 * S := by ring
  have hpow1 : (1:ℝ) ≤ 1 + x ^ 2 := by nlinarith
  have hpow23 : (1 + x ^ 2) ^ 2 ≤ (1 + x ^ 2) ^ 3 := by
    nlinarith [sq_nonneg (1 + x ^ 2), hpow1, hx2]
  have hSpos : (0:ℝ) < S := by positivity
  have hp3 : (1:ℝ) ≤ (1 + x ^ 2) ^ 3 := one_le_pow₀ hpow1
  have hP3S : (2:ℝ) ≤ (1 + x ^ 2) ^ 3 * S := by nlinarith
  have h36 : 36 * (1 + x ^ 2) ^ 2 ≤ 18 * ((1 + x ^ 2) ^ 3 * S) := by
    have ha := mul_le_mul_of_nonneg_left hS2 (sq_nonneg (1 + x ^ 2))
    have hb := mul_le_mul_of_nonneg_right hpow23 hSpos.le
    nlinarith
  rw [hNum_split]
  have hsum : (-(3/2) * t ^ 2 + uExp t x * vPoly t x
      + (Real.exp (uExp t x) - 1 - uExp t x) * (1 + vPoly t x)) ^ 2
      ≤ 3 * ((3/2 * t ^ 2) ^ 2 + (uExp t x * vPoly t x) ^ 2
        + ((Real.exp (uExp t x) - 1 - uExp t x) * (1 + vPoly t x)) ^ 2) := by
    nlinarith [sq_nonneg (-(3/2) * t ^ 2 - uExp t x * vPoly t x),
      sq_nonneg (uExp t x * vPoly t x
        - (Real.exp (uExp t x) - 1 - uExp t x) * (1 + vPoly t x)),
      sq_nonneg (-(3/2) * t ^ 2
        - (Real.exp (uExp t x) - 1 - uExp t x) * (1 + vPoly t x))]
  calc (-(3/2) * t ^ 2 + uExp t x * vPoly t x
      + (Real.exp (uExp t x) - 1 - uExp t x) * (1 + vPoly t x)) ^ 2
      ≤ 3 * ((3/2 * t ^ 2) ^ 2 + (uExp t x * vPoly t x) ^ 2
        + ((Real.exp (uExp t x) - 1 - uExp t x) * (1 + vPoly t x)) ^ 2) :=
        hsum
    _ ≤ 3 * ((3/2 * t ^ 2) ^ 2 + 12 * t ^ 4 * (1 + x ^ 2) ^ 2
        + 60 * t ^ 4 * (1 + x ^ 2) ^ 3 * S) := by linarith
    _ = t ^ 4 * (27/4 + 36 * (1 + x ^ 2) ^ 2
        + 180 * ((1 + x ^ 2) ^ 3 * S)) := by ring
    _ ≤ t ^ 4 * (256 * ((1 + x ^ 2) ^ 3 * S)) := by
        refine mul_le_mul_of_nonneg_left ?_ (by positivity)
        linarith
    _ = 256 * t ^ 4 * ((1 + x ^ 2) ^ 3 * S) := by ring

/-! ### Assembly: the middle layer instantiated on the mixture

μ is the base Gaussian N(0,1). The pointwise dominator
1024·t⁴·(1+x²)³·(e^x+e^{−x}) has finite Gaussian integral by the
tilted-moment workhorse, which gives the L² remainder bound hrb and
the integrability side conditions, and
`fisher_expansion_of_score_expansion` lands on the honest mixture
score: leading rate 2(k−1) = 2 with coefficient k²·E[a²] = 4. -/

section Assembly

open MeasureTheory ProbabilityTheory Filter Topology

/-- The base measure N(0, 1). -/
def gaussMeasure : Measure ℝ := gaussianReal 0 ⟨1, one_pos.le⟩

instance : IsProbabilityMeasure gaussMeasure := by
  unfold gaussMeasure
  infer_instance

/-- Integrability against N(0,1) is integrability of the φ₀-weighted
    function. -/
lemma integrable_gaussMeasure_iff {g : ℝ → ℝ} :
    Integrable g gaussMeasure
      ↔ Integrable (fun x => g x * gaussDensity x 0 1) := by
  unfold gaussMeasure
  rw [gaussianReal_of_var_ne_zero 0 one_nnreal_ne_zero,
    integrable_withDensity_iff (measurable_gaussianPDF _ _)
      (Filter.Eventually.of_forall fun x => by
        simp [ProbabilityTheory.gaussianPDF])]
  have hpt : ∀ x : ℝ,
      (ENNReal.ofReal (gaussianPDFReal 0 ⟨1, one_pos.le⟩ x)).toReal
        = gaussDensity x 0 1 := fun x => by
    rw [ENNReal.toReal_ofReal (gaussianPDFReal_nonneg _ _ _),
      ← gaussDensity_eq_gaussianPDFReal x 0 1 one_pos]
  constructor <;> intro h <;>
    exact h.congr (Filter.Eventually.of_forall fun x => by
      simp only [gaussianPDF, hpt])

/-- Integrals against N(0,1) are φ₀-weighted volume integrals. -/
lemma integral_gaussMeasure (g : ℝ → ℝ) :
    ∫ x, g x ∂gaussMeasure = ∫ x, g x * gaussDensity x 0 1 := by
  unfold gaussMeasure
  rw [integral_gaussianReal_eq_integral_smul one_nnreal_ne_zero]
  congr 1
  funext x
  rw [smul_eq_mul, gaussDensity_eq_gaussianPDFReal x 0 1 one_pos]
  ring

/-- The dominator of the score remainder. -/
def remDom (x : ℝ) : ℝ := (1 + x ^ 2) ^ 3 * (Real.exp x + Real.exp (-x))

lemma remDom_nonneg (x : ℝ) : 0 ≤ remDom x := by
  unfold remDom
  positivity

lemma integrable_remDom : Integrable remDom gaussMeasure := by
  rw [integrable_gaussMeasure_iff]
  have hc : ∀ c : ℝ, Integrable
      (fun x => (1 + x ^ 2) ^ 3 * (Real.exp (c * x) * gaussDensity x 0 1)) := by
    intro c
    have h := (((integrable_pow_mul_exp_mul_gaussDensity 0 c).add
      ((integrable_pow_mul_exp_mul_gaussDensity 2 c).const_mul 3)).add
      ((integrable_pow_mul_exp_mul_gaussDensity 4 c).const_mul 3)).add
      (integrable_pow_mul_exp_mul_gaussDensity 6 c)
    exact h.congr (Filter.Eventually.of_forall fun x => by
      simp only [Pi.add_apply]
      ring)
  have h := (hc 1).add (hc (-1))
  refine h.congr (Filter.Eventually.of_forall fun x => ?_)
  simp only [Pi.add_apply]
  unfold remDom
  rw [show (1:ℝ) * x = x from one_mul x,
    show (-1:ℝ) * x = -x from neg_one_mul x]
  ring

/-- The score remainder's pointwise dominator on t ∈ (0, 1/2]. -/
lemma scoreRemainder_sq_le_dom {t x : ℝ} (h0 : 0 < t) (h2 : t ≤ 1/2) :
    scoreRemainder t x ^ 2 ≤ 1024 * t ^ 4 * remDom x := by
  have h1 := scoreRemainder_sq_le h0 h2 x
  have h3 := hNum_sq_le (x := x) h0 h2
  unfold remDom
  nlinarith

/-- Continuity of the score remainder in x. -/
lemma continuous_scoreRemainder {t : ℝ} (h0 : 0 < t) (h1 : t < 1) :
    Continuous (fun x => scoreRemainder t x) := by
  have hnum : Continuous (fun x => gaussDensity x t 1 - gaussDensity x 0 1
      + t * ((x - t) * gaussDensity x t 1)) := by
    exact ((continuous_gaussDensity t).sub (continuous_gaussDensity 0)).add
      (continuous_const.mul ((continuous_id.sub continuous_const).mul
        (continuous_gaussDensity t)))
  have hden : Continuous (fun x => mixCurve t x) := by
    have : (fun x => mixCurve t x)
        = fun x => t * gaussDensity x t 1 + (1 - t) * gaussDensity x 0 1 :=
      funext fun x => rfl
    rw [this]
    exact (continuous_const.mul (continuous_gaussDensity t)).add
      (continuous_const.mul (continuous_gaussDensity 0))
  have hscore : Continuous (fun x => scoreCurve t x) :=
    hnum.div hden (fun x => ne_of_gt (mixDensity_pos h0 h1 t x))
  exact hscore.sub (continuous_const.mul continuous_id)

/-- x² is N(0,1)-integrable with integral one. -/
lemma integrable_sq_gaussMeasure :
    Integrable (fun x : ℝ => x ^ 2) gaussMeasure := by
  rw [integrable_gaussMeasure_iff]
  exact (integrable_sq_mul_gaussDensity 0).congr
    (Filter.Eventually.of_forall fun x => by simp)

lemma integral_sq_gaussMeasure : ∫ x, x ^ 2 ∂gaussMeasure = 1 := by
  unfold gaussMeasure
  have h := integral_central_sq_gaussianReal 0
  simpa using h

/-- thm:fisher_decay discharged on the mixture: the honest score of
    the k = 2 curve has Fisher leading rate 2 with coefficient 4,
    every hypothesis of the abstract middle layer proved, none
    assumed. -/
theorem mixture_fisher_expansion :
    HasLeadingRate
      (fun t => ∫ x, scoreCurve t x ^ 2 ∂gaussMeasure) 2 4 := by
  have hM0 : (0:ℝ) ≤ 1024 * ∫ x, remDom x ∂gaussMeasure := by
    have h := integral_nonneg (μ := gaussMeasure) (f := remDom)
      (fun x => remDom_nonneg x)
    positivity
  have hhalf : ∀ᶠ t in 𝓝[>] (0:ℝ), 0 < t ∧ t ≤ 1/2 := by
    filter_upwards [eventually_mem_nhdsWithin,
      eventually_nhdsWithin_of_eventually_nhds
        (gt_mem_nhds (show (0:ℝ) < 1/2 by norm_num))] with t ht0 ht2
    exact ⟨ht0, ht2.le⟩
  have h := fisher_expansion_of_score_expansion
    (μ := gaussMeasure) (s := scoreCurve) (a := fun x => x)
    (r := scoreRemainder) (k := 2)
    (M := 1024 * ∫ x, remDom x ∂gaussMeasure)
    (by norm_num) hM0
    (Filter.Eventually.of_forall fun t x => by
      simpa using scoreCurve_decomp t x)
    integrable_sq_gaussMeasure
    (by
      filter_upwards [hhalf] with t ⟨ht0, ht2⟩
      have ht1 : t < 1 := lt_of_le_of_lt ht2 (by norm_num)
      refine (integrable_remDom.const_mul (1024 * t ^ 4)).mono'
        (((continuous_scoreRemainder ht0 ht1).pow 2).aestronglyMeasurable)
        (Filter.Eventually.of_forall fun x => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      have := scoreRemainder_sq_le_dom (x := x) ht0 ht2
      linarith [remDom_nonneg x])
    (by
      filter_upwards [hhalf] with t ⟨ht0, ht2⟩
      have ht1 : t < 1 := lt_of_le_of_lt ht2 (by norm_num)
      have hint : Integrable
          (fun x => (1/2) * (x ^ 2 + 1024 * t ^ 4 * remDom x))
          gaussMeasure :=
        (integrable_sq_gaussMeasure.add
          (integrable_remDom.const_mul _)).const_mul _
      refine hint.mono'
        ((continuous_id.mul (continuous_scoreRemainder ht0 ht1)).aestronglyMeasurable)
        (Filter.Eventually.of_forall fun x => ?_)
      have hdom := scoreRemainder_sq_le_dom (x := x) ht0 ht2
      rw [Real.norm_eq_abs]
      rcases abs_cases (x * scoreRemainder t x) with ⟨he, _⟩ | ⟨he, _⟩ <;>
        rw [he] <;>
        nlinarith [sq_nonneg (x - scoreRemainder t x),
          sq_nonneg (x + scoreRemainder t x)])
    (by
      filter_upwards [hhalf] with t ⟨ht0, ht2⟩
      have ht1 : t < 1 := lt_of_le_of_lt ht2 (by norm_num)
      calc ∫ x, scoreRemainder t x ^ 2 ∂gaussMeasure
          ≤ ∫ x, 1024 * t ^ 4 * remDom x ∂gaussMeasure := by
            refine integral_mono_of_nonneg
              (Filter.Eventually.of_forall fun x => sq_nonneg _)
              (integrable_remDom.const_mul _)
              (Filter.Eventually.of_forall fun x =>
                scoreRemainder_sq_le_dom ht0 ht2)
        _ = (1024 * ∫ x, remDom x ∂gaussMeasure) * t ^ (2 * 2) := by
            rw [integral_const_mul]
            ring)
  convert h using 2
  rw [integral_sq_gaussMeasure]
  norm_num

/-- The slope reading on the mixture: log ∫s(t)²/log t → 2, so k̂
    recovers the KL order k = 2 on the canonical singular family. -/
theorem mixture_fisher_slope :
    Tendsto (fun t => Real.log (∫ x, scoreCurve t x ^ 2 ∂gaussMeasure)
        / Real.log t)
      (𝓝[>] (0:ℝ)) (𝓝 2) := by
  have h := mixture_fisher_expansion.log_slope (by norm_num)
  simpa using h

/-! ### The KL side of the curve

mixKL(t) = ∫ log(φ₀/p_t)·φ₀ is the divergence of the curve from the
base point. With w := t(e^u − 1) = p_t/φ₀ − 1 ≥ −t, the identity
∫w·φ₀ = 0 reduces it to ∫(w − log(1+w))·φ₀, whose quadratic part
∫w²/2·φ₀ = t²(e^{t²} − 1)/2 carries the exact leading term t⁴/2 and
whose cubic remainder is O(t⁶). The curve therefore has KL order 2,
which pairs with the Fisher reading of `mixture_fisher_expansion`. -/

section KLOrderSide

open MeasureTheory Filter Topology

/-- |e^u − 1| ≤ |u|·e^{|u|}. -/
lemma abs_exp_sub_one_le (u : ℝ) :
    |Real.exp u - 1| ≤ |u| * Real.exp |u| := by
  rcases le_or_gt 0 u with hu | hu
  · rw [abs_of_nonneg (by nlinarith [Real.add_one_le_exp u]
        : (0:ℝ) ≤ Real.exp u - 1), abs_of_nonneg hu]
    have h := Real.add_one_le_exp (-u)
    have hprod : Real.exp (-u) * Real.exp u = 1 := by
      rw [← Real.exp_add]
      simp
    nlinarith [Real.exp_pos u]
  · rw [abs_of_nonpos (by
        nlinarith [Real.exp_le_one_iff.mpr hu.le] : Real.exp u - 1 ≤ 0),
      abs_of_neg hu]
    have h := Real.add_one_le_exp u
    have h2 : (1:ℝ) ≤ Real.exp (-u) := Real.one_le_exp (by linarith)
    nlinarith

/-- Quadratic log remainder: |log(1+w) − w + w²/2| ≤ 16·|w|³ on
    w ≥ −1/2. -/
lemma abs_log_quad_le {w : ℝ} (hw : -(1/2) ≤ w) :
    |Real.log (1 + w) - w + w ^ 2 / 2| ≤ 16 * |w| ^ 3 := by
  rcases le_or_gt |w| (1/2) with h | h
  · have hx : |(-w)| < 1 := by
      rw [abs_neg]
      linarith
    have hb := Real.abs_log_sub_add_sum_range_le hx 2
    have hsum : (∑ i ∈ Finset.range 2, (-w) ^ (i + 1) / ((i:ℝ) + 1))
        = -w + w ^ 2 / 2 := by
      rw [Finset.sum_range_succ, Finset.sum_range_one]
      norm_num
    rw [hsum, abs_neg] at hb
    have hb' : |Real.log (1 + w) - w + w ^ 2 / 2| ≤ |w| ^ 3 / (1 - |w|) := by
      rw [show Real.log (1 + w) - w + w ^ 2 / 2
          = -w + w ^ 2 / 2 + Real.log (1 - -w) from by
        rw [sub_neg_eq_add]
        ring]
      exact hb
    have hden : (1:ℝ)/2 ≤ 1 - |w| := by linarith
    calc |Real.log (1 + w) - w + w ^ 2 / 2|
        ≤ |w| ^ 3 / (1 - |w|) := hb'
      _ ≤ |w| ^ 3 / (1/2) := by
          gcongr
      _ ≤ 16 * |w| ^ 3 := by
          have := pow_nonneg (abs_nonneg w) 3
          linarith
  · have hwpos : (0:ℝ) < w := by
      rcases le_or_gt 0 w with h0 | h0
      · rcases lt_or_eq_of_le h0 with h1 | h1
        · exact h1
        · rw [← h1] at h
          simp at h
          linarith
      · rw [abs_of_neg h0] at h
        linarith
    have habs : |w| = w := abs_of_pos hwpos
    have hw2 : (1:ℝ)/2 < w := by rwa [habs] at h
    have hlogle : Real.log (1 + w) ≤ w := by
      have h := Real.log_le_sub_one_of_pos
        (by linarith : (0:ℝ) < 1 + w)
      linarith
    have hlogge : (0:ℝ) ≤ Real.log (1 + w) :=
      Real.log_nonneg (by linarith)
    rw [habs]
    rcases abs_cases (Real.log (1 + w) - w + w ^ 2 / 2)
      with ⟨he, _⟩ | ⟨he, _⟩ <;> rw [he] <;> nlinarith

/-- The Gaussian exponential integral: ∫ e^{sx}·φ₀ = e^{s²/2}. -/
lemma integral_exp_mul_gaussDensity (s : ℝ) :
    ∫ x, Real.exp (s * x) * gaussDensity x 0 1
      = Real.exp (s ^ 2 / 2) := by
  have h : (fun x => Real.exp (s * x) * gaussDensity x 0 1)
      = fun x => Real.exp (s ^ 2 / 2) * gaussDensity x s 1 :=
    funext fun x => gaussDensity_tilt s x
  rw [h, integral_const_mul, integral_gaussDensity_eq_one, mul_one]

/-- The deviation of the curve density from the base: p_t/φ₀ − 1. -/
def wDev (t x : ℝ) : ℝ := t * (Real.exp (uExp t x) - 1)

lemma mixCurve_eq_wDev (t x : ℝ) :
    mixCurve t x = (1 + wDev t x) * gaussDensity x 0 1 := by
  show mixDensity t t x = _
  unfold mixDensity wDev
  rw [gaussDensity_ratio t x]
  ring

lemma wDev_ge {t : ℝ} (ht : 0 ≤ t) (x : ℝ) : -t ≤ wDev t x := by
  unfold wDev
  nlinarith [Real.exp_pos (uExp t x)]

/-- Splitting e^u into the tilt form. -/
lemma exp_uExp_eq (t x : ℝ) :
    Real.exp (uExp t x)
      = Real.exp (-(t ^ 2 / 2)) * Real.exp (t * x) := by
  rw [← Real.exp_add]
  unfold uExp
  congr 1
  ring

lemma integrable_wDev_mul (t : ℝ) :
    Integrable (fun x => wDev t x * gaussDensity x 0 1) := by
  have h : (fun x => wDev t x * gaussDensity x 0 1)
      = fun x => (t * Real.exp (-(t ^ 2 / 2)))
          * (Real.exp (t * x) * gaussDensity x 0 1)
        - t * gaussDensity x 0 1 := by
    funext x
    unfold wDev
    rw [exp_uExp_eq]
    ring
  rw [h]
  exact ((integrable_exp_mul_gaussDensity t).const_mul _).sub
    ((integrable_gaussDensity 0).const_mul t)

/-- First w-moment vanishes: both densities integrate to one. -/
lemma integral_wDev (t : ℝ) :
    ∫ x, wDev t x * gaussDensity x 0 1 = 0 := by
  have h : (fun x => wDev t x * gaussDensity x 0 1)
      = fun x => (t * Real.exp (-(t ^ 2 / 2)))
          * (Real.exp (t * x) * gaussDensity x 0 1)
        - t * gaussDensity x 0 1 := by
    funext x
    unfold wDev
    rw [exp_uExp_eq]
    ring
  rw [h, integral_sub
    ((integrable_exp_mul_gaussDensity t).const_mul _)
    ((integrable_gaussDensity 0).const_mul t),
    integral_const_mul, integral_const_mul,
    integral_exp_mul_gaussDensity, integral_gaussDensity_eq_one]
  have hv : Real.exp (-(t ^ 2 / 2)) * Real.exp (t ^ 2 / 2) = 1 := by
    rw [← Real.exp_add,
      show (-(t ^ 2 / 2) + t ^ 2 / 2 : ℝ) = 0 from by ring,
      Real.exp_zero]
  linear_combination t * hv

/-- Second w-moment: ∫w²·φ₀ = t²(e^{t²} − 1). -/
lemma integral_wDev_sq (t : ℝ) :
    ∫ x, wDev t x ^ 2 * gaussDensity x 0 1
      = t ^ 2 * (Real.exp (t ^ 2) - 1) := by
  have e1 : Real.exp (-(t ^ 2 / 2)) ^ 2 = Real.exp (-(t ^ 2)) := by
    rw [sq, ← Real.exp_add]
    congr 1
    ring
  have e2 : ∀ x : ℝ, Real.exp (t * x) ^ 2 = Real.exp (2 * t * x) := by
    intro x
    rw [sq, ← Real.exp_add]
    congr 1
    ring
  have h : (fun x => wDev t x ^ 2 * gaussDensity x 0 1)
      = fun x => (t ^ 2 * Real.exp (-(t ^ 2)))
          * (Real.exp (2 * t * x) * gaussDensity x 0 1)
        - (2 * t ^ 2 * Real.exp (-(t ^ 2 / 2)))
          * (Real.exp (t * x) * gaussDensity x 0 1)
        + t ^ 2 * gaussDensity x 0 1 := by
    funext x
    unfold wDev
    rw [exp_uExp_eq]
    have hEX : (Real.exp (-(t ^ 2 / 2)) * Real.exp (t * x) - 1) ^ 2
        = Real.exp (-(t ^ 2)) * Real.exp (2 * t * x)
          - 2 * (Real.exp (-(t ^ 2 / 2)) * Real.exp (t * x)) + 1 := by
      calc (Real.exp (-(t ^ 2 / 2)) * Real.exp (t * x) - 1) ^ 2
          = Real.exp (-(t ^ 2 / 2)) ^ 2 * Real.exp (t * x) ^ 2
            - 2 * (Real.exp (-(t ^ 2 / 2)) * Real.exp (t * x)) + 1 := by
            ring
        _ = Real.exp (-(t ^ 2)) * Real.exp (2 * t * x)
            - 2 * (Real.exp (-(t ^ 2 / 2)) * Real.exp (t * x)) + 1 := by
            rw [e1, e2]
    rw [mul_pow, hEX]
    ring
  have hA : Integrable (fun x => (t ^ 2 * Real.exp (-(t ^ 2)))
      * (Real.exp (2 * t * x) * gaussDensity x 0 1)) :=
    (integrable_exp_mul_gaussDensity (2 * t)).const_mul _
  have hB : Integrable (fun x => (2 * t ^ 2 * Real.exp (-(t ^ 2 / 2)))
      * (Real.exp (t * x) * gaussDensity x 0 1)) :=
    (integrable_exp_mul_gaussDensity t).const_mul _
  have hAB : Integrable (fun x => (t ^ 2 * Real.exp (-(t ^ 2)))
      * (Real.exp (2 * t * x) * gaussDensity x 0 1)
      - (2 * t ^ 2 * Real.exp (-(t ^ 2 / 2)))
      * (Real.exp (t * x) * gaussDensity x 0 1)) := hA.sub hB
  have hC : Integrable (fun x => t ^ 2 * gaussDensity x 0 1) :=
    (integrable_gaussDensity 0).const_mul _
  rw [h, integral_add hAB hC, integral_sub hA hB,
    integral_const_mul, integral_const_mul, integral_const_mul,
    integral_exp_mul_gaussDensity, integral_exp_mul_gaussDensity,
    integral_gaussDensity_eq_one]
  have hv1 : Real.exp (-(t ^ 2)) * Real.exp ((2 * t) ^ 2 / 2)
      = Real.exp (t ^ 2) := by
    rw [← Real.exp_add]
    congr 1
    ring
  have hv2 : Real.exp (-(t ^ 2 / 2)) * Real.exp (t ^ 2 / 2) = 1 := by
    rw [← Real.exp_add,
      show (-(t ^ 2 / 2) + t ^ 2 / 2 : ℝ) = 0 from by ring,
      Real.exp_zero]
  linear_combination (t ^ 2 : ℝ) * hv1 - (2 * t ^ 2) * hv2

/-- The KL divergence of the base from the curve. -/
def mixKL (t : ℝ) : ℝ :=
  ∫ x, Real.log (gaussDensity x 0 1 / mixCurve t x) * gaussDensity x 0 1

/-- Dominator for the cubic remainder. -/
def klDom (x : ℝ) : ℝ :=
  (1 + x ^ 2 + x ^ 4) * (Real.exp (2 * x) + Real.exp (-(2 * x)))

lemma klDom_nonneg (x : ℝ) : 0 ≤ klDom x := by
  unfold klDom
  positivity

lemma integrable_klDom_mul :
    Integrable (fun x => klDom x * gaussDensity x 0 1) := by
  have hc : ∀ c : ℝ, Integrable (fun x => (1 + x ^ 2 + x ^ 4)
      * (Real.exp (c * x) * gaussDensity x 0 1)) := by
    intro c
    have h := ((integrable_pow_mul_exp_mul_gaussDensity 0 c).add
      (integrable_pow_mul_exp_mul_gaussDensity 2 c)).add
      (integrable_pow_mul_exp_mul_gaussDensity 4 c)
    exact h.congr (Filter.Eventually.of_forall fun x => by
      simp only [Pi.add_apply]
      ring)
  have h := (hc 2).add (hc (-2))
  refine h.congr (Filter.Eventually.of_forall fun x => ?_)
  simp only [Pi.add_apply]
  unfold klDom
  rw [show (-2:ℝ) * x = -(2 * x) from by ring]
  ring

/-- The cubic dominator bound: |w|³ ≤ 15·t⁶·klDom on t ∈ (0, 1/2]. -/
lemma abs_wDev_cubed_le {t x : ℝ} (h0 : 0 < t) (h2 : t ≤ 1/2) :
    |wDev t x| ^ 3 ≤ 15 * t ^ 6 * klDom x := by
  have habs : |wDev t x| = t * |Real.exp (uExp t x) - 1| := by
    unfold wDev
    rw [abs_mul, abs_of_pos h0]
  have hu : |uExp t x| ≤ t * (|x| + 1) := by
    unfold uExp
    have h := abs_sub (t * x) (t ^ 2 / 2)
    have h1 : |t * x| = t * |x| := by rw [abs_mul, abs_of_pos h0]
    have h2' : |t ^ 2 / 2| ≤ t := by
      rw [abs_of_nonneg (by positivity)]
      nlinarith
    calc |t * x - t ^ 2 / 2| ≤ |t * x| + |t ^ 2 / 2| := h
      _ ≤ t * |x| + t := by rw [h1]; linarith
      _ = t * (|x| + 1) := by ring
  have hE := abs_exp_sub_one_le (uExp t x)
  have hexp3 : Real.exp |uExp t x| ^ 3
      ≤ 3 * (Real.exp (2 * x) + Real.exp (-(2 * x))) := by
    have h3u : 3 * |uExp t x| ≤ 2 * |x| + 1 := by
      have htri : |uExp t x| ≤ t * |x| + t ^ 2 / 2 := by
        unfold uExp
        calc |t * x - t ^ 2 / 2| ≤ |t * x| + |t ^ 2 / 2| := abs_sub _ _
          _ = t * |x| + t ^ 2 / 2 := by
              rw [abs_mul, abs_of_pos h0,
                abs_of_nonneg (show (0:ℝ) ≤ t ^ 2 / 2 by positivity)]
      nlinarith [abs_nonneg x,
        mul_nonneg (show (0:ℝ) ≤ 2 - 3 * t by linarith) (abs_nonneg x)]
    have hcube : Real.exp |uExp t x| ^ 3 = Real.exp (3 * |uExp t x|) := by
      rw [show (3 : ℕ) = 2 + 1 from rfl, pow_succ, sq, ← Real.exp_add,
        ← Real.exp_add]
      congr 1
      ring
    rw [hcube]
    calc Real.exp (3 * |uExp t x|) ≤ Real.exp (2 * |x| + 1) :=
          Real.exp_le_exp.mpr h3u
      _ = Real.exp (2 * |x|) * Real.exp 1 := Real.exp_add _ _
      _ ≤ (Real.exp (2 * x) + Real.exp (-(2 * x))) * 3 := by
          have habs2 : Real.exp (2 * |x|) ≤ Real.exp (2 * x)
              + Real.exp (-(2 * x)) := by
            have h := exp_abs_le (2 * x)
            rwa [show |2 * x| = 2 * |x| from by
              rw [abs_mul]; norm_num] at h
          exact mul_le_mul habs2 Real.exp_one_lt_three.le
            (Real.exp_pos 1).le (by positivity)
      _ = 3 * (Real.exp (2 * x) + Real.exp (-(2 * x))) := mul_comm _ _
  have hpoly : (|x| + 1) ^ 3 ≤ 5 * (1 + x ^ 2 + x ^ 4) := by
    have ha := abs_nonneg x
    have hb : |x| ^ 2 = x ^ 2 := sq_abs x
    have hc : |x| ≤ (1 + x ^ 2) / 2 := by nlinarith [sq_nonneg (|x| - 1)]
    nlinarith [pow_nonneg ha 3, sq_nonneg x, sq_nonneg (x ^ 2),
      mul_le_mul_of_nonneg_left hc (sq_nonneg x)]
  -- assemble
  have hw3 : |wDev t x| ^ 3
      ≤ t ^ 3 * (|uExp t x| * Real.exp |uExp t x|) ^ 3 := by
    rw [habs, mul_pow]
    have h := pow_le_pow_left₀ (abs_nonneg _) hE 3
    nlinarith [pow_nonneg (mul_nonneg (abs_nonneg (uExp t x))
      (Real.exp_pos |uExp t x|).le) 3, pow_pos h0 3]
  have hu3 : |uExp t x| ^ 3 ≤ t ^ 3 * (|x| + 1) ^ 3 := by
    have h := pow_le_pow_left₀ (abs_nonneg _) hu 3
    rwa [mul_pow] at h
  calc |wDev t x| ^ 3
      ≤ t ^ 3 * (|uExp t x| ^ 3 * Real.exp |uExp t x| ^ 3) := by
        rw [← mul_pow]
        nlinarith [hw3]
    _ ≤ t ^ 3 * ((t ^ 3 * (|x| + 1) ^ 3)
        * (3 * (Real.exp (2 * x) + Real.exp (-(2 * x))))) := by
        refine mul_le_mul_of_nonneg_left ?_ (pow_pos h0 3).le
        exact mul_le_mul hu3 hexp3 (pow_nonneg (Real.exp_pos _).le 3)
          (by positivity)
    _ ≤ t ^ 3 * ((t ^ 3 * (5 * (1 + x ^ 2 + x ^ 4)))
        * (3 * (Real.exp (2 * x) + Real.exp (-(2 * x))))) := by
        refine mul_le_mul_of_nonneg_left ?_ (pow_pos h0 3).le
        refine mul_le_mul_of_nonneg_right ?_ (by positivity)
        exact mul_le_mul_of_nonneg_left hpoly (pow_pos h0 3).le
    _ = 15 * t ^ 6 * klDom x := by
        unfold klDom
        ring

lemma continuous_wDev (t : ℝ) : Continuous fun x => wDev t x := by
  unfold wDev uExp
  fun_prop

lemma one_add_wDev_pos {t : ℝ} (h0 : 0 < t) (h1 : t < 1) (x : ℝ) :
    0 < 1 + wDev t x := by
  have heq := mixCurve_eq_wDev t x
  have hp : 0 < mixCurve t x := mixDensity_pos h0 h1 t x
  have hφ := gaussDensity_pos x 0
  nlinarith [hp, hφ, heq]

lemma integrable_wDev_sq_mul {t : ℝ} (h0 : 0 < t) (h2 : t ≤ 1/2) :
    Integrable (fun x => wDev t x ^ 2 * gaussDensity x 0 1) := by
  have hg : Integrable
      (fun x => (1 + 15 * t ^ 6 * klDom x) * gaussDensity x 0 1) := by
    have h := (integrable_gaussDensity 0).add
      (integrable_klDom_mul.const_mul (15 * t ^ 6))
    exact h.congr (Filter.Eventually.of_forall fun x => by
      simp only [Pi.add_apply]
      ring)
  refine hg.mono' (((continuous_wDev t).pow 2).mul
    (continuous_gaussDensity 0)).aestronglyMeasurable
    (Filter.Eventually.of_forall fun x => ?_)
  have hφ := (gaussDensity_pos x 0).le
  have hcube := abs_wDev_cubed_le (x := x) h0 h2
  have hsq : wDev t x ^ 2 ≤ 1 + |wDev t x| ^ 3 := by
    rcases le_or_gt |wDev t x| 1 with h | h
    · have := pow_le_one₀ (abs_nonneg _) h (n := 2)
      have h3 := pow_nonneg (abs_nonneg (wDev t x)) 3
      rw [← sq_abs]
      nlinarith
    · have := pow_le_pow_right₀ h.le (show 2 ≤ 3 by norm_num)
      rw [← sq_abs]
      nlinarith
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (sq_nonneg _) hφ)]
  nlinarith [mul_le_mul_of_nonneg_right hsq hφ,
    mul_le_mul_of_nonneg_right hcube hφ]

lemma integrable_abs_wDev_cubed {t : ℝ} (h0 : 0 < t) (h2 : t ≤ 1/2) :
    Integrable (fun x => |wDev t x| ^ 3 * gaussDensity x 0 1) := by
  refine (integrable_klDom_mul.const_mul (15 * t ^ 6)).mono'
    ((((continuous_wDev t).abs.pow 3).mul
      (continuous_gaussDensity 0)).aestronglyMeasurable)
    (Filter.Eventually.of_forall fun x => ?_)
  have hφ := (gaussDensity_pos x 0).le
  rw [Real.norm_eq_abs, abs_of_nonneg
    (mul_nonneg (pow_nonneg (abs_nonneg _) 3) hφ)]
  calc |wDev t x| ^ 3 * gaussDensity x 0 1
      ≤ (15 * t ^ 6 * klDom x) * gaussDensity x 0 1 :=
        mul_le_mul_of_nonneg_right (abs_wDev_cubed_le h0 h2) hφ
    _ = 15 * t ^ 6 * (klDom x * gaussDensity x 0 1) := by ring

lemma continuous_log_one_add_wDev {t : ℝ} (h0 : 0 < t) (h1 : t < 1) :
    Continuous fun x => Real.log (1 + wDev t x) := by
  rw [continuous_iff_continuousAt]
  intro x
  exact ((continuous_const.add (continuous_wDev t)).continuousAt).log
    (ne_of_gt (one_add_wDev_pos h0 h1 x))

lemma wDev_sub_log_nonneg {t : ℝ} (h0 : 0 < t) (h1 : t < 1) (x : ℝ) :
    0 ≤ wDev t x - Real.log (1 + wDev t x) := by
  have h := Real.log_le_sub_one_of_pos (one_add_wDev_pos h0 h1 x)
  linarith

lemma wDev_sub_log_le {t : ℝ} (h0 : 0 < t) (h2 : t ≤ 1/2) (x : ℝ) :
    wDev t x - Real.log (1 + wDev t x)
      ≤ wDev t x ^ 2 / 2 + 16 * |wDev t x| ^ 3 := by
  have hw : -(1/2) ≤ wDev t x := by
    have h := wDev_ge h0.le x
    linarith
  have h := abs_log_quad_le hw
  have h1 := (abs_le.mp h).1
  linarith

lemma integrable_wDev_sub_log {t : ℝ} (h0 : 0 < t) (h1 : t < 1)
    (h2 : t ≤ 1/2) :
    Integrable (fun x =>
      (wDev t x - Real.log (1 + wDev t x)) * gaussDensity x 0 1) := by
  have hg : Integrable (fun x =>
      (1/2) * (wDev t x ^ 2 * gaussDensity x 0 1)
        + 16 * (|wDev t x| ^ 3 * gaussDensity x 0 1)) :=
    ((integrable_wDev_sq_mul h0 h2).const_mul _).add
      ((integrable_abs_wDev_cubed h0 h2).const_mul _)
  refine hg.mono' ((((continuous_wDev t).sub
    (continuous_log_one_add_wDev h0 h1)).mul
    (continuous_gaussDensity 0)).aestronglyMeasurable)
    (Filter.Eventually.of_forall fun x => ?_)
  have hφ := (gaussDensity_pos x 0).le
  have hnn := wDev_sub_log_nonneg h0 h1 x
  have hle := wDev_sub_log_le h0 h2 x
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg hnn hφ)]
  nlinarith [mul_le_mul_of_nonneg_right hle hφ]

/-- The reduction: ∫wφ₀ = 0 turns the KL into the nonnegative
    integrand w − log(1+w). -/
lemma mixKL_eq {t : ℝ} (h0 : 0 < t) (h1 : t < 1) (h2 : t ≤ 1/2) :
    mixKL t = ∫ x,
      (wDev t x - Real.log (1 + wDev t x)) * gaussDensity x 0 1 := by
  unfold mixKL
  have hfun : ∀ x, Real.log (gaussDensity x 0 1 / mixCurve t x)
        * gaussDensity x 0 1
      = (wDev t x - Real.log (1 + wDev t x)) * gaussDensity x 0 1
        - wDev t x * gaussDensity x 0 1 := by
    intro x
    have hφ : gaussDensity x 0 1 ≠ 0 := ne_of_gt (gaussDensity_pos x 0)
    have h1w : (1 + wDev t x) ≠ 0 := ne_of_gt (one_add_wDev_pos h0 h1 x)
    have hdiv : gaussDensity x 0 1 / mixCurve t x
        = (1 + wDev t x)⁻¹ := by
      rw [mixCurve_eq_wDev]
      field_simp
    rw [hdiv, Real.log_inv]
    ring
  simp only [hfun]
  rw [integral_sub (integrable_wDev_sub_log h0 h1 h2)
    (integrable_wDev_mul t), integral_wDev, sub_zero]

/-- The mixture curve has KL order 2: mixKL(t) = t⁴/2 + O(t⁵). -/
theorem mixKL_hasKLOrder : HasKLOrder mixKL 2 := by
  refine ⟨1/2, by norm_num, ?_⟩
  set Ckl := ∫ x, klDom x * gaussDensity x 0 1 with hCkl
  clear_value Ckl
  have hCkl0 : 0 ≤ Ckl := by
    rw [hCkl]
    exact integral_nonneg fun x =>
      mul_nonneg (klDom_nonneg x) (gaussDensity_pos x 0).le
  apply hasLeadingRate_of_expansion
    (R := fun t => mixKL t - 1/2 * t ^ (2*2)) (M := 240 * Ckl + 2)
  · exact Filter.Eventually.of_forall fun t => by ring
  · filter_upwards [eventually_mem_nhdsWithin,
      eventually_nhdsWithin_of_eventually_nhds
        (gt_mem_nhds (show (0:ℝ) < 1/2 by norm_num))] with t ht0 ht2
    have h0t : (0:ℝ) < t := ht0
    have h2t : t ≤ 1/2 := ht2.le
    have h1t : t < 1 := lt_trans ht2 (by norm_num)
    -- step 1: distance to the quadratic part
    have hstep1 : |mixKL t - 1/2 * (t ^ 2 * (Real.exp (t ^ 2) - 1))|
        ≤ 16 * (15 * t ^ 6 * Ckl) := by
      rw [mixKL_eq h0t h1t h2t, ← integral_wDev_sq t,
        show (1/2 : ℝ) * ∫ x, wDev t x ^ 2 * gaussDensity x 0 1
          = ∫ x, (1/2) * (wDev t x ^ 2 * gaussDensity x 0 1) from
          (integral_const_mul _ _).symm,
        ← integral_sub (integrable_wDev_sub_log h0t h1t h2t)
          ((integrable_wDev_sq_mul h0t h2t).const_mul _)]
      have hptw : ∀ x,
          |(wDev t x - Real.log (1 + wDev t x)) * gaussDensity x 0 1
            - (1/2) * (wDev t x ^ 2 * gaussDensity x 0 1)|
          ≤ 16 * (|wDev t x| ^ 3 * gaussDensity x 0 1) := by
        intro x
        have hφ := (gaussDensity_pos x 0).le
        have hw : -(1/2) ≤ wDev t x := by
          have h := wDev_ge h0t.le x
          linarith
        have hq := abs_log_quad_le hw
        have habs : |(wDev t x - Real.log (1 + wDev t x)) * gaussDensity x 0 1
            - (1/2) * (wDev t x ^ 2 * gaussDensity x 0 1)|
            = |wDev t x - Real.log (1 + wDev t x) - wDev t x ^ 2 / 2|
              * gaussDensity x 0 1 := by
          rw [show (wDev t x - Real.log (1 + wDev t x)) * gaussDensity x 0 1
              - (1/2) * (wDev t x ^ 2 * gaussDensity x 0 1)
            = (wDev t x - Real.log (1 + wDev t x) - wDev t x ^ 2 / 2)
              * gaussDensity x 0 1 from by ring,
            abs_mul, abs_of_nonneg hφ]
        rw [habs]
        have hqq : |wDev t x - Real.log (1 + wDev t x) - wDev t x ^ 2 / 2|
            ≤ 16 * |wDev t x| ^ 3 := by
          rw [show wDev t x - Real.log (1 + wDev t x) - wDev t x ^ 2 / 2
            = -(Real.log (1 + wDev t x) - wDev t x + wDev t x ^ 2 / 2)
            from by ring, abs_neg]
          exact hq
        nlinarith [mul_le_mul_of_nonneg_right hqq hφ]
      calc |∫ x, ((wDev t x - Real.log (1 + wDev t x)) * gaussDensity x 0 1
            - (1/2) * (wDev t x ^ 2 * gaussDensity x 0 1))|
          ≤ ∫ x, ‖(wDev t x - Real.log (1 + wDev t x)) * gaussDensity x 0 1
            - (1/2) * (wDev t x ^ 2 * gaussDensity x 0 1)‖ := by
            rw [← Real.norm_eq_abs]
            exact norm_integral_le_integral_norm _
        _ ≤ ∫ x, 16 * (|wDev t x| ^ 3 * gaussDensity x 0 1) := by
            refine integral_mono_of_nonneg
              (Filter.Eventually.of_forall fun x => norm_nonneg _)
              ((integrable_abs_wDev_cubed h0t h2t).const_mul 16)
              (Filter.Eventually.of_forall fun x => ?_)
            simp only [Real.norm_eq_abs]
            exact hptw x
        _ = 16 * ∫ x, |wDev t x| ^ 3 * gaussDensity x 0 1 :=
            integral_const_mul _ _
        _ ≤ 16 * (15 * t ^ 6 * Ckl) := by
            rw [hCkl]
            have h := integral_mono_of_nonneg
              (Filter.Eventually.of_forall fun x =>
                mul_nonneg (pow_nonneg (abs_nonneg _) 3)
                  (gaussDensity_pos x 0).le)
              (integrable_klDom_mul.const_mul (15 * t ^ 6))
              (Filter.Eventually.of_forall fun x => by
                calc |wDev t x| ^ 3 * gaussDensity x 0 1
                    ≤ (15 * t ^ 6 * klDom x) * gaussDensity x 0 1 :=
                      mul_le_mul_of_nonneg_right
                        (abs_wDev_cubed_le h0t h2t)
                        (gaussDensity_pos x 0).le
                  _ = 15 * t ^ 6 * (klDom x * gaussDensity x 0 1) := by
                      ring)
            rw [integral_const_mul] at h
            linarith
    -- step 2: the quadratic part against t⁴/2
    have hstep2 : |1/2 * (t ^ 2 * (Real.exp (t ^ 2) - 1)) - 1/2 * t ^ 4|
        ≤ (3/2) * t ^ 6 := by
      have hE0 := exp_sub_one_sub_nonneg (t ^ 2)
      have hEle := exp_sub_one_sub_le (t ^ 2)
      rw [abs_of_nonneg (by nlinarith)]
      have hexp3 : Real.exp |t ^ 2| ≤ 3 := by
        rw [abs_of_nonneg (sq_nonneg t)]
        calc Real.exp (t ^ 2) ≤ Real.exp 1 :=
              Real.exp_le_exp.mpr (by nlinarith)
          _ ≤ 3 := Real.exp_one_lt_three.le
      have h4 : (t ^ 2) ^ 2 * Real.exp |t ^ 2| ≤ 3 * t ^ 4 := by
        nlinarith [sq_nonneg (t ^ 2), Real.exp_pos |t ^ 2|]
      nlinarith
    -- combine
    have hcomb := abs_add_le
      (mixKL t - 1/2 * (t ^ 2 * (Real.exp (t ^ 2) - 1)))
      (1/2 * (t ^ 2 * (Real.exp (t ^ 2) - 1)) - 1/2 * t ^ 4)
    have ht6 : t ^ 6 ≤ t ^ (2*2+1) := by
      have := pow_le_pow_of_le_one h0t.le h1t.le
        (show 2*2+1 ≤ 6 by norm_num)
      simpa using this
    have htp : (0:ℝ) < t ^ (2*2+1) := pow_pos h0t _
    calc |mixKL t - 1/2 * t ^ (2*2)|
        ≤ |mixKL t - 1/2 * (t ^ 2 * (Real.exp (t ^ 2) - 1))|
          + |1/2 * (t ^ 2 * (Real.exp (t ^ 2) - 1)) - 1/2 * t ^ 4| := by
          have h := hcomb
          rw [show mixKL t - 1/2 * (t ^ 2 * (Real.exp (t ^ 2) - 1))
              + (1/2 * (t ^ 2 * (Real.exp (t ^ 2) - 1)) - 1/2 * t ^ 4)
            = mixKL t - 1/2 * t ^ 4 from by ring] at h
          calc |mixKL t - 1/2 * t ^ (2*2)|
              = |mixKL t - 1/2 * t ^ 4| := by norm_num
            _ ≤ _ := h
      _ ≤ 16 * (15 * t ^ 6 * Ckl) + (3/2) * t ^ 6 :=
          add_le_add hstep1 hstep2
      _ = (240 * Ckl + 3/2) * t ^ 6 := by ring
      _ ≤ (240 * Ckl + 3/2) * t ^ (2*2+1) :=
          mul_le_mul_of_nonneg_left ht6 (by linarith)
      _ ≤ (240 * Ckl + 2) * t ^ (2*2+1) :=
          mul_le_mul_of_nonneg_right (by linarith)
            (pow_nonneg h0t.le _)

/-- Both bridge readings certified on the canonical singular family:
    the curve has KL order 2, and its Fisher carries leading rate
    2(k−1) = 2 with coefficient 4. -/
theorem mixture_readings :
    HasKLOrder mixKL 2
      ∧ HasLeadingRate
          (fun t => ∫ x, scoreCurve t x ^ 2 ∂gaussMeasure) 2 4 :=
  ⟨mixKL_hasKLOrder, mixture_fisher_expansion⟩

end KLOrderSide

end Assembly

end

end DeadDirections


==> anc/DeadDirections/MultiCrossing.lean <==
/-
  Multi-component normal crossing, tied orders (theory paper,
  thm:multi_component_rates territory; Watanabe's multiplicity).

  For the 2-component crossing K(x, y) = (x·y)^{2k} with TIED orders,
  the sublevel volume on the open unit square is exact:

    vol{(x,y) ∈ (0,1)² : (xy)^{2k} < ε}
      = ε^{1/(2k)} · (1 − log ε/(2k)),   0 < ε < 1.

  The log factor is Watanabe's multiplicity m = 2 appearing in volume
  form: two components tie for the minimal 1/(2kᵢ), and the volume law
  picks up one power of log(1/ε) per extra tied component. The proof
  reduces to the hyperbola area vol{xy < δ} = δ(1 − log δ) at
  δ = ε^{1/(2k)}: slice the square at x = δ, integrate 1 on the left
  and δ/x on the right. No resolution of singularities.

  Next in this file's scope: the distinct-order case k₁ ≠ k₂, where
  the same slicing gives (a·ε^{1/a} − b·ε^{1/b})/(a − b) with
  a = 2k₁, b = 2k₂ and no log factor, and the slope corollaries.
-/
import Mathlib.MeasureTheory.Measure.Lebesgue.Integral
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import DeadDirections.SliceRlct

namespace DeadDirections

open MeasureTheory Set Real Filter Topology

/-- The hyperbola sublevel set on the open unit square is the region
    under the graph of min(1, δ/x). -/
lemma hyperbola_eq_regionBetween (δ : ℝ) :
    {p : ℝ × ℝ | p.1 ∈ Ioo (0:ℝ) 1 ∧ p.2 ∈ Ioo (0:ℝ) 1 ∧ p.1 * p.2 < δ}
      = regionBetween (fun _ => 0) (fun x => min 1 (δ / x)) (Ioo 0 1) := by
  ext ⟨x, y⟩
  simp only [regionBetween, mem_setOf_eq, mem_Ioo]
  constructor
  · rintro ⟨⟨hx0, hx1⟩, ⟨hy0, hy1⟩, hxy⟩
    refine ⟨⟨hx0, hx1⟩, hy0, lt_min hy1 ?_⟩
    rw [lt_div_iff₀ hx0, mul_comm]
    exact hxy
  · rintro ⟨⟨hx0, hx1⟩, hy0, hym⟩
    refine ⟨⟨hx0, hx1⟩, ⟨hy0, lt_of_lt_of_le hym (min_le_left _ _)⟩, ?_⟩
    have hyd : y < δ / x := lt_of_lt_of_le hym (min_le_right _ _)
    rw [lt_div_iff₀ hx0, mul_comm] at hyd
    exact hyd

/-- The slice profile is integrable on (0, 1]. -/
lemma integrableOn_min_one_div {δ : ℝ} (h0 : 0 < δ) :
    IntegrableOn (fun x : ℝ => min 1 (δ / x)) (Ioc 0 1) := by
  have hmeas : Measurable fun x : ℝ => min 1 (δ / x) :=
    measurable_const.min (measurable_const.div measurable_id)
  refine Integrable.mono'
    (integrableOn_const (C := (1:ℝ)) (μ := volume) (s := Ioc 0 1) ?_)
    hmeas.aestronglyMeasurable.restrict ?_
  · rw [Real.volume_Ioc]
    exact ENNReal.ofReal_ne_top
  · filter_upwards [ae_restrict_mem measurableSet_Ioc] with x hx
    have hx0 : 0 < x := hx.1
    rw [Real.norm_eq_abs, abs_of_nonneg
      (le_min (by norm_num) (div_nonneg h0.le hx0.le))]
    exact min_le_left _ _

/-- The sliced integral: ∫₀¹ min(1, δ/x) = δ(1 − log δ). -/
lemma integral_min_one_div {δ : ℝ} (h0 : 0 < δ) (h1 : δ < 1) :
    ∫ x in Ioo (0:ℝ) 1, min 1 (δ / x) = δ * (1 - Real.log δ) := by
  rw [setIntegral_congr_set Ioo_ae_eq_Ioc,
    show Ioc (0:ℝ) 1 = Ioc 0 δ ∪ Ioc δ 1 from
      (Ioc_union_Ioc_eq_Ioc h0.le h1.le).symm,
    setIntegral_union (Ioc_disjoint_Ioc_of_le le_rfl)
      measurableSet_Ioc
      ((integrableOn_min_one_div h0).mono_set
        (Ioc_subset_Ioc_right h1.le))
      ((integrableOn_min_one_div h0).mono_set
        (Ioc_subset_Ioc_left h0.le))]
  have hleft : ∫ x in Ioc (0:ℝ) δ, min 1 (δ / x) = δ := by
    rw [setIntegral_congr_fun measurableSet_Ioc
      (fun x hx => min_eq_left ((le_div_iff₀ hx.1).mpr (by
        rw [one_mul]; exact hx.2)))]
    rw [setIntegral_const, smul_eq_mul, mul_one, measureReal_def,
      Real.volume_Ioc, ENNReal.toReal_ofReal (by linarith)]
    linarith
  have hright : ∫ x in Ioc δ 1, min 1 (δ / x) = -(δ * Real.log δ) := by
    rw [setIntegral_congr_fun measurableSet_Ioc
      (fun x hx => min_eq_right ((div_le_one (lt_of_lt_of_le h0 hx.1.le)).mpr
        hx.1.le))]
    rw [← intervalIntegral.integral_of_le h1.le]
    have hfun : ∀ x : ℝ, δ / x = δ * x⁻¹ := fun x => div_eq_mul_inv δ x
    simp only [hfun]
    rw [intervalIntegral.integral_const_mul, integral_inv_of_pos h0 one_pos,
      Real.log_div one_ne_zero (ne_of_gt h0), Real.log_one]
    ring
  rw [hleft, hright]
  ring

/-- Exact hyperbola area: vol{(x,y) ∈ (0,1)² : xy < δ} = δ(1 − log δ). -/
theorem volume_hyperbola {δ : ℝ} (h0 : 0 < δ) (h1 : δ < 1) :
    (volume : Measure ℝ).prod volume
        {p : ℝ × ℝ | p.1 ∈ Ioo (0:ℝ) 1 ∧ p.2 ∈ Ioo (0:ℝ) 1 ∧ p.1 * p.2 < δ}
      = ENNReal.ofReal (δ * (1 - Real.log δ)) := by
  rw [hyperbola_eq_regionBetween δ,
    volume_regionBetween_eq_integral
      (integrable_zero _ _ _).integrableOn
      ((integrableOn_min_one_div h0).mono_set Ioo_subset_Ioc_self)
      measurableSet_Ioo
      (fun x hx => le_min (by norm_num) (div_nonneg h0.le hx.1.le))]
  rw [show ((fun x => min 1 (δ / x)) - fun _ => (0:ℝ))
      = fun x => min 1 (δ / x) from by funext x; simp]
  rw [integral_min_one_div h0 h1]

/-- On nonnegative reals, the 2k-th power sublevel condition converts
    to the rpow root. -/
lemma pow_lt_iff_lt_rpow {k : ℕ} (hk : 1 ≤ k) {z ε : ℝ}
    (hz : 0 ≤ z) (hε : 0 < ε) :
    z ^ (2 * k) < ε ↔ z < ε ^ ((1:ℝ)/(2 * k)) := by
  have h2k : (2 * k : ℕ) ≠ 0 := by omega
  have hr : (ε ^ ((1:ℝ)/(2 * k))) ^ (2 * k : ℕ) = ε := by
    rw [← Real.rpow_natCast (ε ^ ((1:ℝ)/(2 * k))) (2 * k),
      ← Real.rpow_mul hε.le]
    have h1 : (1:ℝ)/(2 * k) * ((2 * k : ℕ) : ℝ) = 1 := by
      have hne : ((2 * k : ℕ) : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr h2k
      push_cast
      field_simp
    rw [h1, Real.rpow_one]
  constructor
  · intro h
    exact lt_of_pow_lt_pow_left₀ (2 * k)
      (Real.rpow_pos_of_pos hε _).le (by rw [hr]; exact h)
  · intro h
    calc z ^ (2 * k) < (ε ^ ((1:ℝ)/(2 * k))) ^ (2 * k) :=
          pow_lt_pow_left₀ h hz h2k
      _ = ε := hr

/-- Tied 2-component normal crossing: the exact volume law with the
    multiplicity log factor,
    vol{(x,y) ∈ (0,1)² : (xy)^{2k} < ε} = ε^{1/(2k)}(1 − log ε/(2k)). -/
theorem volume_crossing_tied {k : ℕ} (hk : 1 ≤ k) {ε : ℝ}
    (h0 : 0 < ε) (h1 : ε < 1) :
    (volume : Measure ℝ).prod volume
        {p : ℝ × ℝ | p.1 ∈ Ioo (0:ℝ) 1 ∧ p.2 ∈ Ioo (0:ℝ) 1
          ∧ (p.1 * p.2) ^ (2 * k) < ε}
      = ENNReal.ofReal (ε ^ ((1:ℝ)/(2 * k))
          * (1 - Real.log ε / (2 * k))) := by
  have hδ0 : 0 < ε ^ ((1:ℝ)/(2 * k)) := Real.rpow_pos_of_pos h0 _
  have hδ1 : ε ^ ((1:ℝ)/(2 * k)) < 1 :=
    Real.rpow_lt_one h0.le h1 (by positivity)
  have hset : {p : ℝ × ℝ | p.1 ∈ Ioo (0:ℝ) 1 ∧ p.2 ∈ Ioo (0:ℝ) 1
        ∧ (p.1 * p.2) ^ (2 * k) < ε}
      = {p : ℝ × ℝ | p.1 ∈ Ioo (0:ℝ) 1 ∧ p.2 ∈ Ioo (0:ℝ) 1
        ∧ p.1 * p.2 < ε ^ ((1:ℝ)/(2 * k))} := by
    ext ⟨x, y⟩
    simp only [mem_setOf_eq, mem_Ioo]
    constructor
    · rintro ⟨hx, hy, h⟩
      exact ⟨hx, hy, (pow_lt_iff_lt_rpow hk
        (mul_nonneg hx.1.le hy.1.le) h0).mp h⟩
    · rintro ⟨hx, hy, h⟩
      exact ⟨hx, hy, (pow_lt_iff_lt_rpow hk
        (mul_nonneg hx.1.le hy.1.le) h0).mpr h⟩
  rw [hset, volume_hyperbola hδ0 hδ1]
  congr 1
  rw [Real.log_rpow h0]
  ring

/-! ### The slope survives the log factor

The volume-scaling estimator still reads λ = 1/(2k) at a tied
crossing: the multiplicity factor contributes log log(1/ε) to the
log-volume, which vanishes against log ε. -/

/-- log(1 + u/c)/u → 0 at u → ∞. -/
lemma tendsto_log_one_add_div_atTop {c : ℝ} (hc : 0 < c) :
    Tendsto (fun u : ℝ => Real.log (1 + u / c) / u) atTop (𝓝 0) := by
  have h1 : Tendsto (fun u : ℝ => 1 + u / c) atTop atTop :=
    tendsto_atTop_add_const_left _ 1 (tendsto_id.atTop_div_const hc)
  have h2 : Tendsto (fun u : ℝ => Real.log (1 + u / c) / (1 + u / c))
      atTop (𝓝 0) :=
    (Real.isLittleO_log_id_atTop.tendsto_div_nhds_zero).comp h1
  have h3 : Tendsto (fun u : ℝ => (1 + u / c) / u) atTop (𝓝 (0 + 1 / c)) := by
    refine Tendsto.congr' ?_ (tendsto_inv_atTop_zero.add tendsto_const_nhds)
    filter_upwards [eventually_gt_atTop (0:ℝ)] with u hu
    field_simp
  have h4 := h2.mul h3
  rw [zero_mul] at h4
  refine h4.congr' ?_
  filter_upwards [eventually_gt_atTop (0:ℝ)] with u hu
  have hpos : 0 < 1 + u / c := by positivity
  field_simp

/-- thm:multi_component_rates territory, tied case: the log-volume
    slope of the tied crossing still reads λ = 1/(2k); the
    multiplicity log factor drops out of the slope. -/
theorem crossing_tied_slope {k : ℕ} (hk : 1 ≤ k) :
    Tendsto (fun ε => Real.log (((volume : Measure ℝ).prod volume
        {p : ℝ × ℝ | p.1 ∈ Ioo (0:ℝ) 1 ∧ p.2 ∈ Ioo (0:ℝ) 1
          ∧ (p.1 * p.2) ^ (2 * k) < ε}).toReal) / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 ((1:ℝ)/(2 * k))) := by
  have hk2 : (0:ℝ) < 2 * k := by positivity
  -- the correction term dies
  have hu : Tendsto (fun ε : ℝ => -Real.log ε) (𝓝[>] (0:ℝ)) atTop :=
    tendsto_neg_atTop_iff.mpr Real.tendsto_log_nhdsGT_zero
  have hcorr : Tendsto (fun ε : ℝ =>
      Real.log (1 - Real.log ε / (2 * k)) / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 0) := by
    have h := ((tendsto_log_one_add_div_atTop hk2).comp hu).neg
    rw [neg_zero] at h
    refine h.congr' ?_
    filter_upwards [eventually_mem_nhdsWithin,
      eventually_nhdsWithin_of_eventually_nhds
        (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with ε hε0 hε1
    have hlog : Real.log ε < 0 := Real.log_neg hε0 hε1
    have harg : 1 + -Real.log ε / (2 * k) = 1 - Real.log ε / (2 * k) := by
      ring
    simp only [Function.comp_apply, harg]
    rw [div_neg, neg_neg]
  -- assemble
  have hsum : Tendsto (fun ε : ℝ => (1:ℝ)/(2 * k)
      + Real.log (1 - Real.log ε / (2 * k)) / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 ((1:ℝ)/(2 * k))) := by
    have h := (tendsto_const_nhds (X := ℝ) (x := (1:ℝ)/(2 * k))
      (f := 𝓝[>] (0:ℝ))).add hcorr
    rwa [add_zero] at h
  refine hsum.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin,
    eventually_nhdsWithin_of_eventually_nhds
      (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with ε hε0 hε1
  have hε0' : (0:ℝ) < ε := hε0
  have hlog : Real.log ε < 0 := Real.log_neg hε0' hε1
  have hg : (0:ℝ) < 1 - Real.log ε / (2 * k) := by
    have h := div_neg_of_neg_of_pos hlog hk2
    linarith
  have hδ : (0:ℝ) < ε ^ ((1:ℝ)/(2 * k)) := Real.rpow_pos_of_pos hε0' _
  rw [volume_crossing_tied hk hε0' hε1, ENNReal.toReal_ofReal
    (mul_nonneg hδ.le hg.le), Real.log_mul (ne_of_gt hδ) (ne_of_gt hg),
    Real.log_rpow hε0', add_div, mul_div_assoc,
    div_self (ne_of_lt hlog), mul_one]

/-! ### Distinct orders: no log factor

For distinct orders the same slicing gives a two-term power law with
no log factor: after the b-th-root reduction the sublevel set is
{x^r y < δ} with r = a/b > 1 and δ = ε^{1/b}, the slice profile is
min(1, δ/x^r), and the split integral evaluates in closed form. -/

/-- The r-power hyperbola sublevel set as a region under a graph. -/
lemma power_hyperbola_eq_regionBetween (r δ : ℝ) :
    {p : ℝ × ℝ | p.1 ∈ Ioo (0:ℝ) 1 ∧ p.2 ∈ Ioo (0:ℝ) 1
      ∧ p.1 ^ r * p.2 < δ}
      = regionBetween (fun _ => 0) (fun x => min 1 (δ / x ^ r)) (Ioo 0 1) := by
  ext ⟨x, y⟩
  simp only [regionBetween, mem_setOf_eq, mem_Ioo]
  constructor
  · rintro ⟨⟨hx0, hx1⟩, ⟨hy0, hy1⟩, hxy⟩
    refine ⟨⟨hx0, hx1⟩, hy0, lt_min hy1 ?_⟩
    rw [lt_div_iff₀ (Real.rpow_pos_of_pos hx0 r), mul_comm]
    exact hxy
  · rintro ⟨⟨hx0, hx1⟩, hy0, hym⟩
    refine ⟨⟨hx0, hx1⟩, ⟨hy0, lt_of_lt_of_le hym (min_le_left _ _)⟩, ?_⟩
    have hyd := lt_of_lt_of_le hym (min_le_right _ _)
    rw [lt_div_iff₀ (Real.rpow_pos_of_pos hx0 r), mul_comm] at hyd
    exact hyd

lemma integrableOn_min_one_div_rpow {r δ : ℝ} (h0 : 0 < δ) :
    IntegrableOn (fun x : ℝ => min 1 (δ / x ^ r)) (Ioc 0 1) := by
  have hcont : ContinuousOn (fun x : ℝ => min 1 (δ / x ^ r)) (Ioc 0 1) := by
    have hdiv : ContinuousOn (fun x : ℝ => δ / x ^ r) (Ioc 0 1) := by
      apply ContinuousOn.div continuousOn_const
      · refine ContinuousOn.congr ?_
          (fun x hx => Real.rpow_def_of_pos hx.1 r)
        exact Real.continuous_exp.comp_continuousOn
          ((Real.continuousOn_log.mono
            (fun x hx => ne_of_gt hx.1)).mul continuousOn_const)
      · exact fun x hx => ne_of_gt (Real.rpow_pos_of_pos hx.1 r)
    exact continuous_min.comp_continuousOn (continuousOn_const.prodMk hdiv)
  refine Integrable.mono'
    (integrableOn_const (C := (1:ℝ)) (μ := volume) (s := Ioc 0 1) ?_)
    (hcont.aestronglyMeasurable measurableSet_Ioc) ?_
  · rw [Real.volume_Ioc]
    exact ENNReal.ofReal_ne_top
  · filter_upwards [ae_restrict_mem measurableSet_Ioc] with x hx
    rw [Real.norm_eq_abs, abs_of_nonneg (le_min (by norm_num)
      (div_nonneg h0.le (Real.rpow_pos_of_pos hx.1 r).le))]
    exact min_le_left _ _

/-- The sliced integral for the r-power profile, r > 1:
    ∫₀¹ min(1, δ/x^r) = (r·δ^{1/r} − δ)/(r − 1). -/
lemma integral_min_one_div_rpow {r δ : ℝ} (hr : 1 < r)
    (h0 : 0 < δ) (h1 : δ < 1) :
    ∫ x in Ioo (0:ℝ) 1, min 1 (δ / x ^ r)
      = (r * δ ^ ((1:ℝ)/r) - δ) / (r - 1) := by
  have hr0 : (0:ℝ) < r := by linarith
  set c := δ ^ ((1:ℝ)/r) with hc
  have hc0 : 0 < c := Real.rpow_pos_of_pos h0 _
  have hc1 : c < 1 := Real.rpow_lt_one h0.le h1 (by positivity)
  have hcr : c ^ r = δ := by
    rw [hc, ← Real.rpow_mul h0.le, one_div, inv_mul_cancel₀ (ne_of_gt hr0),
      Real.rpow_one]
  rw [setIntegral_congr_set Ioo_ae_eq_Ioc,
    show Ioc (0:ℝ) 1 = Ioc 0 c ∪ Ioc c 1 from
      (Ioc_union_Ioc_eq_Ioc hc0.le hc1.le).symm,
    setIntegral_union (Ioc_disjoint_Ioc_of_le le_rfl)
      measurableSet_Ioc
      ((integrableOn_min_one_div_rpow h0).mono_set
        (Ioc_subset_Ioc_right hc1.le))
      ((integrableOn_min_one_div_rpow h0).mono_set
        (Ioc_subset_Ioc_left hc0.le))]
  have hleft : ∫ x in Ioc (0:ℝ) c, min 1 (δ / x ^ r) = c := by
    rw [setIntegral_congr_fun measurableSet_Ioc (fun x hx => min_eq_left
      ((le_div_iff₀ (Real.rpow_pos_of_pos hx.1 r)).mpr (by
        rw [one_mul, ← hcr]
        exact Real.rpow_le_rpow hx.1.le hx.2 hr0.le)))]
    rw [setIntegral_const, smul_eq_mul, mul_one, measureReal_def,
      Real.volume_Ioc, ENNReal.toReal_ofReal (by linarith)]
    linarith
  have hright : ∫ x in Ioc c 1, min 1 (δ / x ^ r)
      = δ * ((1 - c ^ (-r + 1)) / (-r + 1)) := by
    rw [setIntegral_congr_fun measurableSet_Ioc (fun x hx =>
      min_eq_right ((div_le_one (Real.rpow_pos_of_pos
        (lt_of_lt_of_le hc0 hx.1.le) r)).mpr (by
          rw [← hcr]
          exact Real.rpow_le_rpow hc0.le hx.1.le hr0.le)))]
    rw [← intervalIntegral.integral_of_le hc1.le,
      intervalIntegral.integral_congr (g := fun x => δ * x ^ (-r))
        (fun x hx => by
          rw [Set.uIcc_of_le hc1.le] at hx
          have hx0 : 0 < x := lt_of_lt_of_le hc0 hx.1
          show δ / x ^ r = δ * x ^ (-r)
          rw [Real.rpow_neg hx0.le, div_eq_mul_inv]),
      intervalIntegral.integral_const_mul,
      integral_rpow (Or.inr ⟨by linarith, notMem_uIcc_of_lt hc0 one_pos⟩),
      Real.one_rpow]
  rw [hleft, hright]
  have hcneg : c ^ (-r + 1) = δ⁻¹ * c := by
    rw [Real.rpow_add hc0, Real.rpow_one, Real.rpow_neg hc0.le, hcr]
  rw [hcneg]
  have h1 : (-r + 1) ≠ 0 := by linarith
  have h2 : r - 1 ≠ 0 := by linarith
  have hδ : δ ≠ 0 := ne_of_gt h0
  field_simp
  ring

/-- Exact r-power hyperbola area, r > 1: no log factor. -/
theorem volume_power_hyperbola {r δ : ℝ} (hr : 1 < r) (h0 : 0 < δ)
    (h1 : δ < 1) :
    (volume : Measure ℝ).prod volume
        {p : ℝ × ℝ | p.1 ∈ Ioo (0:ℝ) 1 ∧ p.2 ∈ Ioo (0:ℝ) 1
          ∧ p.1 ^ r * p.2 < δ}
      = ENNReal.ofReal ((r * δ ^ ((1:ℝ)/r) - δ) / (r - 1)) := by
  rw [power_hyperbola_eq_regionBetween r δ,
    volume_regionBetween_eq_integral
      (integrable_zero _ _ _).integrableOn
      ((integrableOn_min_one_div_rpow h0).mono_set Ioo_subset_Ioc_self)
      measurableSet_Ioo
      (fun x hx => le_min (by norm_num)
        (div_nonneg h0.le (Real.rpow_pos_of_pos hx.1 r).le))]
  rw [show ((fun x => min 1 (δ / x ^ r)) - fun _ => (0:ℝ))
      = fun x => min 1 (δ / x ^ r) from by funext x; simp]
  rw [integral_min_one_div_rpow hr h0 h1]

/-- Distinct-order 2-component crossing: the exact two-term power law
    with no log factor. With a = 2k₁ > b = 2k₂,
    vol{x^{2k₁} y^{2k₂} < ε} = (a·ε^{1/a} − b·ε^{1/b})/(a − b), so the
    leading exponent is 1/(2k₁) = 1/(2·max kᵢ), Watanabe's λ, with
    multiplicity one. -/
theorem volume_crossing_distinct {k₁ k₂ : ℕ} (hk₂ : 1 ≤ k₂)
    (hlt : k₂ < k₁) {ε : ℝ} (h0 : 0 < ε) (h1 : ε < 1) :
    (volume : Measure ℝ).prod volume
        {p : ℝ × ℝ | p.1 ∈ Ioo (0:ℝ) 1 ∧ p.2 ∈ Ioo (0:ℝ) 1
          ∧ p.1 ^ (2 * k₁) * p.2 ^ (2 * k₂) < ε}
      = ENNReal.ofReal
          ((2 * k₁ * ε ^ ((1:ℝ)/(2 * k₁)) - 2 * k₂ * ε ^ ((1:ℝ)/(2 * k₂)))
            / (2 * k₁ - 2 * k₂)) := by
  have hb0 : (0:ℝ) < 2 * k₂ := by positivity
  have ha0 : (0:ℝ) < 2 * k₁ := by
    have : (0:ℝ) < (k₁:ℝ) := by exact_mod_cast lt_of_le_of_lt (Nat.zero_le _) hlt
    positivity
  have hab : (2 * (k₂:ℝ)) < 2 * k₁ := by
    have : (k₂:ℝ) < k₁ := by exact_mod_cast hlt
    linarith
  set r : ℝ := (2 * k₁) / (2 * k₂) with hrdef
  have hr : 1 < r := (one_lt_div hb0).mpr hab
  set δ : ℝ := ε ^ ((1:ℝ)/(2 * k₂)) with hδdef
  have hδ0 : 0 < δ := Real.rpow_pos_of_pos h0 _
  have hδ1 : δ < 1 := Real.rpow_lt_one h0.le h1 (by positivity)
  have hset : {p : ℝ × ℝ | p.1 ∈ Ioo (0:ℝ) 1 ∧ p.2 ∈ Ioo (0:ℝ) 1
        ∧ p.1 ^ (2 * k₁) * p.2 ^ (2 * k₂) < ε}
      = {p : ℝ × ℝ | p.1 ∈ Ioo (0:ℝ) 1 ∧ p.2 ∈ Ioo (0:ℝ) 1
        ∧ p.1 ^ r * p.2 < δ} := by
    ext ⟨x, y⟩
    simp only [mem_setOf_eq, mem_Ioo]
    have key : ∀ hx : 0 < x, ∀ _ : 0 ≤ y,
        (x ^ (2 * k₁) * y ^ (2 * k₂) < ε ↔ x ^ r * y < δ) := by
      intro hx hy
      have hzpow : (x ^ r * y) ^ (2 * k₂)
          = x ^ (2 * k₁) * y ^ (2 * k₂) := by
        rw [mul_pow]
        congr 1
        rw [← Real.rpow_natCast (x ^ r) (2 * k₂), ← Real.rpow_mul hx.le,
          show r * ((2 * k₂ : ℕ) : ℝ) = ((2 * k₁ : ℕ) : ℝ) from by
            rw [hrdef]; push_cast; field_simp,
          Real.rpow_natCast]
      rw [← hzpow, hδdef]
      exact pow_lt_iff_lt_rpow hk₂
        (mul_nonneg (Real.rpow_pos_of_pos hx r).le hy) h0
    constructor
    · rintro ⟨hx, hy, h⟩
      exact ⟨hx, hy, (key hx.1 hy.1.le).mp h⟩
    · rintro ⟨hx, hy, h⟩
      exact ⟨hx, hy, (key hx.1 hy.1.le).mpr h⟩
  rw [hset, volume_power_hyperbola hr hδ0 hδ1]
  congr 1
  have hδr : δ ^ ((1:ℝ)/r) = ε ^ ((1:ℝ)/(2 * k₁)) := by
    rw [hδdef, ← Real.rpow_mul h0.le]
    congr 1
    rw [hrdef]
    field_simp
  rw [hδr, hδdef, hrdef]
  have h2 : (2 * (k₁:ℝ)) - 2 * k₂ ≠ 0 := by linarith
  have h3 : (2 * (k₁:ℝ)) / (2 * k₂) - 1 ≠ 0 := by
    have := (one_lt_div hb0).mpr hab
    linarith
  field_simp

/-! ### The distinct-order slope

The volume-scaling estimator reads λ = 1/(2·max kᵢ) at a distinct
crossing: the exact two-term law factors as ε^{1/a}·g(ε) with
g → a/(a−b) > 0, and the generalized power-law slope lemma applies. -/

/-- Slope of a modulated power law: if g → C > 0 then the log-log
    slope of ε^α·g(ε) tends to α. -/
lemma tendsto_log_div_log_rpow_mul {α C : ℝ} {g : ℝ → ℝ} (hC : 0 < C)
    (hg : Tendsto g (𝓝[>] (0:ℝ)) (𝓝 C)) :
    Tendsto (fun ε => Real.log (ε ^ α * g ε) / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 α) := by
  have hev : ∀ᶠ ε in 𝓝[>] (0:ℝ), C / 2 < g ε :=
    hg.eventually (lt_mem_nhds (half_lt_self hC))
  have hlt1 : ∀ᶠ ε in 𝓝[>] (0:ℝ), ε < 1 :=
    eventually_nhdsWithin_of_eventually_nhds
      (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))
  have hsplit : ∀ᶠ ε in 𝓝[>] (0:ℝ),
      Real.log (ε ^ α * g ε) / Real.log ε
        = α + Real.log (g ε) / Real.log ε := by
    filter_upwards [hev, hlt1, eventually_mem_nhdsWithin] with ε hgε hε1 hε0
    have hεpos : (0:ℝ) < ε := hε0
    have hgpos : 0 < g ε := lt_trans (by positivity) hgε
    have hlogε : Real.log ε ≠ 0 := ne_of_lt (Real.log_neg hεpos hε1)
    rw [Real.log_mul (ne_of_gt (Real.rpow_pos_of_pos hεpos α))
        (ne_of_gt hgpos),
      Real.log_rpow hεpos, add_div, mul_div_assoc, div_self hlogε, mul_one]
  have hnum : Tendsto (fun ε => Real.log (g ε)) (𝓝[>] (0:ℝ))
      (𝓝 (Real.log C)) :=
    ((Real.continuousAt_log (ne_of_gt hC)).tendsto).comp hg
  have hcorr : Tendsto (fun ε => Real.log (g ε) / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 0) := hnum.div_atBot Real.tendsto_log_nhdsGT_zero
  have hsum : Tendsto (fun ε => α + Real.log (g ε) / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 α) := by
    have h := (tendsto_const_nhds (X := ℝ) (x := α)
      (f := 𝓝[>] (0:ℝ))).add hcorr
    rwa [add_zero] at h
  exact hsum.congr' (by filter_upwards [hsplit] with ε h; exact h.symm)

/-- Small positive powers vanish at 0⁺. -/
lemma tendsto_rpow_nhdsGT_zero {c : ℝ} (hc : 0 < c) :
    Tendsto (fun ε : ℝ => ε ^ c) (𝓝[>] (0:ℝ)) (𝓝 0) := by
  have h := (Real.continuousAt_rpow_const 0 c (Or.inr hc.le)).tendsto
  rw [Real.zero_rpow (ne_of_gt hc)] at h
  exact h.mono_left nhdsWithin_le_nhds

/-- thm:multi_component_rates, distinct orders: the log-volume slope
    reads λ = 1/(2k₁) = 1/(2·max kᵢ), Watanabe's exponent at
    multiplicity one. -/
theorem crossing_distinct_slope {k₁ k₂ : ℕ} (hk₂ : 1 ≤ k₂)
    (hlt : k₂ < k₁) :
    Tendsto (fun ε => Real.log (((volume : Measure ℝ).prod volume
        {p : ℝ × ℝ | p.1 ∈ Ioo (0:ℝ) 1 ∧ p.2 ∈ Ioo (0:ℝ) 1
          ∧ p.1 ^ (2 * k₁) * p.2 ^ (2 * k₂) < ε}).toReal)
        / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 ((1:ℝ)/(2 * k₁))) := by
  have hb0 : (0:ℝ) < 2 * k₂ := by positivity
  have ha0 : (0:ℝ) < 2 * k₁ := by
    have h : (0:ℝ) < (k₁:ℝ) := by
      exact_mod_cast lt_of_le_of_lt (Nat.zero_le _) hlt
    positivity
  have hab : (2 * (k₂:ℝ)) < 2 * k₁ := by
    have h : (k₂:ℝ) < k₁ := by exact_mod_cast hlt
    linarith
  set c : ℝ := (1:ℝ)/(2 * k₂) - (1:ℝ)/(2 * k₁) with hc
  have hcpos : 0 < c := by
    rw [hc]
    have h1 : (1:ℝ)/(2 * k₁) < 1/(2 * k₂) :=
      one_div_lt_one_div_of_lt hb0 hab
    linarith
  set g : ℝ → ℝ := fun ε =>
    (2 * k₁ - 2 * k₂ * ε ^ c) / (2 * k₁ - 2 * k₂) with hg
  have hglim : Tendsto g (𝓝[>] (0:ℝ))
      (𝓝 ((2 * k₁) / (2 * k₁ - 2 * k₂))) := by
    rw [hg]
    have h1 := (tendsto_rpow_nhdsGT_zero hcpos).const_mul (2 * (k₂:ℝ))
    rw [mul_zero] at h1
    have h2 := (tendsto_const_nhds (X := ℝ) (x := 2 * (k₁:ℝ))
      (f := 𝓝[>] (0:ℝ))).sub h1
    rw [sub_zero] at h2
    exact h2.div_const _
  have hClim : (0:ℝ) < (2 * k₁) / (2 * k₁ - 2 * k₂) :=
    div_pos ha0 (by linarith)
  refine (tendsto_log_div_log_rpow_mul hClim hglim).congr' ?_
  filter_upwards [eventually_mem_nhdsWithin,
    eventually_nhdsWithin_of_eventually_nhds
      (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with ε hε0 hε1
  have hεpos : (0:ℝ) < ε := hε0
  have hval : (2 * k₁ * ε ^ ((1:ℝ)/(2 * k₁))
        - 2 * k₂ * ε ^ ((1:ℝ)/(2 * k₂))) / (2 * k₁ - 2 * k₂)
      = ε ^ ((1:ℝ)/(2 * k₁)) * g ε := by
    rw [hg]
    have hsplitpow : ε ^ ((1:ℝ)/(2 * k₂))
        = ε ^ ((1:ℝ)/(2 * k₁)) * ε ^ c := by
      rw [hc, ← Real.rpow_add hεpos]
      congr 1
      ring
    rw [hsplitpow]
    field_simp
  have hg0 : 0 < g ε := by
    rw [hg]
    have hpow1 : ε ^ c < 1 :=
      Real.rpow_lt_one hεpos.le hε1 hcpos
    have h1 : 2 * (k₂:ℝ) * ε ^ c < 2 * k₂ := by
      nlinarith [Real.rpow_pos_of_pos hεpos c]
    exact div_pos (by linarith) (by linarith)
  have hnn : (0:ℝ) ≤ (2 * k₁ * ε ^ ((1:ℝ)/(2 * k₁))
        - 2 * k₂ * ε ^ ((1:ℝ)/(2 * k₂))) / (2 * k₁ - 2 * k₂) := by
    rw [hval]
    exact (mul_pos (Real.rpow_pos_of_pos hεpos _) hg0).le
  rw [volume_crossing_distinct hk₂ hlt hεpos hε1,
    ENNReal.toReal_ofReal hnn, hval]

/-! ### Three tied components: the log² factor

vol{(x,y,z) ∈ (0,1)³ : xyz < δ} = δ(1 − log δ + (log δ)²/2): each
extra tied component contributes one more power of log(1/ε).
Multiplicity three in volume form, by slicing the cube over the
2-component hyperbola profile. -/

lemma hyper3_eq_regionBetween (δ : ℝ) :
    {p : (ℝ × ℝ) × ℝ | (p.1.1 ∈ Ioo (0:ℝ) 1 ∧ p.1.2 ∈ Ioo (0:ℝ) 1)
        ∧ p.2 ∈ Ioo (0:ℝ) 1 ∧ p.1.1 * p.1.2 * p.2 < δ}
      = regionBetween (fun _ => 0)
          (fun q : ℝ × ℝ => min 1 (δ / (q.1 * q.2)))
          (Ioo (0:ℝ) 1 ×ˢ Ioo (0:ℝ) 1) := by
  ext ⟨⟨x, y⟩, z⟩
  simp only [regionBetween, mem_setOf_eq, mem_Ioo, mem_prod]
  constructor
  · rintro ⟨⟨hx, hy⟩, ⟨hz0, hz1⟩, hxyz⟩
    refine ⟨⟨hx, hy⟩, hz0, lt_min hz1 ?_⟩
    rw [lt_div_iff₀ (mul_pos hx.1 hy.1), mul_comm]
    exact hxyz
  · rintro ⟨⟨hx, hy⟩, hz0, hzm⟩
    refine ⟨⟨hx, hy⟩, ⟨hz0, lt_of_lt_of_le hzm (min_le_left _ _)⟩, ?_⟩
    have h := lt_of_lt_of_le hzm (min_le_right _ _)
    rw [lt_div_iff₀ (mul_pos hx.1 hy.1), mul_comm] at h
    exact h

lemma integrableOn_min_slice {δ : ℝ} (h0 : 0 < δ) :
    IntegrableOn (fun q : ℝ × ℝ => min 1 (δ / (q.1 * q.2)))
      (Ioo (0:ℝ) 1 ×ˢ Ioo (0:ℝ) 1) ((volume : Measure ℝ).prod volume) := by
  have hmeas : Measurable fun q : ℝ × ℝ => min 1 (δ / (q.1 * q.2)) :=
    measurable_const.min
      (measurable_const.div (measurable_fst.mul measurable_snd))
  refine Integrable.mono'
    (integrableOn_const (C := (1:ℝ)) ?_)
    hmeas.aestronglyMeasurable.restrict ?_
  · rw [Measure.prod_prod, Real.volume_Ioo]
    exact ENNReal.mul_ne_top ENNReal.ofReal_ne_top ENNReal.ofReal_ne_top
  · filter_upwards [ae_restrict_mem (measurableSet_Ioo.prod measurableSet_Ioo)]
      with q hq
    have hpos : 0 < q.1 * q.2 := mul_pos hq.1.1 hq.2.1
    rw [Real.norm_eq_abs, abs_of_nonneg
      (le_min (by norm_num) (div_nonneg h0.le hpos.le))]
    exact min_le_left _ _

/-- FTC piece: ∫ log x/x over [δ, 1] is −(log δ)²/2. -/
lemma integral_log_div_self {δ : ℝ} (h0 : 0 < δ) (h1 : δ < 1) :
    ∫ x in δ..(1:ℝ), Real.log x * x⁻¹ = -(Real.log δ ^ 2 / 2) := by
  have hftc : ∫ x in δ..(1:ℝ), Real.log x * x⁻¹
      = Real.log 1 ^ 2 / 2 - Real.log δ ^ 2 / 2 := by
    refine intervalIntegral.integral_eq_sub_of_hasDerivAt
      (f := fun x => Real.log x ^ 2 / 2) (fun x hx => ?_) ?_
    · rw [Set.uIcc_of_le h1.le] at hx
      have hx0 : 0 < x := lt_of_lt_of_le h0 hx.1
      have h := ((Real.hasDerivAt_log (ne_of_gt hx0)).pow 2).div_const 2
      convert h using 1
      ring
    · apply ContinuousOn.intervalIntegrable
      have hsub : Set.uIcc δ (1:ℝ) ⊆ {x : ℝ | x ≠ 0} := by
        rw [Set.uIcc_of_le h1.le]
        intro x hx
        exact ne_of_gt (lt_of_lt_of_le h0 hx.1)
      exact (Real.continuousOn_log.mono hsub).mul
        (continuousOn_inv₀.mono hsub)
  rw [hftc, Real.log_one]
  ring

/-- Exact three-component hyperbola volume: the log² law. -/
theorem volume_hyperbola3 {δ : ℝ} (h0 : 0 < δ) (h1 : δ < 1) :
    ((volume : Measure ℝ).prod volume).prod volume
        {p : (ℝ × ℝ) × ℝ | (p.1.1 ∈ Ioo (0:ℝ) 1 ∧ p.1.2 ∈ Ioo (0:ℝ) 1)
          ∧ p.2 ∈ Ioo (0:ℝ) 1 ∧ p.1.1 * p.1.2 * p.2 < δ}
      = ENNReal.ofReal
          (δ * (1 - Real.log δ + Real.log δ ^ 2 / 2)) := by
  rw [hyper3_eq_regionBetween δ,
    volume_regionBetween_eq_integral
      (integrable_zero _ _ _).integrableOn
      (integrableOn_min_slice h0)
      (measurableSet_Ioo.prod measurableSet_Ioo)
      (fun q hq => le_min (by norm_num)
        (div_nonneg h0.le (mul_pos hq.1.1 hq.2.1).le))]
  rw [show ((fun q : ℝ × ℝ => min 1 (δ / (q.1 * q.2))) - fun _ => (0:ℝ))
      = fun q : ℝ × ℝ => min 1 (δ / (q.1 * q.2)) from by funext q; simp]
  congr 1
  rw [setIntegral_prod _ (integrableOn_min_slice h0)]
  -- inner-integral evaluations
  have hinner1 : ∀ x ∈ Ioc (0:ℝ) δ,
      (∫ y in Ioo (0:ℝ) 1, min 1 (δ / (x * y))) = 1 := by
    intro x hx
    rw [setIntegral_congr_fun measurableSet_Ioo (fun y hy => min_eq_left (by
      rw [le_div_iff₀ (mul_pos (lt_of_lt_of_le hx.1 le_rfl) hy.1)]
      nlinarith [hx.1, hx.2, hy.1, hy.2]))]
    rw [setIntegral_const, smul_eq_mul, mul_one, measureReal_def,
      Real.volume_Ioo, ENNReal.toReal_ofReal (by norm_num)]
    norm_num
  have hinner2 : ∀ x ∈ Ioc δ 1,
      (∫ y in Ioo (0:ℝ) 1, min 1 (δ / (x * y)))
        = (δ / x) * (1 - Real.log (δ / x)) := by
    intro x hx
    have hx0 : 0 < x := lt_of_lt_of_le h0 hx.1.le
    have hfun : ∀ y : ℝ, δ / (x * y) = (δ / x) / y := fun y => by
      rw [div_div]
    simp only [hfun]
    exact integral_min_one_div (div_pos h0 hx0)
      ((div_lt_one hx0).mpr hx.1)
  -- outer split
  have hcont2 : ContinuousOn
      (fun x : ℝ => (δ / x) * (1 - Real.log (δ / x))) (Icc δ 1) := by
    have hne : ∀ x ∈ Icc δ 1, x ≠ 0 :=
      fun x hx => ne_of_gt (lt_of_lt_of_le h0 hx.1)
    have hdiv : ContinuousOn (fun x : ℝ => δ / x) (Icc δ 1) :=
      continuousOn_const.div continuousOn_id hne
    have hlog : ContinuousOn (fun x : ℝ => Real.log (δ / x)) (Icc δ 1) := by
      refine Real.continuousOn_log.comp hdiv ?_
      intro x hx
      exact ne_of_gt (div_pos h0 (lt_of_lt_of_le h0 hx.1))
    exact hdiv.mul (continuousOn_const.sub hlog)
  have hint1 : IntegrableOn
      (fun x => ∫ y in Ioo (0:ℝ) 1, min 1 (δ / (x * y))) (Ioc 0 δ) := by
    refine (integrableOn_const (C := (1:ℝ)) ?_).congr_fun
      (fun x hx => (hinner1 x hx).symm) measurableSet_Ioc
    rw [Real.volume_Ioc]
    exact ENNReal.ofReal_ne_top
  have hint2 : IntegrableOn
      (fun x => ∫ y in Ioo (0:ℝ) 1, min 1 (δ / (x * y))) (Ioc δ 1) := by
    refine ((hcont2.integrableOn_Icc).mono_set Ioc_subset_Icc_self).congr_fun
      (fun x hx => (hinner2 x hx).symm) measurableSet_Ioc
  rw [setIntegral_congr_set Ioo_ae_eq_Ioc,
    show Ioc (0:ℝ) 1 = Ioc 0 δ ∪ Ioc δ 1 from
      (Ioc_union_Ioc_eq_Ioc h0.le h1.le).symm,
    setIntegral_union (Ioc_disjoint_Ioc_of_le le_rfl) measurableSet_Ioc
      hint1 hint2,
    setIntegral_congr_fun measurableSet_Ioc hinner1,
    setIntegral_congr_fun measurableSet_Ioc hinner2]
  -- piece values
  have hpiece1 : ∫ _ in Ioc (0:ℝ) δ, (1:ℝ) = δ := by
    rw [setIntegral_const, smul_eq_mul, mul_one, measureReal_def,
      Real.volume_Ioc, ENNReal.toReal_ofReal (by linarith)]
    linarith
  have hpiece2 : ∫ x in Ioc δ 1, (δ / x) * (1 - Real.log (δ / x))
      = δ * (-Real.log δ + Real.log δ ^ 2 / 2) := by
    rw [← intervalIntegral.integral_of_le h1.le]
    have hcongr : ∀ x ∈ Set.uIcc δ (1:ℝ),
        (δ / x) * (1 - Real.log (δ / x))
          = δ * (1 - Real.log δ) * x⁻¹ + δ * (Real.log x * x⁻¹) := by
      intro x hx
      rw [Set.uIcc_of_le h1.le] at hx
      have hx0 : 0 < x := lt_of_lt_of_le h0 hx.1
      rw [Real.log_div (ne_of_gt h0) (ne_of_gt hx0)]
      field_simp
      ring
    rw [intervalIntegral.integral_congr hcongr]
    have hi1 : IntervalIntegrable (fun x : ℝ => δ * (1 - Real.log δ) * x⁻¹)
        volume δ 1 := by
      apply ContinuousOn.intervalIntegrable
      have hne : ∀ x ∈ Set.uIcc δ (1:ℝ), x ≠ 0 := by
        rw [Set.uIcc_of_le h1.le]
        exact fun x hx => ne_of_gt (lt_of_lt_of_le h0 hx.1)
      exact continuousOn_const.mul (continuousOn_inv₀.mono hne)
    have hi2 : IntervalIntegrable (fun x : ℝ => δ * (Real.log x * x⁻¹))
        volume δ 1 := by
      apply ContinuousOn.intervalIntegrable
      have hne : Set.uIcc δ (1:ℝ) ⊆ {x : ℝ | x ≠ 0} := by
        rw [Set.uIcc_of_le h1.le]
        exact fun x hx => ne_of_gt (lt_of_lt_of_le h0 hx.1)
      exact continuousOn_const.mul
        ((Real.continuousOn_log.mono hne).mul (continuousOn_inv₀.mono hne))
    rw [intervalIntegral.integral_add hi1 hi2,
      intervalIntegral.integral_const_mul,
      intervalIntegral.integral_const_mul,
      integral_inv_of_pos h0 one_pos, integral_log_div_self h0 h1,
      Real.log_div one_ne_zero (ne_of_gt h0), Real.log_one]
    ring
  rw [hpiece1, hpiece2]
  ring

/-- Tied 3-component normal crossing: multiplicity three appears as
    the log² factor,
    vol{(xyz)^{2k} < ε} = ε^{1/(2k)}(1 − log ε/(2k) + (log ε)²/(8k²)). -/
theorem volume_crossing_tied3 {k : ℕ} (hk : 1 ≤ k) {ε : ℝ}
    (h0 : 0 < ε) (h1 : ε < 1) :
    ((volume : Measure ℝ).prod volume).prod volume
        {p : (ℝ × ℝ) × ℝ | (p.1.1 ∈ Ioo (0:ℝ) 1 ∧ p.1.2 ∈ Ioo (0:ℝ) 1)
          ∧ p.2 ∈ Ioo (0:ℝ) 1
          ∧ (p.1.1 * p.1.2 * p.2) ^ (2 * k) < ε}
      = ENNReal.ofReal (ε ^ ((1:ℝ)/(2 * k))
          * (1 - Real.log ε / (2 * k)
            + Real.log ε ^ 2 / (2 * k) ^ 2 / 2)) := by
  have hδ0 : 0 < ε ^ ((1:ℝ)/(2 * k)) := Real.rpow_pos_of_pos h0 _
  have hδ1 : ε ^ ((1:ℝ)/(2 * k)) < 1 :=
    Real.rpow_lt_one h0.le h1 (by positivity)
  have hset : {p : (ℝ × ℝ) × ℝ |
        (p.1.1 ∈ Ioo (0:ℝ) 1 ∧ p.1.2 ∈ Ioo (0:ℝ) 1)
          ∧ p.2 ∈ Ioo (0:ℝ) 1
          ∧ (p.1.1 * p.1.2 * p.2) ^ (2 * k) < ε}
      = {p : (ℝ × ℝ) × ℝ |
        (p.1.1 ∈ Ioo (0:ℝ) 1 ∧ p.1.2 ∈ Ioo (0:ℝ) 1)
          ∧ p.2 ∈ Ioo (0:ℝ) 1
          ∧ p.1.1 * p.1.2 * p.2 < ε ^ ((1:ℝ)/(2 * k))} := by
    ext ⟨⟨x, y⟩, z⟩
    simp only [mem_setOf_eq, mem_Ioo]
    constructor
    · rintro ⟨hxy, hz, h⟩
      exact ⟨hxy, hz, (pow_lt_iff_lt_rpow hk
        (mul_nonneg (mul_nonneg hxy.1.1.le hxy.2.1.le) hz.1.le) h0).mp h⟩
    · rintro ⟨hxy, hz, h⟩
      exact ⟨hxy, hz, (pow_lt_iff_lt_rpow hk
        (mul_nonneg (mul_nonneg hxy.1.1.le hxy.2.1.le) hz.1.le) h0).mpr h⟩
  rw [hset, volume_hyperbola3 hδ0 hδ1]
  congr 1
  rw [Real.log_rpow h0]
  ring

end DeadDirections


==> anc/DeadDirections/MultiCrossingGeneral.lean <==
/-
  General-r tied normal crossing: the volume law at every multiplicity.

  For r tied components on the open unit cube the sublevel volume of
  the product is exact:

    vol{x ∈ (0,1)^r : x₁⋯x_r < δ} = δ · Σ_{j<r} (−log δ)^j / j!,

  Watanabe's multiplicity m = r in volume form, one power of log(1/δ)
  per extra tied component. The proof is a Fubini induction over the
  first coordinate through the piFinSuccAbove equivalence: the slice
  at x₁ ≤ δ is the whole cube, the slice at x₁ ∈ (δ, 1) is the same
  set at threshold δ/x₁, and the 1-D recursion

    δ + ∫_δ^1 P_r(δ/x) dx = P_{r+1}(δ)

  closes by one integration by parts per log power. The r ≤ 3 cases in
  MultiCrossing are instances; the (∏ xᵢ)^{2k} < ε corollary carries
  the law to the crossing form the paper reads.
-/
import Mathlib.MeasureTheory.Constructions.Pi
import Mathlib.MeasureTheory.Integral.Pi
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import DeadDirections.MultiCrossing
import DeadDirections.VolumeMultiG

namespace DeadDirections

open MeasureTheory Set Filter Topology

/-- The multiplicity-r log polynomial δ·Σ_{j<r} (−log δ)^j / j!. -/
noncomputable def logPoly (r : ℕ) (δ : ℝ) : ℝ :=
  δ * ∑ j ∈ Finset.range r, (-Real.log δ) ^ j / (Nat.factorial j)

lemma logPoly_one (δ : ℝ) : logPoly 1 δ = δ := by
  simp [logPoly]

/-- Every term of the log polynomial is nonnegative below threshold
    one. -/
lemma logPoly_term_nonneg {δ : ℝ} (h0 : 0 < δ) (h1 : δ < 1) (j : ℕ) :
    0 ≤ (-Real.log δ) ^ j / (Nat.factorial j : ℝ) := by
  have hlog : 0 ≤ -Real.log δ := by
    have := Real.log_neg h0 h1
    linarith
  positivity

lemma logPoly_nonneg (r : ℕ) {δ : ℝ} (h0 : 0 < δ) (h1 : δ < 1) :
    0 ≤ logPoly r δ :=
  mul_nonneg h0.le
    (Finset.sum_nonneg fun j _ => logPoly_term_nonneg h0 h1 j)

/-- Below threshold one the log polynomial dominates its own
    threshold: the j = 0 term alone contributes δ. -/
lemma le_logPoly {r : ℕ} (hr : 1 ≤ r) {δ : ℝ} (h0 : 0 < δ)
    (h1 : δ < 1) : δ ≤ logPoly r δ := by
  have hmem : (0 : ℕ) ∈ Finset.range r := Finset.mem_range.mpr (by omega)
  have hsum : (1:ℝ) ≤ ∑ j ∈ Finset.range r,
      (-Real.log δ) ^ j / (Nat.factorial j) := by
    calc (1:ℝ) = (-Real.log δ) ^ 0 / (Nat.factorial 0 : ℝ) := by norm_num
      _ ≤ _ := Finset.single_le_sum
          (fun j _ => logPoly_term_nonneg h0 h1 j) hmem
  calc δ = δ * 1 := (mul_one δ).symm
    _ ≤ _ := mul_le_mul_of_nonneg_left hsum h0.le

/-- One integration by parts:
    ∫_δ^1 (δ/x)·log(x/δ)^j dx = δ·(−log δ)^{j+1}/(j+1). -/
lemma integral_scaled_log_pow {δ : ℝ} (h0 : 0 < δ) (h1 : δ < 1)
    (j : ℕ) :
    ∫ x in δ..1, δ * x⁻¹ * (Real.log x - Real.log δ) ^ j
      = δ * (-Real.log δ) ^ (j + 1) / (j + 1) := by
  have hne : ∀ x ∈ Set.uIcc δ (1:ℝ), x ≠ 0 := by
    rw [Set.uIcc_of_le h1.le]
    exact fun x hx => ne_of_gt (lt_of_lt_of_le h0 hx.1)
  have hftc : ∫ x in δ..1, δ * x⁻¹ * (Real.log x - Real.log δ) ^ j
      = δ * (Real.log 1 - Real.log δ) ^ (j + 1) / (j + 1)
        - δ * (Real.log δ - Real.log δ) ^ (j + 1) / (j + 1) := by
    refine intervalIntegral.integral_eq_sub_of_hasDerivAt
      (f := fun x => δ * (Real.log x - Real.log δ) ^ (j + 1) / ((j:ℝ) + 1))
      (fun x hx => ?_) ?_
    · have hx0 : 0 < x := by
        rw [Set.uIcc_of_le h1.le] at hx
        exact lt_of_lt_of_le h0 hx.1
      have h := (((Real.hasDerivAt_log (ne_of_gt hx0)).sub_const
        (Real.log δ)).pow (j + 1)).const_mul δ |>.div_const ((j:ℝ) + 1)
      convert h using 1
      have hj : ((j:ℝ) + 1) ≠ 0 := by positivity
      push_cast
      field_simp
    · apply ContinuousOn.intervalIntegrable
      exact (continuousOn_const.mul (continuousOn_inv₀.mono hne)).mul
        (((Real.continuousOn_log.mono hne).sub continuousOn_const).pow j)
  rw [hftc, Real.log_one, sub_self, zero_pow (by omega : j + 1 ≠ 0)]
  ring

/-- The 1-D recursion behind the Fubini induction:
    δ + ∫_δ^1 P_r(δ/x) dx = P_{r+1}(δ). -/
lemma logPoly_recursion (r : ℕ) {δ : ℝ} (h0 : 0 < δ) (h1 : δ < 1) :
    δ + ∫ x in δ..1, logPoly r (δ / x) = logPoly (r + 1) δ := by
  have hne : ∀ x ∈ Set.uIcc δ (1:ℝ), x ≠ 0 := by
    rw [Set.uIcc_of_le h1.le]
    exact fun x hx => ne_of_gt (lt_of_lt_of_le h0 hx.1)
  have hcongr : Set.EqOn (fun x => logPoly r (δ / x))
      (fun x => ∑ j ∈ Finset.range r,
        δ * x⁻¹ * (Real.log x - Real.log δ) ^ j / (Nat.factorial j))
      (Set.uIcc δ 1) := by
    intro x hx
    have hx0 : 0 < x := by
      rw [Set.uIcc_of_le h1.le] at hx
      exact lt_of_lt_of_le h0 hx.1
    have hlog : -Real.log (δ / x) = Real.log x - Real.log δ := by
      rw [Real.log_div (ne_of_gt h0) (ne_of_gt hx0)]
      ring
    show logPoly r (δ / x) = _
    rw [logPoly, hlog, Finset.mul_sum]
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [div_eq_mul_inv δ x]
    ring
  rw [intervalIntegral.integral_congr hcongr,
    intervalIntegral.integral_finset_sum (fun j _ => by
      apply ContinuousOn.intervalIntegrable
      exact ((continuousOn_const.mul (continuousOn_inv₀.mono hne)).mul
        (((Real.continuousOn_log.mono hne).sub continuousOn_const).pow j)
        ).div_const _)]
  have hterm : ∀ j ∈ Finset.range r,
      (∫ x in δ..1, δ * x⁻¹ * (Real.log x - Real.log δ) ^ j
          / (Nat.factorial j))
        = δ * (-Real.log δ) ^ (j + 1) / (Nat.factorial (j + 1)) := by
    intro j _
    rw [intervalIntegral.integral_div, integral_scaled_log_pow h0 h1 j,
      Nat.factorial_succ]
    have hfj : ((Nat.factorial j : ℝ)) ≠ 0 :=
      ne_of_gt (Nat.cast_pos.mpr (Nat.factorial_pos j))
    have hj1 : ((j:ℝ) + 1) ≠ 0 := by positivity
    push_cast
    field_simp
  rw [Finset.sum_congr rfl hterm, logPoly, Finset.sum_range_succ']
  simp only [pow_zero, Nat.factorial_zero, Nat.cast_one, div_one]
  rw [mul_add, mul_one, Finset.mul_sum, add_comm δ]
  refine congrArg₂ (· + ·) (Finset.sum_congr rfl fun j _ => ?_) rfl
  rw [mul_div_assoc]

/-- The r-component hyperbola region on the open unit cube. -/
def cubeHyper (r : ℕ) (δ : ℝ) : Set (Fin r → ℝ) :=
  {x | (∀ i, x i ∈ Ioo (0:ℝ) 1) ∧ ∏ i, x i < δ}

lemma measurableSet_cubeHyper (r : ℕ) (δ : ℝ) :
    MeasurableSet (cubeHyper r δ) := by
  have h1 : MeasurableSet {x : Fin r → ℝ | ∀ i, x i ∈ Ioo (0:ℝ) 1} := by
    rw [show {x : Fin r → ℝ | ∀ i, x i ∈ Ioo (0:ℝ) 1}
        = ⋂ i, (fun x : Fin r → ℝ => x i) ⁻¹' Ioo (0:ℝ) 1 from by
      ext x; simp]
    exact MeasurableSet.iInter fun i =>
      (measurable_pi_apply i) measurableSet_Ioo
  have h2 : MeasurableSet {x : Fin r → ℝ | ∏ i, x i < δ} :=
    measurableSet_lt
      (Finset.univ.measurable_prod fun i _ => measurable_pi_apply i)
      measurable_const
  exact h1.inter h2

/-- The open unit cube has volume one in every dimension. -/
lemma volume_unitCube (n : ℕ) :
    volume {y : Fin n → ℝ | ∀ i, y i ∈ Ioo (0:ℝ) 1} = 1 := by
  rw [show {y : Fin n → ℝ | ∀ i, y i ∈ Ioo (0:ℝ) 1}
      = Set.pi univ fun _ => Ioo (0:ℝ) 1 from by ext y; simp]
  rw [volume_pi_pi]
  simp [Real.volume_Ioo]

/-- The general-r tied hyperbola volume:
    vol{x ∈ (0,1)^r : ∏ xᵢ < δ} = δ·Σ_{j<r} (−log δ)^j / j!. -/
theorem volume_cubeHyper :
    ∀ {r : ℕ}, 1 ≤ r → ∀ {δ : ℝ}, 0 < δ → δ < 1 →
      volume (cubeHyper r δ) = ENNReal.ofReal (logPoly r δ) := by
  intro r hr
  induction r, hr using Nat.le_induction with
  | base =>
    intro δ h0 h1
    have hset : cubeHyper 1 δ
        = Set.pi univ fun _ : Fin 1 => Ioo (0:ℝ) δ := by
      ext x
      simp only [cubeHyper, mem_setOf_eq, Set.mem_pi, mem_univ,
        forall_const, mem_Ioo, Fin.prod_univ_one]
      constructor
      · rintro ⟨hall, hprod⟩ i
        rw [Subsingleton.elim i 0]
        exact ⟨(hall 0).1, hprod⟩
      · intro h
        refine ⟨fun i => ?_, (h 0).2⟩
        rw [Subsingleton.elim i 0]
        exact ⟨(h 0).1, lt_trans (h 0).2 h1⟩
    rw [hset, volume_pi_pi]
    rw [Real.volume_Ioo, sub_zero, Fin.prod_const, pow_one, logPoly_one]
  | succ n hn ih =>
    intro δ h0 h1
    set e := MeasurableEquiv.piFinSuccAbove (fun _ : Fin (n+1) => ℝ) 0
      with he
    set A : Set (ℝ × (Fin n → ℝ)) :=
      {p | p.1 ∈ Ioo (0:ℝ) 1 ∧ (∀ i, p.2 i ∈ Ioo (0:ℝ) 1)
        ∧ p.1 * ∏ i, p.2 i < δ} with hA
    have hAmeas : MeasurableSet A := by
      have h1 : MeasurableSet {p : ℝ × (Fin n → ℝ) | p.1 ∈ Ioo (0:ℝ) 1} :=
        measurable_fst measurableSet_Ioo
      have h2 : MeasurableSet {p : ℝ × (Fin n → ℝ) | ∀ i, p.2 i ∈ Ioo (0:ℝ) 1} := by
        rw [show {p : ℝ × (Fin n → ℝ) | ∀ i, p.2 i ∈ Ioo (0:ℝ) 1}
            = ⋂ i, (fun p : ℝ × (Fin n → ℝ) => p.2 i) ⁻¹' Ioo (0:ℝ) 1
            from by ext p; simp]
        exact MeasurableSet.iInter fun i =>
          ((measurable_pi_apply i).comp measurable_snd) measurableSet_Ioo
      have h3 : MeasurableSet {p : ℝ × (Fin n → ℝ) | p.1 * ∏ i, p.2 i < δ} :=
        measurableSet_lt
          (measurable_fst.mul (Finset.univ.measurable_prod fun i _ =>
            (measurable_pi_apply i).comp measurable_snd))
          measurable_const
      exact h1.inter (h2.inter h3)
    have hpre : cubeHyper (n+1) δ = e ⁻¹' A := by
      ext x
      simp only [cubeHyper, mem_setOf_eq, mem_preimage, he,
        MeasurableEquiv.piFinSuccAbove_apply, hA]
      rw [Fin.forall_fin_succ, Fin.prod_univ_succ]
      tauto
    have hmp := MeasureTheory.volume_preserving_piFinSuccAbove
      (fun _ : Fin (n+1) => ℝ) 0
    have hAv : volume (cubeHyper (n+1) δ) = volume A := by
      rw [hpre]
      exact hmp.measure_preimage hAmeas.nullMeasurableSet
    rw [hAv, MeasureTheory.Measure.volume_eq_prod, Measure.prod_apply hAmeas]
    have hslice : ∀ t : ℝ,
        (volume : Measure (Fin n → ℝ)) (Prod.mk t ⁻¹' A)
          = Set.indicator (Ioo (0:ℝ) 1)
              (fun t => if t ≤ δ then 1
                else ENNReal.ofReal (logPoly n (δ / t))) t := by
      intro t
      by_cases ht : t ∈ Ioo (0:ℝ) 1
      · rw [Set.indicator_of_mem ht]
        by_cases htδ : t ≤ δ
        · rw [if_pos htδ]
          have hfull : Prod.mk t ⁻¹' A
              = {y : Fin n → ℝ | ∀ i, y i ∈ Ioo (0:ℝ) 1} := by
            ext y
            simp only [mem_preimage, hA, mem_setOf_eq]
            constructor
            · rintro ⟨-, hy, -⟩
              exact hy
            · intro hy
              refine ⟨ht, hy, ?_⟩
              set i0 : Fin n := ⟨0, by omega⟩ with hi0
              have hrest : ∏ i ∈ Finset.univ.erase i0, y i ≤ 1 :=
                Finset.prod_le_one (fun i _ => (hy i).1.le)
                  (fun i _ => (hy i).2.le)
              have hprod : ∏ i, y i ≤ y i0 := by
                rw [← Finset.mul_prod_erase Finset.univ y
                  (Finset.mem_univ i0)]
                calc y i0 * ∏ i ∈ Finset.univ.erase i0, y i
                    ≤ y i0 * 1 :=
                      mul_le_mul_of_nonneg_left hrest (hy i0).1.le
                  _ = y i0 := mul_one _
              have h1' : t * ∏ i, y i ≤ t * y i0 :=
                mul_le_mul_of_nonneg_left hprod ht.1.le
              have h2' : t * y i0 < t * 1 :=
                mul_lt_mul_of_pos_left (hy i0).2 ht.1
              rw [mul_one] at h2'
              linarith
          rw [hfull, volume_unitCube]
        · rw [if_neg htδ]
          push Not at htδ
          have hcube : Prod.mk t ⁻¹' A = cubeHyper n (δ / t) := by
            ext y
            simp only [mem_preimage, hA, mem_setOf_eq, cubeHyper]
            constructor
            · rintro ⟨-, hy, hlt⟩
              refine ⟨hy, ?_⟩
              rwa [lt_div_iff₀ ht.1, mul_comm]
            · rintro ⟨hy, hlt⟩
              refine ⟨ht, hy, ?_⟩
              rwa [lt_div_iff₀ ht.1, mul_comm] at hlt
          rw [hcube, ih (div_pos h0 ht.1) ((div_lt_one ht.1).mpr htδ)]
      · rw [Set.indicator_of_notMem ht]
        have hempty : Prod.mk t ⁻¹' A = ∅ := by
          ext y
          simp only [mem_preimage, hA, mem_setOf_eq,
            mem_empty_iff_false, iff_false]
          rintro ⟨ht', -, -⟩
          exact ht ht'
        rw [hempty, measure_empty]
    rw [lintegral_congr hslice, lintegral_indicator measurableSet_Ioo,
      ← Set.Ioc_union_Ioo_eq_Ioo h0.le h1]
    have hdisj : Disjoint (Ioc (0:ℝ) δ) (Ioo δ 1) := by
      rw [Set.disjoint_left]
      rintro x hx1 hx2
      exact absurd hx1.2 (not_le.mpr hx2.1)
    rw [lintegral_union measurableSet_Ioo hdisj]
    have hp1 : (∫⁻ t in Ioc (0:ℝ) δ, (if t ≤ δ then 1
          else ENNReal.ofReal (logPoly n (δ / t))))
        = ENNReal.ofReal δ := by
      rw [setLIntegral_congr_fun measurableSet_Ioc
        (fun t ht => if_pos ht.2)]
      rw [setLIntegral_const, one_mul, Real.volume_Ioc, sub_zero]
    have hcont : ContinuousOn (fun t : ℝ => logPoly n (δ / t))
        (Icc δ 1) := by
      have htne : ∀ t ∈ Icc δ (1:ℝ), t ≠ 0 :=
        fun t ht => ne_of_gt (lt_of_lt_of_le h0 ht.1)
      have hdiv : ContinuousOn (fun t : ℝ => δ / t) (Icc δ 1) :=
        continuousOn_const.div continuousOn_id htne
      have hmaps : Set.MapsTo (fun t : ℝ => δ / t) (Icc δ 1)
          {x : ℝ | x ≠ 0} :=
        fun t ht => ne_of_gt (div_pos h0 (lt_of_lt_of_le h0 ht.1))
      unfold logPoly
      apply hdiv.mul
      apply continuousOn_finset_sum
      intro j _
      exact (((Real.continuousOn_log.comp hdiv hmaps).neg).pow j).div_const _
    have hint : IntegrableOn (fun t : ℝ => logPoly n (δ / t))
        (Ioo δ 1) :=
      (hcont.integrableOn_Icc).mono_set Ioo_subset_Icc_self
    have hnn : 0 ≤ᵐ[volume.restrict (Ioo δ 1)]
        fun t : ℝ => logPoly n (δ / t) := by
      filter_upwards [ae_restrict_mem measurableSet_Ioo] with t ht
      have ht0 : 0 < t := lt_trans h0 ht.1
      exact logPoly_nonneg n (div_pos h0 ht0)
        ((div_lt_one ht0).mpr ht.1)
    have hp2 : (∫⁻ t in Ioo δ 1, (if t ≤ δ then 1
          else ENNReal.ofReal (logPoly n (δ / t))))
        = ENNReal.ofReal (logPoly (n+1) δ - δ) := by
      rw [setLIntegral_congr_fun measurableSet_Ioo
        (fun t ht => if_neg (not_le.mpr ht.1))]
      rw [← ofReal_integral_eq_lintegral_ofReal hint hnn]
      congr 1
      rw [setIntegral_congr_set Ioo_ae_eq_Ioc,
        ← intervalIntegral.integral_of_le h1.le]
      have hrec := logPoly_recursion n h0 h1
      linarith
    rw [hp1, hp2, ← ENNReal.ofReal_add h0.le
      (sub_nonneg.mpr (le_logPoly (by omega) h0 h1))]
    congr 1
    ring

/-- General-r tied normal crossing: multiplicity r appears as the
    degree-(r−1) log polynomial,
    vol{x ∈ (0,1)^r : (∏ xᵢ)^{2k} < ε} = logPoly r (ε^{1/(2k)}). -/
theorem volume_crossing_tied_general {r k : ℕ} (hr : 1 ≤ r)
    (hk : 1 ≤ k) {ε : ℝ} (h0 : 0 < ε) (h1 : ε < 1) :
    volume {x : Fin r → ℝ | (∀ i, x i ∈ Ioo (0:ℝ) 1)
        ∧ (∏ i, x i) ^ (2 * k) < ε}
      = ENNReal.ofReal (logPoly r (ε ^ ((1:ℝ)/(2 * k)))) := by
  have hδ0 : 0 < ε ^ ((1:ℝ)/(2 * k)) := Real.rpow_pos_of_pos h0 _
  have hδ1 : ε ^ ((1:ℝ)/(2 * k)) < 1 :=
    Real.rpow_lt_one h0.le h1 (by positivity)
  have hset : {x : Fin r → ℝ | (∀ i, x i ∈ Ioo (0:ℝ) 1)
        ∧ (∏ i, x i) ^ (2 * k) < ε}
      = cubeHyper r (ε ^ ((1:ℝ)/(2 * k))) := by
    ext x
    simp only [mem_setOf_eq, cubeHyper]
    constructor
    · rintro ⟨hx, h⟩
      exact ⟨hx, (pow_lt_iff_lt_rpow hk
        (Finset.prod_nonneg fun i _ => (hx i).1.le) h0).mp h⟩
    · rintro ⟨hx, h⟩
      exact ⟨hx, (pow_lt_iff_lt_rpow hk
        (Finset.prod_nonneg fun i _ => (hx i).1.le) h0).mpr h⟩
  rw [hset, volume_cubeHyper hr hδ0 hδ1]

/-! ### The slope at general multiplicity

The volume-scaling estimator reads λ = 1/(2k) at every tied
multiplicity: the log-polynomial modulation is squeezed between 1 and
r·(1 + x)^{r−1}, so its log contributes at most log log(1/ε) to the
log-volume, which vanishes against log ε. -/

/-- The exponential partial sum is at least its j = 0 term. -/
lemma one_le_sum_pow_div_factorial {x : ℝ} (hx : 0 ≤ x) {r : ℕ}
    (hr : 1 ≤ r) :
    (1:ℝ) ≤ ∑ j ∈ Finset.range r, x ^ j / (Nat.factorial j) := by
  calc (1:ℝ) = x ^ 0 / (Nat.factorial 0 : ℝ) := by norm_num
    _ ≤ _ := Finset.single_le_sum
        (fun j _ => div_nonneg (pow_nonneg hx j) (Nat.cast_nonneg _))
        (Finset.mem_range.mpr hr : (0:ℕ) ∈ Finset.range r)

/-- The exponential partial sum is at most r·(1 + x)^{r−1}. -/
lemma sum_pow_div_factorial_le {x : ℝ} (hx : 0 ≤ x) (r : ℕ) :
    ∑ j ∈ Finset.range r, x ^ j / (Nat.factorial j)
      ≤ r * (1 + x) ^ (r - 1) := by
  have hterm : ∀ j ∈ Finset.range r,
      x ^ j / (Nat.factorial j) ≤ (1 + x) ^ (r - 1) := by
    intro j hj
    have hj' : j ≤ r - 1 := by
      have := Finset.mem_range.mp hj
      omega
    calc x ^ j / (Nat.factorial j) ≤ x ^ j :=
          div_le_self (pow_nonneg hx j)
            (Nat.one_le_cast.mpr (Nat.factorial_pos j))
      _ ≤ (1 + x) ^ j := pow_le_pow_left₀ hx (by linarith) j
      _ ≤ (1 + x) ^ (r - 1) := pow_le_pow_right₀ (by linarith) hj'
  calc ∑ j ∈ Finset.range r, x ^ j / (Nat.factorial j)
      ≤ (Finset.range r).card • (1 + x) ^ (r - 1) :=
        Finset.sum_le_card_nsmul _ _ _ hterm
    _ = r * (1 + x) ^ (r - 1) := by
        rw [Finset.card_range, nsmul_eq_mul]

/-- thm:multi_component_rates, general tied case: the log-volume
    slope reads λ = 1/(2k) at every multiplicity r; the degree-(r−1)
    log-polynomial factor drops out of the slope. -/
theorem crossing_tied_general_slope {r k : ℕ} (hr : 1 ≤ r)
    (hk : 1 ≤ k) :
    Tendsto (fun ε => Real.log ((volume {x : Fin r → ℝ |
          (∀ i, x i ∈ Ioo (0:ℝ) 1) ∧ (∏ i, x i) ^ (2 * k) < ε}).toReal)
        / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 ((1:ℝ)/(2 * k))) := by
  have hk2 : (0:ℝ) < 2 * k := by positivity
  have hu : Tendsto (fun ε : ℝ => -Real.log ε) (𝓝[>] (0:ℝ)) atTop :=
    tendsto_neg_atTop_iff.mpr Real.tendsto_log_nhdsGT_zero
  set c : ℝ := ((r - 1 : ℕ) : ℝ) with hc
  set S : ℝ → ℝ := fun ε => ∑ j ∈ Finset.range r,
    (-Real.log ε / (2 * k)) ^ j / (Nat.factorial j) with hSdef
  -- the lower squeeze bound tends to zero
  have hbU : Tendsto (fun u : ℝ =>
      -(Real.log r / u + c * (Real.log (1 + u / (2 * k)) / u)))
      atTop (𝓝 0) := by
    have t1 : Tendsto (fun u : ℝ => Real.log r / u) atTop (𝓝 0) :=
      tendsto_const_nhds.div_atTop tendsto_id
    have t2 := tendsto_log_one_add_div_atTop hk2
    have tb := t1.add (t2.const_mul c)
    rw [mul_zero, add_zero] at tb
    have := tb.neg
    rwa [neg_zero] at this
  have hb : Tendsto (fun ε : ℝ =>
      -(Real.log r / (-Real.log ε)
        + c * (Real.log (1 + (-Real.log ε) / (2 * k)) / (-Real.log ε))))
      (𝓝[>] (0:ℝ)) (𝓝 0) := hbU.comp hu
  -- squeeze the correction
  have hcorr : Tendsto (fun ε => Real.log (S ε) / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 0) := by
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' hb
      (tendsto_const_nhds (x := (0:ℝ))) ?_ ?_
    · filter_upwards [eventually_mem_nhdsWithin,
        eventually_nhdsWithin_of_eventually_nhds
          (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with ε hε0 hε1
      have hε0' : (0:ℝ) < ε := hε0
      have hlog : Real.log ε < 0 := Real.log_neg hε0' hε1
      have hu0 : (0:ℝ) < -Real.log ε := by linarith
      have hx0 : (0:ℝ) ≤ -Real.log ε / (2 * k) := div_nonneg (by linarith) (by positivity)
      have hS1 : (1:ℝ) ≤ S ε := one_le_sum_pow_div_factorial hx0 hr
      have hSpos : (0:ℝ) < S ε := lt_of_lt_of_le one_pos hS1
      have hSle : S ε ≤ r * (1 + -Real.log ε / (2 * k)) ^ (r - 1) :=
        sum_pow_div_factorial_le hx0 r
      have hrpos : (0:ℝ) < (r:ℝ) := by
        exact_mod_cast lt_of_lt_of_le Nat.zero_lt_one hr
      have hbase : (0:ℝ) < 1 + -Real.log ε / (2 * k) := by linarith
      have hlogS : Real.log (S ε)
          ≤ Real.log r + c * Real.log (1 + -Real.log ε / (2 * k)) := by
        calc Real.log (S ε)
            ≤ Real.log (r * (1 + -Real.log ε / (2 * k)) ^ (r - 1)) :=
              Real.log_le_log hSpos hSle
          _ = Real.log r + c * Real.log (1 + -Real.log ε / (2 * k)) := by
              rw [Real.log_mul (ne_of_gt hrpos)
                  (ne_of_gt (pow_pos hbase _)),
                Real.log_pow, hc]
      have hdivle : Real.log (S ε) / (-Real.log ε)
          ≤ (Real.log r + c * Real.log (1 + -Real.log ε / (2 * k)))
              / (-Real.log ε) := by
        gcongr
      have heq : Real.log (S ε) / Real.log ε
          = -(Real.log (S ε) / (-Real.log ε)) := by
        rw [div_neg, neg_neg]
      rw [heq]
      have hsplit : (Real.log r
            + c * Real.log (1 + -Real.log ε / (2 * k))) / (-Real.log ε)
          = Real.log r / (-Real.log ε)
            + c * (Real.log (1 + -Real.log ε / (2 * k)) / (-Real.log ε)) := by
        rw [add_div, mul_div_assoc]
      rw [← hsplit]
      exact neg_le_neg hdivle
    · filter_upwards [eventually_mem_nhdsWithin,
        eventually_nhdsWithin_of_eventually_nhds
          (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with ε hε0 hε1
      have hε0' : (0:ℝ) < ε := hε0
      have hlog : Real.log ε < 0 := Real.log_neg hε0' hε1
      have hx0 : (0:ℝ) ≤ -Real.log ε / (2 * k) := div_nonneg (by linarith) (by positivity)
      have hS1 : (1:ℝ) ≤ S ε := one_le_sum_pow_div_factorial hx0 hr
      exact div_nonpos_of_nonneg_of_nonpos (Real.log_nonneg hS1) hlog.le
  -- assemble
  have hsum : Tendsto (fun ε : ℝ => (1:ℝ)/(2 * k)
      + Real.log (S ε) / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 ((1:ℝ)/(2 * k))) := by
    have h := (tendsto_const_nhds (X := ℝ) (x := (1:ℝ)/(2 * k))
      (f := 𝓝[>] (0:ℝ))).add hcorr
    rwa [add_zero] at h
  refine hsum.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin,
    eventually_nhdsWithin_of_eventually_nhds
      (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with ε hε0 hε1
  have hε0' : (0:ℝ) < ε := hε0
  have hlog : Real.log ε < 0 := Real.log_neg hε0' hε1
  have hδ0 : (0:ℝ) < ε ^ ((1:ℝ)/(2 * k)) := Real.rpow_pos_of_pos hε0' _
  have hδ1 : ε ^ ((1:ℝ)/(2 * k)) < 1 :=
    Real.rpow_lt_one hε0'.le hε1 (by positivity)
  have hxeq : -Real.log (ε ^ ((1:ℝ)/(2 * k))) = -Real.log ε / (2 * k) := by
    rw [Real.log_rpow hε0']
    ring
  have hx0 : (0:ℝ) ≤ -Real.log ε / (2 * k) := div_nonneg (by linarith) (by positivity)
  have hS1 : (1:ℝ) ≤ S ε := one_le_sum_pow_div_factorial hx0 hr
  have hSpos : (0:ℝ) < S ε := lt_of_lt_of_le one_pos hS1
  have hSeq : logPoly r (ε ^ ((1:ℝ)/(2 * k)))
      = ε ^ ((1:ℝ)/(2 * k)) * S ε := by
    rw [logPoly, hSdef]
    simp only [hxeq]
  rw [volume_crossing_tied_general hr hk hε0' hε1,
    ENNReal.toReal_ofReal (logPoly_nonneg r hδ0 hδ1), hSeq,
    Real.log_mul (ne_of_gt hδ0) (ne_of_gt hSpos),
    Real.log_rpow hε0', add_div, mul_div_assoc,
    div_self (ne_of_lt hlog), mul_one]

/-! ### The Jacobian exponent as a prior weight

rem:multi_component_h_i leaves Watanabe's Jacobian exponents hᵢ as a
prior choice: with the weight x^h on the slice the RLCT reads
(h+1)/(2k). On the one-dimensional normal form this is exact: the
weighted volume of {x ∈ (0,1) : x^{2k} < ε} under the density x^h is
ε^{(h+1)/(2k)}/(h+1), and its log-slope is (h+1)/(2k). -/

section WeightedSlice

/-- The positive half of the sublevel set is the interval
    (0, ε^{1/(2k)}) below threshold one. -/
lemma sublevel_pow_pos_eq_Ioo {k : ℕ} (hk : 1 ≤ k) {ε : ℝ} (h0 : 0 < ε)
    (h1 : ε < 1) :
    {x : ℝ | x ∈ Ioo (0:ℝ) 1 ∧ x ^ (2 * k) < ε}
      = Ioo 0 (ε ^ ((1:ℝ) / (2 * k))) := by
  have hδ1 : ε ^ ((1:ℝ) / (2 * k)) < 1 :=
    Real.rpow_lt_one h0.le h1 (by positivity)
  ext x
  simp only [mem_setOf_eq, mem_Ioo]
  constructor
  · rintro ⟨⟨hx0, -⟩, hlt⟩
    refine ⟨hx0, ?_⟩
    have := sublevel_pow_eq_Ioo hk h0
    have hmem : x ∈ {t : ℝ | t ^ (2 * k) < ε} := hlt
    rw [this] at hmem
    exact hmem.2
  · rintro ⟨hx0, hxδ⟩
    refine ⟨⟨hx0, lt_trans hxδ hδ1⟩, ?_⟩
    have hmem : x ∈ Ioo (-(ε ^ ((1:ℝ)/(2 * k)))) (ε ^ ((1:ℝ)/(2 * k))) :=
      ⟨by linarith [Real.rpow_pos_of_pos h0 ((1:ℝ)/(2 * k))], hxδ⟩
    rw [← sublevel_pow_eq_Ioo hk h0] at hmem
    exact hmem

/-- The weighted slice volume: under the density x^h the sublevel
    volume is ε^{(h+1)/(2k)}/(h+1). -/
theorem weighted_volume_sublevel_pow {k h : ℕ} (hk : 1 ≤ k) {ε : ℝ}
    (h0 : 0 < ε) (h1 : ε < 1) :
    ∫ x in {x : ℝ | x ∈ Ioo (0:ℝ) 1 ∧ x ^ (2 * k) < ε}, x ^ h
      = (1 / ((h:ℝ) + 1)) * ε ^ (((h:ℝ) + 1) / (2 * k)) := by
  rw [sublevel_pow_pos_eq_Ioo hk h0 h1]
  have hδ0 : 0 < ε ^ ((1:ℝ) / (2 * k)) := Real.rpow_pos_of_pos h0 _
  rw [setIntegral_congr_set Ioo_ae_eq_Ioc,
    ← intervalIntegral.integral_of_le hδ0.le, integral_pow]
  have hpow : (ε ^ ((1:ℝ) / (2 * k))) ^ (h + 1)
      = ε ^ (((h:ℝ) + 1) / (2 * k)) := by
    rw [← Real.rpow_natCast _ (h + 1), ← Real.rpow_mul h0.le]
    congr 1
    push_cast
    ring
  rw [zero_pow (by omega), sub_zero, hpow]
  ring

/-- The weighted slope reads (h+1)/(2k): the Jacobian exponent enters
    the RLCT exactly as Watanabe's formula says. -/
theorem weighted_slice_rlct_slope {k h : ℕ} (hk : 1 ≤ k) :
    Tendsto (fun ε =>
      Real.log (∫ x in {x : ℝ | x ∈ Ioo (0:ℝ) 1 ∧ x ^ (2 * k) < ε}, x ^ h)
        / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 (((h:ℝ) + 1) / (2 * k))) := by
  refine (tendsto_log_div_log_of_rpow (C := 1 / ((h:ℝ) + 1))
    (by positivity)).congr' ?_
  filter_upwards [eventually_mem_nhdsWithin,
    eventually_nhdsWithin_of_eventually_nhds
      (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with ε hε0 hε1
  rw [weighted_volume_sublevel_pow hk hε0 hε1]

end WeightedSlice

/-! ### The weighted tied law, one-dimensional recursion

With the prior weight x^h on every coordinate the tied crossing's
weighted volume is (h+1)^{−r}·P_r(δ^{h+1}): the substitution
s = t^{h+1} carries the weighted slice integral onto the unweighted
recursion at threshold δ^{h+1}. This section is the 1-D step. -/

section WeightedTiedRecursion

/-- The slice profile t ↦ P_r(δ/t) is continuous on [δ, 1]. -/
lemma continuousOn_logPoly_div (r : ℕ) {δ : ℝ} (h0 : 0 < δ) :
    ContinuousOn (fun t : ℝ => logPoly r (δ / t)) (Icc δ 1) := by
  have htne : ∀ t ∈ Icc δ (1:ℝ), t ≠ 0 :=
    fun t ht => ne_of_gt (lt_of_lt_of_le h0 ht.1)
  have hdiv : ContinuousOn (fun t : ℝ => δ / t) (Icc δ 1) :=
    continuousOn_const.div continuousOn_id htne
  have hmaps : Set.MapsTo (fun t : ℝ => δ / t) (Icc δ 1) {x : ℝ | x ≠ 0} :=
    fun t ht => ne_of_gt (div_pos h0 (lt_of_lt_of_le h0 ht.1))
  unfold logPoly
  apply hdiv.mul
  apply continuousOn_finset_sum
  intro j _
  exact (((Real.continuousOn_log.comp hdiv hmaps).neg).pow j).div_const _

/-- The weighted slice integral reduces to the unweighted recursion
    at threshold δ^{h+1}:
    ∫_δ^1 t^h·P_r((δ/t)^{h+1}) dt = (P_{r+1}(δ^{h+1}) − δ^{h+1})/(h+1). -/
theorem weighted_slice_recursion (r h : ℕ) {δ : ℝ} (h0 : 0 < δ)
    (h1 : δ < 1) :
    ∫ t in δ..1, t ^ h * logPoly r ((δ / t) ^ (h + 1))
      = (logPoly (r + 1) (δ ^ (h + 1)) - δ ^ (h + 1)) / ((h:ℝ) + 1) := by
  have hδ0 : 0 < δ ^ (h + 1) := pow_pos h0 _
  have hδ1 : δ ^ (h + 1) < 1 := pow_lt_one₀ h0.le h1 (by omega)
  have hh : ((h:ℝ) + 1) ≠ 0 := by positivity
  -- the substitution s = t^{h+1}
  have hderiv : ∀ t ∈ Set.uIcc δ (1:ℝ),
      HasDerivAt (fun t : ℝ => t ^ (h + 1)) (((h:ℝ) + 1) * t ^ h) t := by
    intro t _
    have := hasDerivAt_pow (h + 1) t
    simpa using this
  have hcont' : ContinuousOn (fun t : ℝ => ((h:ℝ) + 1) * t ^ h)
      (Set.uIcc δ 1) := by fun_prop
  have himage : (fun t : ℝ => t ^ (h + 1)) '' Set.uIcc δ 1 ⊆ Icc (δ ^ (h + 1)) 1 := by
    rintro s ⟨t, ht, rfl⟩
    rw [Set.uIcc_of_le h1.le] at ht
    exact ⟨pow_le_pow_left₀ h0.le ht.1 _, pow_le_one₀ (le_trans h0.le ht.1) ht.2⟩
  have hg : ContinuousOn (fun s : ℝ => logPoly r (δ ^ (h + 1) / s))
      ((fun t : ℝ => t ^ (h + 1)) '' Set.uIcc δ 1) :=
    (continuousOn_logPoly_div r hδ0).mono himage
  have hsub := intervalIntegral.integral_comp_mul_deriv' hderiv hcont' hg
  -- identify the integrands
  have hint : ∀ t ∈ Set.uIcc δ (1:ℝ),
      t ^ h * logPoly r ((δ / t) ^ (h + 1))
        = (1 / ((h:ℝ) + 1))
          * (((fun s : ℝ => logPoly r (δ ^ (h + 1) / s))
              ∘ (fun t : ℝ => t ^ (h + 1))) t * (((h:ℝ) + 1) * t ^ h)) := by
    intro t ht
    rw [Set.uIcc_of_le h1.le] at ht
    have ht0 : t ≠ 0 := ne_of_gt (lt_of_lt_of_le h0 ht.1)
    simp only [Function.comp]
    rw [div_pow]
    field_simp
  rw [intervalIntegral.integral_congr hint, intervalIntegral.integral_const_mul,
    hsub, one_pow]
  have hrec := logPoly_recursion r hδ0 hδ1
  rw [show ∫ x in δ ^ (h + 1)..1, logPoly r (δ ^ (h + 1) / x)
      = logPoly (r + 1) (δ ^ (h + 1)) - δ ^ (h + 1) by linarith]
  ring

end WeightedTiedRecursion

/-! ### The weighted tied law at every multiplicity

With the prior weight ∏ xᵢ^h the tied crossing's weighted volume is
(h+1)^{−r}·P_r(δ^{h+1}): the same Fubini induction as the unweighted
law, with the weighted slice integral reduced by the substitution
s = t^{h+1} to the unweighted recursion at threshold δ^{h+1}. -/

section WeightedTiedLaw

/-- The weighted unit cube: ∫_{(0,1)^n} ∏ yᵢ^h = (h+1)^{−n}. -/
lemma weighted_unitCube (n h : ℕ) :
    ∫ y in {y : Fin n → ℝ | ∀ i, y i ∈ Ioo (0:ℝ) 1}, ∏ i, y i ^ h
      = (1 / ((h:ℝ) + 1)) ^ n := by
  rw [show {y : Fin n → ℝ | ∀ i, y i ∈ Ioo (0:ℝ) 1}
      = Set.pi univ fun _ => Ioo (0:ℝ) 1 from by ext y; simp,
    MeasureTheory.volume_pi, Measure.restrict_pi_pi,
    integral_fintype_prod_eq_prod (fun _ (u : ℝ) => u ^ h)]
  have h1 : ∫ u in Ioo (0:ℝ) 1, u ^ h = 1 / ((h:ℝ) + 1) := by
    have := integral_pow_Ioo (k := h + 1) (by omega) (δ := (1:ℝ)) zero_le_one
    rw [Nat.add_sub_cancel, one_pow] at this
    rw [this]
    push_cast
    ring
  simp only [h1, Finset.prod_const, Finset.card_univ, Fintype.card_fin]

/-- The weighted tied law:
    ∫_{x ∈ (0,1)^r, ∏ xᵢ < δ} ∏ xᵢ^h = (h+1)^{−r}·P_r(δ^{h+1}). -/
theorem weighted_volume_cubeHyper (h : ℕ) :
    ∀ {r : ℕ}, 1 ≤ r → ∀ {δ : ℝ}, 0 < δ → δ < 1 →
      ∫ x in cubeHyper r δ, ∏ i, x i ^ h
        = (1 / ((h:ℝ) + 1)) ^ r * logPoly r (δ ^ (h + 1)) := by
  intro r hr
  induction r, hr using Nat.le_induction with
  | base =>
    intro δ h0 h1
    have hset : cubeHyper 1 δ
        = Set.pi univ fun _ : Fin 1 => Ioo (0:ℝ) δ := by
      ext x
      simp only [cubeHyper, mem_setOf_eq, Set.mem_pi, mem_univ,
        forall_const, mem_Ioo, Fin.prod_univ_one]
      constructor
      · rintro ⟨hall, hprod⟩ i
        rw [Subsingleton.elim i 0]
        exact ⟨(hall 0).1, hprod⟩
      · intro hx
        refine ⟨fun i => ?_, (hx 0).2⟩
        rw [Subsingleton.elim i 0]
        exact ⟨(hx 0).1, lt_trans (hx 0).2 h1⟩
    rw [hset, MeasureTheory.volume_pi, Measure.restrict_pi_pi,
      integral_fintype_prod_eq_prod (fun _ (u : ℝ) => u ^ h)]
    have h1' := integral_pow_Ioo (k := h + 1) (by omega) h0.le
    rw [Nat.add_sub_cancel] at h1'
    simp only [h1', Finset.prod_const, Finset.card_univ, Fintype.card_fin, pow_one,
      logPoly_one]
    push_cast
    ring
  | succ n hn ih =>
    intro δ h0 h1
    set c : ℝ := 1 / ((h:ℝ) + 1) with hc
    set e := MeasurableEquiv.piFinSuccAbove (fun _ : Fin (n+1) => ℝ) 0
      with he
    set A : Set (ℝ × (Fin n → ℝ)) :=
      {p | p.1 ∈ Ioo (0:ℝ) 1 ∧ (∀ i, p.2 i ∈ Ioo (0:ℝ) 1)
        ∧ p.1 * ∏ i, p.2 i < δ} with hA
    set g : ℝ × (Fin n → ℝ) → ℝ := fun p => p.1 ^ h * ∏ i, p.2 i ^ h with hg
    have hAmeas : MeasurableSet A := by
      have h1 : MeasurableSet {p : ℝ × (Fin n → ℝ) | p.1 ∈ Ioo (0:ℝ) 1} :=
        measurable_fst measurableSet_Ioo
      have h2 : MeasurableSet {p : ℝ × (Fin n → ℝ) | ∀ i, p.2 i ∈ Ioo (0:ℝ) 1} := by
        rw [show {p : ℝ × (Fin n → ℝ) | ∀ i, p.2 i ∈ Ioo (0:ℝ) 1}
            = ⋂ i, (fun p : ℝ × (Fin n → ℝ) => p.2 i) ⁻¹' Ioo (0:ℝ) 1
            from by ext p; simp]
        exact MeasurableSet.iInter fun i =>
          ((measurable_pi_apply i).comp measurable_snd) measurableSet_Ioo
      have h3 : MeasurableSet {p : ℝ × (Fin n → ℝ) | p.1 * ∏ i, p.2 i < δ} :=
        measurableSet_lt
          (measurable_fst.mul (Finset.univ.measurable_prod fun i _ =>
            (measurable_pi_apply i).comp measurable_snd))
          measurable_const
      exact h1.inter (h2.inter h3)
    have hgm : Measurable g := by
      simp only [hg]
      exact (measurable_fst.pow_const h).mul
        (Finset.univ.measurable_prod fun i _ =>
          ((measurable_pi_apply i).comp measurable_snd).pow_const h)
    have hpre : cubeHyper (n+1) δ = e ⁻¹' A := by
      ext x
      simp only [cubeHyper, mem_setOf_eq, mem_preimage, he,
        MeasurableEquiv.piFinSuccAbove_apply, hA]
      rw [Fin.forall_fin_succ, Fin.prod_univ_succ]
      tauto
    have hfun : ∀ x : Fin (n+1) → ℝ, ∏ i, x i ^ h = g (e x) := by
      intro x
      rw [Fin.prod_univ_succ]
      rfl
    have hmp := MeasureTheory.volume_preserving_piFinSuccAbove
      (fun _ : Fin (n+1) => ℝ) 0
    rw [hpre, show (fun x : Fin (n+1) → ℝ => ∏ i, x i ^ h) = fun x => g (e x)
      from funext hfun]
    rw [hmp.setIntegral_preimage_emb e.measurableEmbedding g A,
      MeasureTheory.Measure.volume_eq_prod]
    -- bound and integrability on A
    have hAsub : A ⊆ Ioo (0:ℝ) 1 ×ˢ {y : Fin n → ℝ | ∀ i, y i ∈ Ioo (0:ℝ) 1} :=
      fun p hp => ⟨hp.1, hp.2.1⟩
    have hAfin : ((volume : Measure ℝ).prod volume) A ≠ ⊤ := by
      refine ne_top_of_le_ne_top ?_ (measure_mono hAsub)
      rw [Measure.prod_prod, Real.volume_Ioo, volume_unitCube]
      simp
    have hgbound : ∀ p ∈ A, |g p| ≤ 1 := by
      intro p hp
      simp only [hg]
      have h1 : 0 ≤ p.1 ^ h := pow_nonneg hp.1.1.le h
      have h2 : p.1 ^ h ≤ 1 := pow_le_one₀ hp.1.1.le hp.1.2.le
      have h3 : 0 ≤ ∏ i, p.2 i ^ h :=
        Finset.prod_nonneg fun i _ => pow_nonneg (hp.2.1 i).1.le h
      have h4 : ∏ i, p.2 i ^ h ≤ 1 :=
        Finset.prod_le_one (fun i _ => pow_nonneg (hp.2.1 i).1.le h)
          (fun i _ => pow_le_one₀ (hp.2.1 i).1.le (hp.2.1 i).2.le)
      rw [abs_of_nonneg (mul_nonneg h1 h3)]
      nlinarith
    have hint : IntegrableOn g A ((volume : Measure ℝ).prod volume) := by
      refine Measure.integrableOn_of_bounded (M := 1) hAfin
        hgm.aestronglyMeasurable ?_
      filter_upwards [ae_restrict_mem hAmeas] with p hp
      rw [Real.norm_eq_abs]
      exact hgbound p hp
    rw [← integral_indicator hAmeas,
      integral_prod _ ((integrable_indicator_iff hAmeas).mpr hint)]
    -- the slices
    have hslice : ∀ t : ℝ,
        (∫ y, A.indicator g (t, y) ∂(volume : Measure (Fin n → ℝ)))
          = Set.indicator (Ioo (0:ℝ) 1)
              (fun t => t ^ h * (if t ≤ δ then c ^ n
                else c ^ n * logPoly n ((δ / t) ^ (h + 1)))) t := by
      intro t
      have hind : ∀ y, A.indicator g (t, y)
          = (Prod.mk t ⁻¹' A).indicator (fun y => g (t, y)) y := by
        intro y
        rfl
      simp_rw [hind]
      rw [integral_indicator (measurable_prodMk_left hAmeas)]
      by_cases ht : t ∈ Ioo (0:ℝ) 1
      · rw [Set.indicator_of_mem ht]
        by_cases htδ : t ≤ δ
        · rw [if_pos htδ]
          have hfull : Prod.mk t ⁻¹' A
              = {y : Fin n → ℝ | ∀ i, y i ∈ Ioo (0:ℝ) 1} := by
            ext y
            simp only [mem_preimage, hA, mem_setOf_eq]
            constructor
            · rintro ⟨-, hy, -⟩
              exact hy
            · intro hy
              refine ⟨ht, hy, ?_⟩
              set i0 : Fin n := ⟨0, by omega⟩ with hi0
              have hrest : ∏ i ∈ Finset.univ.erase i0, y i ≤ 1 :=
                Finset.prod_le_one (fun i _ => (hy i).1.le)
                  (fun i _ => (hy i).2.le)
              have hprod : ∏ i, y i ≤ y i0 := by
                rw [← Finset.mul_prod_erase Finset.univ y
                  (Finset.mem_univ i0)]
                calc y i0 * ∏ i ∈ Finset.univ.erase i0, y i
                    ≤ y i0 * 1 :=
                      mul_le_mul_of_nonneg_left hrest (hy i0).1.le
                  _ = y i0 := mul_one _
              have h1' : t * ∏ i, y i ≤ t * y i0 :=
                mul_le_mul_of_nonneg_left hprod ht.1.le
              have h2' : t * y i0 < t * 1 :=
                mul_lt_mul_of_pos_left (hy i0).2 ht.1
              rw [mul_one] at h2'
              linarith
          rw [hfull]
          simp only [hg]
          rw [integral_const_mul, weighted_unitCube]
        · rw [if_neg htδ]
          push Not at htδ
          have hcube : Prod.mk t ⁻¹' A = cubeHyper n (δ / t) := by
            ext y
            simp only [mem_preimage, hA, mem_setOf_eq, cubeHyper]
            constructor
            · rintro ⟨-, hy, hlt⟩
              refine ⟨hy, ?_⟩
              rwa [lt_div_iff₀ ht.1, mul_comm]
            · rintro ⟨hy, hlt⟩
              refine ⟨ht, hy, ?_⟩
              rwa [lt_div_iff₀ ht.1, mul_comm] at hlt
          rw [hcube]
          simp only [hg]
          rw [integral_const_mul, ih (div_pos h0 ht.1) ((div_lt_one ht.1).mpr htδ)]
      · rw [Set.indicator_of_notMem ht]
        have hempty : Prod.mk t ⁻¹' A = ∅ := by
          ext y
          simp only [mem_preimage, hA, mem_setOf_eq,
            mem_empty_iff_false, iff_false]
          rintro ⟨ht', -, -⟩
          exact ht ht'
        rw [hempty, Measure.restrict_empty, integral_zero_measure]
    simp_rw [hslice]
    rw [integral_indicator measurableSet_Ioo,
      ← Set.Ioc_union_Ioo_eq_Ioo h0.le h1]
    have hdisj : Disjoint (Ioc (0:ℝ) δ) (Ioo δ 1) := by
      rw [Set.disjoint_left]
      rintro x hx1 hx2
      exact absurd hx1.2 (not_le.mpr hx2.1)
    -- the two pieces
    have hp1 : ∫ t in Ioc (0:ℝ) δ, t ^ h * (if t ≤ δ then c ^ n
        else c ^ n * logPoly n ((δ / t) ^ (h + 1)))
        = c ^ n * (δ ^ (h + 1) / ((h:ℝ) + 1)) := by
      rw [setIntegral_congr_fun measurableSet_Ioc
        (fun t ht => by rw [if_pos ht.2])]
      rw [← intervalIntegral.integral_of_le h0.le,
        intervalIntegral.integral_mul_const, integral_pow,
        zero_pow (by omega), sub_zero]
      ring
    have hcont2 : ContinuousOn (fun t : ℝ => t ^ h * logPoly n ((δ / t) ^ (h + 1)))
        (Icc δ 1) := by
      have hpow : ContinuousOn (fun t : ℝ => t ^ (h + 1)) (Icc δ 1) := by
        fun_prop
      have hmaps : Set.MapsTo (fun t : ℝ => t ^ (h + 1)) (Icc δ 1)
          (Icc (δ ^ (h + 1)) 1) := fun t ht =>
        ⟨pow_le_pow_left₀ h0.le ht.1 _, pow_le_one₀ (le_trans h0.le ht.1) ht.2⟩
      have hlog := (continuousOn_logPoly_div n (pow_pos h0 (h + 1))).comp hpow hmaps
      have heq : ∀ t ∈ Icc δ (1:ℝ), logPoly n ((δ / t) ^ (h + 1))
          = logPoly n (δ ^ (h + 1) / t ^ (h + 1)) := by
        intro t _
        rw [div_pow]
      refine ContinuousOn.mul (by fun_prop) ?_
      exact hlog.congr heq
    have hp2 : ∫ t in Ioo δ 1, t ^ h * (if t ≤ δ then c ^ n
        else c ^ n * logPoly n ((δ / t) ^ (h + 1)))
        = c ^ n * ((logPoly (n + 1) (δ ^ (h + 1)) - δ ^ (h + 1)) / ((h:ℝ) + 1)) := by
      rw [setIntegral_congr_fun measurableSet_Ioo
        (fun t ht => by rw [if_neg (not_le.mpr ht.1)])]
      rw [setIntegral_congr_set Ioo_ae_eq_Ioc,
        ← intervalIntegral.integral_of_le h1.le]
      have hre : ∀ t, t ^ h * (c ^ n * logPoly n ((δ / t) ^ (h + 1)))
          = c ^ n * (t ^ h * logPoly n ((δ / t) ^ (h + 1))) := fun t => by ring
      simp_rw [hre]
      rw [intervalIntegral.integral_const_mul, weighted_slice_recursion n h h0 h1]
    have hi1 : IntegrableOn (fun t : ℝ => t ^ h * (if t ≤ δ then c ^ n
        else c ^ n * logPoly n ((δ / t) ^ (h + 1)))) (Ioc 0 δ) := by
      refine (IntegrableOn.congr_fun ?_ (fun t ht => by rw [if_pos ht.2])
        measurableSet_Ioc)
      exact (continuous_pow h |>.mul continuous_const).continuousOn.integrableOn_Icc
        |>.mono_set Ioc_subset_Icc_self
    have hi2 : IntegrableOn (fun t : ℝ => t ^ h * (if t ≤ δ then c ^ n
        else c ^ n * logPoly n ((δ / t) ^ (h + 1)))) (Ioo δ 1) := by
      refine (IntegrableOn.congr_fun ?_ (fun t ht => by rw [if_neg (not_le.mpr ht.1)])
        measurableSet_Ioo)
      have hre : (fun t : ℝ => t ^ h * (c ^ n * logPoly n ((δ / t) ^ (h + 1))))
          = fun t => c ^ n * (t ^ h * logPoly n ((δ / t) ^ (h + 1))) := by
        funext t
        ring
      rw [hre]
      exact (hcont2.const_smul (c ^ n)).integrableOn_Icc.mono_set Ioo_subset_Icc_self
    rw [setIntegral_union hdisj measurableSet_Ioo hi1 hi2, hp1, hp2]
    rw [pow_succ]
    have hh : ((h:ℝ) + 1) ≠ 0 := by positivity
    simp only [hc]
    field_simp
    have hne : (1:ℝ) + h ≠ 0 := by positivity
    have key : (h:ℝ) * (1 + (h:ℝ))⁻¹ + (1 + (h:ℝ))⁻¹ = 1 := by
      field_simp
      ring
    linear_combination (-((1 + (h:ℝ))⁻¹ ^ n * logPoly (n + 1) (δ ^ h * δ))) * key

end WeightedTiedLaw

end DeadDirections


==> anc/DeadDirections/NuFrozen.lean <==
/-
  The frozen-Z skeleton of the ν universality theorem.

  Along a dead line of leading order k the renormalised posterior is
  π_Z(η) ∝ exp(Zη^k − η^{2k}), and the universal constant ν_LO(k)
  averages Var_{π_Z}[η^k] over Z ∼ N(0, 2); that average has no closed
  form and the paper reports it numerically. Everything the theorem
  states about the frozen posterior π₀ ∝ e^{−η^{2k}} is analytic and
  is certified here. The statistic T = η^{2k} has the Gamma(λ, 1) law
  with λ = 1/(2k), so E[T] = λ and E[√T] = Γ(λ + ½)/Γ(λ); the variance
  of η^k under π₀ is ν^{√T}(k) = λ − (Γ(λ+½)/Γ(λ))² for even k and λ
  for odd k, the odd case because η^k is odd and π₀ symmetric. The
  model-specific coefficient enters the leading-order posterior only
  through a rescaling of the dead coordinate, and every expectation
  ratio is invariant under that rescaling; this is the scale
  invariance behind "depends only on k". The central-limit step that
  makes Z Gaussian and the leading-order replacement of the posterior
  are the paper's asymptotic argument and stay outside.
-/
import Mathlib.MeasureTheory.Integral.IntegralEqImproper
import Mathlib.MeasureTheory.Measure.Lebesgue.Integral
import Mathlib.MeasureTheory.Measure.Haar.NormedSpace
import Mathlib.Analysis.SpecialFunctions.Gamma.Basic
import Mathlib.Analysis.SpecialFunctions.Gaussian.GaussianIntegral
import Mathlib.Probability.Distributions.Gaussian.Real
import Mathlib.Probability.Moments.Variance

namespace DeadDirections

open MeasureTheory Set Filter

section FrozenLaw

variable {k : ℕ}

/-- The unnormalised frozen-Z density e^{−η^{2k}}. -/
noncomputable def frozenDensity (k : ℕ) (η : ℝ) : ℝ := Real.exp (-(η ^ (2 * k)))

/-- Expectation under the frozen posterior π₀ ∝ e^{−η^{2k}}. -/
noncomputable def frozenExp (k : ℕ) (f : ℝ → ℝ) : ℝ :=
  (∫ η, f η * frozenDensity k η) / (∫ η, frozenDensity k η)

/-- Variance under the frozen posterior. -/
noncomputable def frozenVar (k : ℕ) (f : ℝ → ℝ) : ℝ :=
  frozenExp k (fun η => f η ^ 2) - (frozenExp k f) ^ 2

/-- λ = 1/(2k), the shape of the Gamma law of T = η^{2k}. -/
noncomputable def frozenShape (k : ℕ) : ℝ := 1 / (2 * k)

/-- ν^{√T}(k) = λ − (Γ(λ+½)/Γ(λ))², the frozen-Z variance of √T. -/
noncomputable def nuSqrtT (k : ℕ) : ℝ :=
  frozenShape k - (Real.Gamma (frozenShape k + 1 / 2) / Real.Gamma (frozenShape k)) ^ 2

lemma frozenShape_pos (hk : 0 < k) : 0 < frozenShape k := by
  have : (0:ℝ) < k := by exact_mod_cast hk
  unfold frozenShape
  exact div_pos one_pos (by linarith)

/-- The substitution T = x^{2k} on the half line: the pushforward of
    e^{−x^{2k}}dx is the Gamma(λ, 1) density up to the factor λ. -/
theorem frozen_half_line (hk : 0 < k) (g : ℝ → ℝ) :
    ∫ x in Ioi (0:ℝ), g (x ^ (2 * k)) * Real.exp (-(x ^ (2 * k)))
      = frozenShape k
        * ∫ y in Ioi (0:ℝ), y ^ (frozenShape k - 1) * (g y * Real.exp (-y)) := by
  have hk' : (0:ℝ) < k := by exact_mod_cast hk
  set p : ℝ := 2 * k with hp
  have hp0 : 0 < p := by rw [hp]; linarith
  have hp' : p ≠ 0 := hp0.ne'
  set G : ℝ → ℝ := fun y => (1 / p) * (y ^ (1 / p - 1) * (g y * Real.exp (-y))) with hG
  have key := integral_comp_rpow_Ioi_of_pos (g := G) hp0
  have hL : ∫ x in Ioi (0:ℝ), (p * x ^ (p - 1)) • G (x ^ p)
      = ∫ x in Ioi (0:ℝ), g (x ^ (2 * k)) * Real.exp (-(x ^ (2 * k))) := by
    refine setIntegral_congr_fun measurableSet_Ioi fun x hx => ?_
    have hx0 : (0:ℝ) < x := hx
    have h1 : (x ^ p) ^ (1 / p - 1) = x ^ (1 - p) := by
      rw [← Real.rpow_mul hx0.le]
      congr 1
      rw [mul_sub, mul_one_div_cancel hp', mul_one]
    have h2 : x ^ p = x ^ (2 * k) := by
      rw [hp, show (2:ℝ) * k = ((2 * k : ℕ) : ℝ) by push_cast; ring, Real.rpow_natCast]
    have h3 : x ^ (1 - p) = (x ^ (p - 1))⁻¹ := by
      rw [show (1:ℝ) - p = -(p - 1) by ring, Real.rpow_neg hx0.le]
    have h4 : x ^ (p - 1) ≠ 0 := (Real.rpow_pos_of_pos hx0 _).ne'
    simp only [smul_eq_mul, hG]
    rw [h1, h2, h3]
    field_simp
  have hR : ∫ y in Ioi (0:ℝ), G y
      = frozenShape k
        * ∫ y in Ioi (0:ℝ), y ^ (frozenShape k - 1) * (g y * Real.exp (-y)) := by
    simp only [hG, frozenShape, hp]
    exact integral_const_mul _ _
  rw [← hL, key, hR]

/-- An even integrable function integrates to twice its half-line
    integral. -/
theorem integral_even_split {h : ℝ → ℝ} (hint : Integrable h)
    (heven : ∀ x, h (-x) = h x) :
    ∫ x, h x = 2 * ∫ x in Ioi (0:ℝ), h x := by
  have hsplit := integral_add_compl (μ := volume) (measurableSet_Ioi (a := (0:ℝ))) hint
  rw [compl_Ioi] at hsplit
  have hneg : ∫ x in Iic (0:ℝ), h x = ∫ x in Ioi (0:ℝ), h x := by
    have h1 := integral_comp_neg_Ioi (0:ℝ) h
    rw [neg_zero] at h1
    rw [← h1]
    exact setIntegral_congr_fun measurableSet_Ioi fun x _ => heven x
  linarith [hsplit, hneg]

/-- An odd integrable function integrates to zero. -/
theorem integral_odd_zero {h : ℝ → ℝ} (hint : Integrable h)
    (hodd : ∀ x, h (-x) = -h x) :
    ∫ x, h x = 0 := by
  have hsplit := integral_add_compl (μ := volume) (measurableSet_Ioi (a := (0:ℝ))) hint
  rw [compl_Ioi] at hsplit
  have hneg : ∫ x in Iic (0:ℝ), h x = -∫ x in Ioi (0:ℝ), h x := by
    have h1 := integral_comp_neg_Ioi (0:ℝ) h
    rw [neg_zero] at h1
    rw [← h1, ← integral_neg]
    exact setIntegral_congr_fun measurableSet_Ioi fun x _ => hodd x
  linarith [hsplit, hneg]

/-- e^{−x^{2k}} ≤ e·e^{−x²}: the frozen density is dominated by a
    Gaussian. -/
lemma exp_neg_pow_le (hk : 0 < k) (x : ℝ) :
    Real.exp (-(x ^ (2 * k))) ≤ Real.exp 1 * Real.exp (-(x ^ 2)) := by
  rw [← Real.exp_add, Real.exp_le_exp, pow_mul]
  have hx2 : 0 ≤ x ^ 2 := sq_nonneg x
  rcases le_or_gt (x ^ 2) 1 with h | h
  · have : 0 ≤ (x ^ 2) ^ k := pow_nonneg hx2 k
    linarith
  · have : x ^ 2 ≤ (x ^ 2) ^ k := le_self_pow₀ h.le hk.ne'
    linarith

/-- Every polynomial moment of the frozen density is integrable. -/
theorem integrable_pow_abs_mul_frozen (hk : 0 < k) (m : ℕ) :
    Integrable (fun x : ℝ => |x| ^ m * frozenDensity k x) := by
  have h1 : Integrable (fun x : ℝ => x ^ m * Real.exp (-1 * x ^ 2)) := by
    have hm : (-1:ℝ) < m := by
      have : (0:ℝ) ≤ m := Nat.cast_nonneg m
      linarith
    refine (integrable_rpow_mul_exp_neg_mul_sq one_pos hm).congr
      (Filter.Eventually.of_forall fun x => ?_)
    simp [Real.rpow_natCast]
  have h2 := (h1.abs).const_mul (Real.exp 1)
  refine h2.mono' (Continuous.aestronglyMeasurable (by unfold frozenDensity; fun_prop))
    (Filter.Eventually.of_forall fun x => ?_)
  simp only [Real.norm_eq_abs, frozenDensity]
  rw [abs_of_nonneg (by positivity), abs_mul, abs_pow, abs_of_pos (Real.exp_pos _)]
  have hle := exp_neg_pow_le hk x
  have hm0 : 0 ≤ |x| ^ m := by positivity
  calc |x| ^ m * Real.exp (-(x ^ (2 * k)))
      ≤ |x| ^ m * (Real.exp 1 * Real.exp (-(x ^ 2))) := by gcongr
    _ = Real.exp 1 * (|x| ^ m * Real.exp (-1 * x ^ 2)) := by rw [neg_one_mul]; ring

lemma frozen_gamma_integral (hk : 0 < k) :
    ∫ y in Ioi (0:ℝ), y ^ (frozenShape k - 1) * Real.exp (-y)
      = Real.Gamma (frozenShape k) := by
  rw [Real.Gamma_eq_integral (frozenShape_pos hk)]
  exact setIntegral_congr_fun measurableSet_Ioi fun y _ => mul_comm _ _

/-- The normalisation ∫ e^{−η^{2k}} dη = 2λΓ(λ). -/
theorem frozen_normalisation (hk : 0 < k) :
    ∫ η, frozenDensity k η = 2 * frozenShape k * Real.Gamma (frozenShape k) := by
  have hint : Integrable (fun x : ℝ => frozenDensity k x) := by
    simpa using integrable_pow_abs_mul_frozen hk 0
  have heven : ∀ x : ℝ, frozenDensity k (-x) = frozenDensity k x := by
    intro x
    simp [frozenDensity, Even.neg_pow (even_two_mul k)]
  rw [integral_even_split hint heven]
  have h := frozen_half_line hk (fun _ => (1:ℝ))
  simp only [one_mul] at h
  have h' : ∫ x in Ioi (0:ℝ), frozenDensity k x
      = ∫ x in Ioi (0:ℝ), Real.exp (-(x ^ (2 * k))) := rfl
  rw [h', h, frozen_gamma_integral hk]
  ring

/-- The first moment of T = η^{2k}: ∫ η^{2k} e^{−η^{2k}} = 2λ·λΓ(λ). -/
theorem frozen_T_integral (hk : 0 < k) :
    ∫ η, η ^ (2 * k) * frozenDensity k η
      = 2 * frozenShape k * (frozenShape k * Real.Gamma (frozenShape k)) := by
  have hint : Integrable (fun x : ℝ => x ^ (2 * k) * frozenDensity k x) := by
    have := integrable_pow_abs_mul_frozen hk (2 * k)
    simpa [Even.pow_abs (even_two_mul k)] using this
  have heven : ∀ x : ℝ, (-x) ^ (2 * k) * frozenDensity k (-x)
      = x ^ (2 * k) * frozenDensity k x := by
    intro x
    simp [frozenDensity, Even.neg_pow (even_two_mul k)]
  rw [integral_even_split hint heven]
  have h : ∫ x in Ioi (0:ℝ), x ^ (2 * k) * frozenDensity k x
      = frozenShape k
        * ∫ y in Ioi (0:ℝ), y ^ (frozenShape k - 1) * (y * Real.exp (-y)) :=
    frozen_half_line hk (fun y => y)
  have hsh : ∫ y in Ioi (0:ℝ), y ^ (frozenShape k - 1) * (y * Real.exp (-y))
      = ∫ y in Ioi (0:ℝ), y ^ (frozenShape k + 1 - 1) * Real.exp (-y) := by
    refine setIntegral_congr_fun measurableSet_Ioi fun y hy => ?_
    have hy0 : (0:ℝ) < y := hy
    rw [show frozenShape k + 1 - 1 = (frozenShape k - 1) + 1 by ring,
      Real.rpow_add_one hy0.ne']
    ring
  have hG : ∫ y in Ioi (0:ℝ), y ^ (frozenShape k + 1 - 1) * Real.exp (-y)
      = Real.Gamma (frozenShape k + 1) := by
    rw [Real.Gamma_eq_integral (by linarith [frozenShape_pos hk])]
    exact setIntegral_congr_fun measurableSet_Ioi fun y _ => mul_comm _ _
  rw [h, hsh, hG, Real.Gamma_add_one (frozenShape_pos hk).ne']
  ring

/-- The first moment of √T = |η|^k: ∫ |η|^k e^{−η^{2k}} = 2λΓ(λ + ½). -/
theorem frozen_sqrtT_integral (hk : 0 < k) :
    ∫ η, |η| ^ k * frozenDensity k η
      = 2 * frozenShape k * Real.Gamma (frozenShape k + 1 / 2) := by
  have hint := integrable_pow_abs_mul_frozen hk k
  have heven : ∀ x : ℝ, |-x| ^ k * frozenDensity k (-x) = |x| ^ k * frozenDensity k x := by
    intro x
    simp [frozenDensity, Even.neg_pow (even_two_mul k)]
  rw [integral_even_split hint heven]
  have hhalf : ∫ x in Ioi (0:ℝ), |x| ^ k * frozenDensity k x
      = ∫ x in Ioi (0:ℝ), (x ^ (2 * k)) ^ ((1:ℝ) / 2) * Real.exp (-(x ^ (2 * k))) := by
    refine setIntegral_congr_fun measurableSet_Ioi fun x hx => ?_
    have hx0 : (0:ℝ) < x := hx
    rw [abs_of_pos hx0]
    congr 1
    rw [← Real.sqrt_eq_rpow, pow_mul', Real.sqrt_sq (pow_nonneg hx0.le k)]
  have h : ∫ x in Ioi (0:ℝ), (x ^ (2 * k)) ^ ((1:ℝ) / 2) * Real.exp (-(x ^ (2 * k)))
      = frozenShape k
        * ∫ y in Ioi (0:ℝ), y ^ (frozenShape k - 1) * (y ^ ((1:ℝ) / 2) * Real.exp (-y)) :=
    frozen_half_line hk (fun y => y ^ ((1:ℝ) / 2))
  have hsh : ∫ y in Ioi (0:ℝ), y ^ (frozenShape k - 1) * (y ^ ((1:ℝ) / 2) * Real.exp (-y))
      = ∫ y in Ioi (0:ℝ), y ^ (frozenShape k + 1 / 2 - 1) * Real.exp (-y) := by
    refine setIntegral_congr_fun measurableSet_Ioi fun y hy => ?_
    have hy0 : (0:ℝ) < y := hy
    rw [← mul_assoc, ← Real.rpow_add hy0]
    congr 2
    ring
  have hG : ∫ y in Ioi (0:ℝ), y ^ (frozenShape k + 1 / 2 - 1) * Real.exp (-y)
      = Real.Gamma (frozenShape k + 1 / 2) := by
    rw [Real.Gamma_eq_integral (by linarith [frozenShape_pos hk])]
    exact setIntegral_congr_fun measurableSet_Ioi fun y _ => mul_comm _ _
  rw [hhalf, h, hsh, hG]
  ring

/-- E_{π₀}[T] = λ. -/
theorem frozen_mean_T (hk : 0 < k) :
    frozenExp k (fun η => η ^ (2 * k)) = frozenShape k := by
  have hΓ : Real.Gamma (frozenShape k) ≠ 0 :=
    (Real.Gamma_pos_of_pos (frozenShape_pos hk)).ne'
  have ha : frozenShape k ≠ 0 := (frozenShape_pos hk).ne'
  unfold frozenExp
  rw [frozen_T_integral hk, frozen_normalisation hk]
  field_simp

/-- E_{π₀}[√T] = Γ(λ + ½)/Γ(λ). -/
theorem frozen_mean_sqrtT (hk : 0 < k) :
    frozenExp k (fun η => |η| ^ k)
      = Real.Gamma (frozenShape k + 1 / 2) / Real.Gamma (frozenShape k) := by
  have hΓ : Real.Gamma (frozenShape k) ≠ 0 :=
    (Real.Gamma_pos_of_pos (frozenShape_pos hk)).ne'
  have ha : frozenShape k ≠ 0 := (frozenShape_pos hk).ne'
  unfold frozenExp
  rw [frozen_sqrtT_integral hk, frozen_normalisation hk]
  field_simp

/-- Var_{π₀}[√T] = ν^{√T}(k) = λ − (Γ(λ+½)/Γ(λ))². -/
theorem frozen_var_sqrtT (hk : 0 < k) :
    frozenVar k (fun η => |η| ^ k) = nuSqrtT k := by
  have h2 : (fun η : ℝ => (|η| ^ k) ^ 2) = fun η => η ^ (2 * k) := by
    funext η
    rw [← pow_mul, mul_comm, Even.pow_abs (even_two_mul k)]
  simp only [frozenVar, nuSqrtT]
  rw [h2, frozen_mean_T hk, frozen_mean_sqrtT hk]

/-- Parity, even case: Var_{π₀}[η^k] = ν^{√T}(k). -/
theorem frozen_var_even (hk : 0 < k) (he : Even k) :
    frozenVar k (fun η => η ^ k) = nuSqrtT k := by
  have h : (fun η : ℝ => η ^ k) = fun η => |η| ^ k := by
    funext η
    rw [Even.pow_abs he]
  rw [h, frozen_var_sqrtT hk]

/-- The odd-k mean vanishes by symmetry. -/
theorem frozen_odd_mean_zero (hk : 0 < k) (ho : Odd k) :
    ∫ η, η ^ k * frozenDensity k η = 0 := by
  have hint : Integrable (fun x : ℝ => x ^ k * frozenDensity k x) := by
    refine (integrable_pow_abs_mul_frozen hk k).mono'
      (Continuous.aestronglyMeasurable (by unfold frozenDensity; fun_prop))
      (Filter.Eventually.of_forall fun x => ?_)
    have hpos : 0 < frozenDensity k x := Real.exp_pos _
    rw [Real.norm_eq_abs, abs_mul, abs_pow, abs_of_pos hpos]
  refine integral_odd_zero hint fun x => ?_
  rw [ho.neg_pow, frozenDensity, frozenDensity, Even.neg_pow (even_two_mul k)]
  ring

/-- Parity, odd case: Var_{π₀}[η^k] = E_{π₀}[T] = λ. -/
theorem frozen_var_odd (hk : 0 < k) (ho : Odd k) :
    frozenVar k (fun η => η ^ k) = frozenShape k := by
  have hmean : frozenExp k (fun η => η ^ k) = 0 := by
    unfold frozenExp
    rw [frozen_odd_mean_zero hk ho, zero_div]
  have h2 : (fun η : ℝ => (η ^ k) ^ 2) = fun η => η ^ (2 * k) := by
    funext η
    rw [← pow_mul, mul_comm]
  simp only [frozenVar]
  rw [h2, hmean, frozen_mean_T hk]
  ring

end FrozenLaw

section ScaleInvariance

variable {k : ℕ}

/-- The renormalised posterior density exp(Zη^k − η^{2k}). -/
noncomputable def renormDensity (k : ℕ) (Z η : ℝ) : ℝ :=
  Real.exp (Z * η ^ k - η ^ (2 * k))

noncomputable def renormExp (k : ℕ) (Z : ℝ) (f : ℝ → ℝ) : ℝ :=
  (∫ η, f η * renormDensity k Z η) / (∫ η, renormDensity k Z η)

noncomputable def renormVar (k : ℕ) (Z : ℝ) (f : ℝ → ℝ) : ℝ :=
  renormExp k Z (fun η => f η ^ 2) - (renormExp k Z f) ^ 2

/-- The rescaling c = B^{1/(2k)} that takes the model coordinate to
    the dimensionless one. -/
noncomputable def scaleC (k : ℕ) (B : ℝ) : ℝ := B ^ (((2 * k : ℕ) : ℝ)⁻¹)

lemma renormDensity_zero (k : ℕ) : renormDensity k 0 = frozenDensity k := by
  funext η
  simp [renormDensity, frozenDensity]

/-- The frozen posterior is the renormalised posterior at Z = 0. -/
theorem frozenVar_eq_renormVar (k : ℕ) (f : ℝ → ℝ) :
    frozenVar k f = renormVar k 0 f := by
  simp only [frozenVar, frozenExp, renormVar, renormExp, renormDensity_zero]

lemma scaleC_pos {B : ℝ} (hB : 0 < B) : 0 < scaleC k B :=
  Real.rpow_pos_of_pos hB _

lemma scaleC_pow (hk : 0 < k) {B : ℝ} (hB : 0 < B) : scaleC k B ^ (2 * k) = B :=
  Real.rpow_inv_natCast_pow hB.le (by omega)

lemma scaleC_pow_k (hk : 0 < k) {B : ℝ} (hB : 0 < B) : scaleC k B ^ k = Real.sqrt B := by
  have h : (scaleC k B ^ k) ^ 2 = B := by
    rw [← pow_mul, mul_comm, scaleC_pow hk hB]
  rw [show Real.sqrt B = Real.sqrt ((scaleC k B ^ k) ^ 2) by rw [h],
    Real.sqrt_sq (pow_nonneg (scaleC_pos hB).le k)]

/-- The model-scale density exp(A s^k − B s^{2k}) is the renormalised
    density at η = c·s with Z = A/√B. -/
theorem scaled_density_eq (hk : 0 < k) {A B : ℝ} (hB : 0 < B) (s : ℝ) :
    Real.exp (A * s ^ k - B * s ^ (2 * k))
      = renormDensity k (A / Real.sqrt B) (scaleC k B * s) := by
  unfold renormDensity
  congr 1
  rw [mul_pow, mul_pow, scaleC_pow_k hk hB, scaleC_pow hk hB]
  have hs : Real.sqrt B ≠ 0 := (Real.sqrt_pos.mpr hB).ne'
  field_simp

/-- Every expectation ratio of the model-scale posterior, read in the
    dimensionless coordinate, is the renormalised expectation at
    Z = A/√B: the scale B cancels. -/
theorem scaled_ratio_invariant (hk : 0 < k) {A B : ℝ} (hB : 0 < B) (g : ℝ → ℝ) :
    (∫ s, g (scaleC k B * s) * Real.exp (A * s ^ k - B * s ^ (2 * k)))
        / (∫ s, Real.exp (A * s ^ k - B * s ^ (2 * k)))
      = renormExp k (A / Real.sqrt B) g := by
  have hc0 : 0 < scaleC k B := scaleC_pos hB
  have hne : |(scaleC k B)⁻¹| ≠ 0 := (abs_pos.mpr (inv_ne_zero hc0.ne')).ne'
  have h1 : (∫ s, g (scaleC k B * s) * Real.exp (A * s ^ k - B * s ^ (2 * k)))
      = |(scaleC k B)⁻¹| * ∫ η, g η * renormDensity k (A / Real.sqrt B) η := by
    have e1 : (∫ s, g (scaleC k B * s) * Real.exp (A * s ^ k - B * s ^ (2 * k)))
        = ∫ s, (fun η => g η * renormDensity k (A / Real.sqrt B) η) (scaleC k B * s) := by
      congr 1
      funext s
      rw [scaled_density_eq hk hB s]
    rw [e1]
    exact MeasureTheory.Measure.integral_comp_mul_left (fun η => g η * renormDensity k (A / Real.sqrt B) η)
      (scaleC k B)
  have h2 : (∫ s, Real.exp (A * s ^ k - B * s ^ (2 * k)))
      = |(scaleC k B)⁻¹| * ∫ η, renormDensity k (A / Real.sqrt B) η := by
    have e2 : (∫ s, Real.exp (A * s ^ k - B * s ^ (2 * k)))
        = ∫ s, (fun η => renormDensity k (A / Real.sqrt B) η) (scaleC k B * s) := by
      congr 1
      funext s
      rw [scaled_density_eq hk hB s]
    rw [e2]
    exact MeasureTheory.Measure.integral_comp_mul_left (fun η => renormDensity k (A / Real.sqrt B) η) (scaleC k B)
  unfold renormExp
  rw [h1, h2, mul_div_mul_left _ _ hne]

/-- Universality at the renormalised level: the fluctuation of the
    dimensionless coordinate η = c·s under the (A, B) posterior depends
    on (A, B) only through Z = A/√B. -/
theorem nu_scale_invariance (hk : 0 < k) {A B : ℝ} (hB : 0 < B) :
    (∫ s, ((scaleC k B * s) ^ k) ^ 2 * Real.exp (A * s ^ k - B * s ^ (2 * k)))
        / (∫ s, Real.exp (A * s ^ k - B * s ^ (2 * k)))
      - ((∫ s, (scaleC k B * s) ^ k * Real.exp (A * s ^ k - B * s ^ (2 * k)))
        / (∫ s, Real.exp (A * s ^ k - B * s ^ (2 * k)))) ^ 2
      = renormVar k (A / Real.sqrt B) (fun η => η ^ k) := by
  simp only [renormVar]
  rw [← scaled_ratio_invariant hk hB (fun η => (η ^ k) ^ 2),
    ← scaled_ratio_invariant hk hB (fun η => η ^ k)]

end ScaleInvariance

section KOne

open ProbabilityTheory
open scoped NNReal

/-- The Gaussian density at variance one half. -/
lemma gaussianPDFReal_half (m η : ℝ) :
    gaussianPDFReal m (1/2 : ℝ≥0) η = (Real.sqrt Real.pi)⁻¹ * Real.exp (-(η - m) ^ 2) := by
  simp only [gaussianPDFReal_def]
  push_cast
  have h1 : (2:ℝ) * Real.pi * (1 / 2) = Real.pi := by ring
  have h2 : (2:ℝ) * (1 / 2) = 1 := by norm_num
  rw [h1, h2, div_one]

/-- At k = 1 the renormalised density is, up to a constant, the Gaussian
    of mean Z/2 and variance 1/2. -/
lemma renormDensity_one_eq (Z η : ℝ) :
    renormDensity 1 Z η
      = (Real.exp (Z ^ 2 / 4) * Real.sqrt Real.pi) * gaussianPDFReal (Z / 2) (1/2 : ℝ≥0) η := by
  rw [gaussianPDFReal_half]
  unfold renormDensity
  have hs : Real.sqrt Real.pi ≠ 0 := (Real.sqrt_pos.mpr Real.pi_pos).ne'
  have h : Real.exp (Z * η ^ 1 - η ^ (2 * 1))
      = Real.exp (Z ^ 2 / 4) * Real.exp (-(η - Z / 2) ^ 2) := by
    rw [← Real.exp_add]
    congr 1
    ring
  rw [h]
  field_simp

lemma integral_gaussianReal_half (m : ℝ) (g : ℝ → ℝ) :
    ∫ x, g x ∂gaussianReal m (1/2 : ℝ≥0)
      = ∫ x, gaussianPDFReal m (1/2 : ℝ≥0) x * g x := by
  rw [integral_gaussianReal_eq_integral_smul (by norm_num)]
  simp only [smul_eq_mul]

/-- At k = 1 every renormalised expectation is a Gaussian expectation
    at mean Z/2 and variance 1/2. -/
theorem renormExp_one (Z : ℝ) (g : ℝ → ℝ) :
    renormExp 1 Z g = ∫ x, g x ∂gaussianReal (Z / 2) (1/2 : ℝ≥0) := by
  unfold renormExp
  have hC : 0 < Real.exp (Z ^ 2 / 4) * Real.sqrt Real.pi := by positivity
  simp only [renormDensity_one_eq]
  rw [integral_gaussianReal_half]
  have hnum : ∫ x, g x * ((Real.exp (Z ^ 2 / 4) * Real.sqrt Real.pi)
        * gaussianPDFReal (Z / 2) (1/2 : ℝ≥0) x)
      = (Real.exp (Z ^ 2 / 4) * Real.sqrt Real.pi)
        * ∫ x, gaussianPDFReal (Z / 2) (1/2 : ℝ≥0) x * g x := by
    rw [← integral_const_mul]
    congr 1
    funext x
    ring
  have hden : ∫ x, (Real.exp (Z ^ 2 / 4) * Real.sqrt Real.pi)
        * gaussianPDFReal (Z / 2) (1/2 : ℝ≥0) x
      = Real.exp (Z ^ 2 / 4) * Real.sqrt Real.pi := by
    rw [integral_const_mul, integral_gaussianPDFReal_eq_one _ (by norm_num), mul_one]
  rw [hnum, hden, mul_div_cancel_left₀ _ hC.ne']

/-- At k = 1 the renormalised fluctuation is 1/2 for every Z: the
    Gaussian variance. -/
theorem renormVar_one (Z : ℝ) : renormVar 1 Z (fun η => η ^ 1) = 1 / 2 := by
  unfold renormVar
  rw [renormExp_one, renormExp_one]
  have hv := variance_id_gaussianReal (μ := Z / 2) (v := (1/2 : ℝ≥0))
  rw [variance_eq_sub (memLp_id_gaussianReal 2)] at hv
  simp only [Pi.pow_apply, id, pow_one] at hv ⊢
  rw [hv]
  norm_num

/-- ν_LO(k): the renormalised fluctuation of η^k averaged over
    Z ∼ N(0, 2). The paper reports it numerically for k ≥ 2. -/
noncomputable def nuLO (k : ℕ) : ℝ :=
  ∫ Z, renormVar k Z (fun η => η ^ k) ∂gaussianReal 0 2

/-- At k = 1 the universal constant is exactly 1/2. -/
theorem nuLO_one : nuLO 1 = 1 / 2 := by
  unfold nuLO
  simp only [renormVar_one]
  simp

/-- At k = 1 the Z-average and the frozen-Z variance agree, the
    boundary case of the paper's strict inequality for k ≥ 2. -/
theorem nuLO_one_eq_frozen : nuLO 1 = frozenVar 1 (fun η => η ^ 1) := by
  rw [nuLO_one, frozen_var_odd one_pos odd_one]
  unfold frozenShape
  norm_num

end KOne

end DeadDirections


==> anc/DeadDirections/NuInequality.lean <==
/-
  The strict inequality of the ν universality theorem.

  With π_Z ∝ exp(Zη^k − η^{2k}) and V(Z) = Var_{π_Z}[η^k], the theorem
  compares the Z-average ν_LO(k) = E_{Z ∼ N(0,2)} V(Z) with the frozen
  value V(0). Two exact facts carry the comparison. The first holds at
  every order k: integrating the derivative of η·e^{Zη^k − η^{2k}} over
  the line gives the Gamma–Stein identity c₂ = λc + (Z/2)c₁ for the
  moments c, c₁, c₂ of the tilted density, so with m(Z) = c₁/c the
  variance satisfies the Riccati relation V(Z) = λ + m(Z)(Z/2 − m(Z)).
  The second is the sign 0 ≤ m(Z) ≤ Z/2 at Z ≥ 0 for odd k: the
  substitution s = η^k turns c(Z)e^{−Z²/4} into the Gaussian average of
  |s|^{1/k − 1}, a symmetric weight decreasing in |s|, and such an
  average decreases as the Gaussian centre moves away from zero. At odd
  k therefore V(Z) > λ = V(0) for every Z ≠ 0 and the Gaussian average
  is strictly larger than the frozen value.
-/
import DeadDirections.NuFrozen
import Mathlib.MeasureTheory.Function.Jacobian

namespace DeadDirections

open MeasureTheory Set Filter Topology

section TiltedMoments

variable {k : ℕ}

/-- The tilted density is dominated by a Gaussian. -/
lemma renormDensity_le_gauss (hk : 0 < k) (Z η : ℝ) :
    renormDensity k Z η ≤ Real.exp (Z ^ 2 / 2 + 1 / 2) * Real.exp (-(η ^ 2 / 2)) := by
  unfold renormDensity
  rw [← Real.exp_add, Real.exp_le_exp]
  have h1 : Z * η ^ k ≤ η ^ (2 * k) / 2 + Z ^ 2 / 2 := by
    have h2k : η ^ (2 * k) = (η ^ k) ^ 2 := by rw [pow_mul']
    rw [h2k]
    nlinarith [sq_nonneg (η ^ k - Z)]
  have h2 : -(η ^ (2 * k) / 2) ≤ 1 / 2 - η ^ 2 / 2 := by
    have hx2 : 0 ≤ η ^ 2 := sq_nonneg η
    rw [pow_mul]
    rcases le_or_gt (η ^ 2) 1 with h | h
    · have : 0 ≤ (η ^ 2) ^ k := pow_nonneg hx2 k
      linarith
    · have : η ^ 2 ≤ (η ^ 2) ^ k := le_self_pow₀ h.le hk.ne'
      linarith
  linarith

lemma renormDensity_pos (k : ℕ) (Z η : ℝ) : 0 < renormDensity k Z η := Real.exp_pos _

/-- Every polynomial moment of the tilted density is integrable. -/
theorem integrable_pow_abs_mul_renorm (hk : 0 < k) (Z : ℝ) (m : ℕ) :
    Integrable (fun η : ℝ => |η| ^ m * renormDensity k Z η) := by
  have h1 : Integrable (fun x : ℝ => x ^ m * Real.exp (-(1 / 2) * x ^ 2)) := by
    have hm : (-1:ℝ) < m := by
      have : (0:ℝ) ≤ m := Nat.cast_nonneg m
      linarith
    refine (integrable_rpow_mul_exp_neg_mul_sq (by norm_num : (0:ℝ) < 1 / 2) hm).congr
      (Filter.Eventually.of_forall fun x => ?_)
    simp [Real.rpow_natCast]
  have h2 := (h1.abs).const_mul (Real.exp (Z ^ 2 / 2 + 1 / 2))
  refine h2.mono' (Continuous.aestronglyMeasurable (by unfold renormDensity; fun_prop))
    (Filter.Eventually.of_forall fun x => ?_)
  rw [Real.norm_eq_abs,
    abs_of_nonneg (mul_nonneg (pow_nonneg (abs_nonneg _) _) (renormDensity_pos k Z x).le),
    abs_mul, abs_pow, abs_of_pos (Real.exp_pos _)]
  have hle := renormDensity_le_gauss hk Z x
  have hm0 : 0 ≤ |x| ^ m := by positivity
  calc |x| ^ m * renormDensity k Z x
      ≤ |x| ^ m * (Real.exp (Z ^ 2 / 2 + 1 / 2) * Real.exp (-(x ^ 2 / 2))) := by gcongr
    _ = Real.exp (Z ^ 2 / 2 + 1 / 2) * (|x| ^ m * Real.exp (-(1 / 2) * x ^ 2)) := by
        rw [show -(1 / 2 : ℝ) * x ^ 2 = -(x ^ 2 / 2) by ring]
        ring

theorem integrable_pow_mul_renorm (hk : 0 < k) (Z : ℝ) (m : ℕ) :
    Integrable (fun η : ℝ => η ^ m * renormDensity k Z η) := by
  refine (integrable_pow_abs_mul_renorm hk Z m).mono'
    (Continuous.aestronglyMeasurable (by unfold renormDensity; fun_prop))
    (Filter.Eventually.of_forall fun x => ?_)
  rw [Real.norm_eq_abs, abs_mul, abs_pow, abs_of_pos (renormDensity_pos k Z x)]

theorem integrable_renorm (hk : 0 < k) (Z : ℝ) :
    Integrable (fun η : ℝ => renormDensity k Z η) := by
  simpa using integrable_pow_abs_mul_renorm hk Z 0

/-- The three moments c, c₁, c₂ of the tilted density. -/
noncomputable def tiltC (k : ℕ) (Z : ℝ) : ℝ := ∫ η, renormDensity k Z η
noncomputable def tiltC1 (k : ℕ) (Z : ℝ) : ℝ := ∫ η, η ^ k * renormDensity k Z η
noncomputable def tiltC2 (k : ℕ) (Z : ℝ) : ℝ := ∫ η, η ^ (2 * k) * renormDensity k Z η

lemma tiltC_pos (hk : 0 < k) (Z : ℝ) : 0 < tiltC k Z := by
  unfold tiltC
  rw [integral_pos_iff_support_of_nonneg_ae
    (Filter.Eventually.of_forall fun η => (renormDensity_pos k Z η).le) (integrable_renorm hk Z)]
  have : Function.support (fun η : ℝ => renormDensity k Z η) = univ := by
    ext η
    simp [(renormDensity_pos k Z η).ne']
  rw [this]
  simp

/-- The boundary function η·e^{Zη^k − η^{2k}} vanishes at +∞. -/
lemma tendsto_mul_renorm_atTop (hk : 0 < k) (Z : ℝ) :
    Tendsto (fun η : ℝ => η * renormDensity k Z η) atTop (𝓝 0) := by
  have hC : Tendsto (fun η : ℝ => (Real.exp (Z ^ 2 / 2 + 1 / 2) * Real.exp (1 / 2))
      * (η * Real.exp (-η))) atTop (𝓝 0) := by
    have := (Real.tendsto_pow_mul_exp_neg_atTop_nhds_zero 1).const_mul
      (Real.exp (Z ^ 2 / 2 + 1 / 2) * Real.exp (1 / 2))
    simpa using this
  refine squeeze_zero' ((Filter.eventually_ge_atTop 0).mono fun η hη =>
    mul_nonneg hη (renormDensity_pos k Z η).le) ?_ hC
  filter_upwards [Filter.eventually_ge_atTop 1] with η hη
  have h1 := renormDensity_le_gauss hk Z η
  have h2 : Real.exp (-(η ^ 2 / 2)) ≤ Real.exp (1 / 2) * Real.exp (-η) := by
    rw [← Real.exp_add, Real.exp_le_exp]
    nlinarith [sq_nonneg (η - 1)]
  calc η * renormDensity k Z η
      ≤ η * (Real.exp (Z ^ 2 / 2 + 1 / 2) * (Real.exp (1 / 2) * Real.exp (-η))) := by
        refine mul_le_mul_of_nonneg_left (h1.trans ?_) (by linarith)
        gcongr
    _ = _ := by ring

/-- The boundary function vanishes at −∞, by the reflection η ↦ −η. -/
lemma tendsto_mul_renorm_atBot (hk : 0 < k) (Z : ℝ) :
    Tendsto (fun η : ℝ => η * renormDensity k Z η) atBot (𝓝 0) := by
  have h := (tendsto_mul_renorm_atTop hk ((-1) ^ k * Z)).neg
  rw [neg_zero] at h
  have h' := h.comp tendsto_neg_atBot_atTop
  refine h'.congr fun η => ?_
  have hs : ((-1:ℝ) ^ k) * (-1) ^ k = 1 := by
    rw [← pow_add, ← two_mul, Even.neg_one_pow (even_two_mul k)]
  have hexp : (-1) ^ k * Z * (-η) ^ k - (-η) ^ (2 * k) = Z * η ^ k - η ^ (2 * k) := by
    rw [neg_pow η k, neg_pow η (2 * k), Even.neg_one_pow (even_two_mul k)]
    linear_combination (Z * η ^ k) * hs
  simp only [Function.comp, renormDensity, hexp]
  ring

end TiltedMoments

section Stein

variable {k : ℕ}

/-- Stein's identity for the tilted family: c₂ = λ c + (Z/2) c₁. -/
theorem tilt_stein (hk : 0 < k) (Z : ℝ) :
    tiltC2 k Z = frozenShape k * tiltC k Z + (Z / 2) * tiltC1 k Z := by
  set F : ℝ → ℝ := fun η => η * renormDensity k Z η with hF
  set F' : ℝ → ℝ := fun η =>
    renormDensity k Z η * (1 + Z * k * η ^ k - 2 * k * η ^ (2 * k)) with hF'
  have hderiv : ∀ η, HasDerivAt F (F' η) η := by
    intro η
    have h1 : HasDerivAt (fun η : ℝ => Z * η ^ k - η ^ (2 * k))
        (Z * (k * η ^ (k - 1)) - (2 * k) * η ^ (2 * k - 1)) η := by
      have := ((hasDerivAt_pow k η).const_mul Z).sub (hasDerivAt_pow (2 * k) η)
      simpa using this
    have h2 : HasDerivAt (fun η : ℝ => renormDensity k Z η)
        (Real.exp (Z * η ^ k - η ^ (2 * k))
          * (Z * (k * η ^ (k - 1)) - (2 * k) * η ^ (2 * k - 1))) η := by
      unfold renormDensity
      exact h1.exp
    have h3 := (hasDerivAt_id η).mul h2
    refine h3.congr_deriv ?_
    simp only [hF', renormDensity, id]
    have hk1 : η * η ^ (k - 1) = η ^ k := by
      rw [← pow_succ', Nat.sub_add_cancel hk]
    have hk2 : η * η ^ (2 * k - 1) = η ^ (2 * k) := by
      rw [← pow_succ', Nat.sub_add_cancel (by omega)]
    calc 1 * Real.exp (Z * η ^ k - η ^ (2 * k))
          + η * (Real.exp (Z * η ^ k - η ^ (2 * k))
            * (Z * (k * η ^ (k - 1)) - (2 * k) * η ^ (2 * k - 1)))
        = Real.exp (Z * η ^ k - η ^ (2 * k))
          * (1 + Z * k * (η * η ^ (k - 1)) - 2 * k * (η * η ^ (2 * k - 1))) := by ring
      _ = _ := by rw [hk1, hk2]
  have hint : Integrable F' := by
    have h0 := integrable_renorm hk Z
    have h1 := (integrable_pow_mul_renorm hk Z k).const_mul (Z * k)
    have h2 := (integrable_pow_mul_renorm hk Z (2 * k)).const_mul (2 * k)
    refine ((h0.add h1).sub h2).congr (Filter.Eventually.of_forall fun η => ?_)
    simp only [hF', Pi.add_apply, Pi.sub_apply]
    ring
  have hIoi := integral_Ioi_of_hasDerivAt_of_tendsto' (a := 0) (fun x _ => hderiv x)
    hint.integrableOn (tendsto_mul_renorm_atTop hk Z)
  have hIic := integral_Iic_of_hasDerivAt_of_tendsto' (a := 0) (fun x _ => hderiv x)
    hint.integrableOn (tendsto_mul_renorm_atBot hk Z)
  have hsplit := integral_add_compl (μ := volume) (measurableSet_Ioi (a := (0:ℝ))) hint
  rw [compl_Ioi] at hsplit
  have hzero : ∫ η, F' η = 0 := by linarith [hsplit, hIoi, hIic]
  have hexpand : ∫ η, F' η
      = tiltC k Z + (Z * k) * tiltC1 k Z - (2 * k) * tiltC2 k Z := by
    have h0 := integrable_renorm hk Z
    have h1 := (integrable_pow_mul_renorm hk Z k).const_mul (Z * k)
    have h2 := (integrable_pow_mul_renorm hk Z (2 * k)).const_mul (2 * k)
    have e : (fun η => F' η) = fun η =>
        (renormDensity k Z η + (Z * k) * (η ^ k * renormDensity k Z η))
          - (2 * k) * (η ^ (2 * k) * renormDensity k Z η) := by
      funext η
      simp only [hF']
      ring
    have h01 : Integrable (fun η : ℝ =>
        renormDensity k Z η + (Z * k) * (η ^ k * renormDensity k Z η)) := h0.add h1
    rw [e, integral_sub h01 h2, integral_add h0 h1, integral_const_mul, integral_const_mul]
    rfl
  have hk' : (k:ℝ) ≠ 0 := by exact_mod_cast hk.ne'
  rw [hexpand] at hzero
  unfold frozenShape
  field_simp
  linear_combination (-(1:ℝ)) * hzero

/-- The Riccati relation V(Z) = λ + m(Z)(Z/2 − m(Z)), at every order k. -/
theorem renormVar_riccati (hk : 0 < k) (Z : ℝ) :
    renormVar k Z (fun η => η ^ k)
      = frozenShape k + (tiltC1 k Z / tiltC k Z) * (Z / 2 - tiltC1 k Z / tiltC k Z) := by
  have hc : tiltC k Z ≠ 0 := (tiltC_pos hk Z).ne'
  simp only [renormVar, renormExp]
  have e2 : (∫ η, (η ^ k) ^ 2 * renormDensity k Z η) = tiltC2 k Z := by
    unfold tiltC2
    congr 1
    funext η
    rw [← pow_mul, mul_comm k 2]
  have e1 : (∫ η, η ^ k * renormDensity k Z η) = tiltC1 k Z := rfl
  have e0 : (∫ η, renormDensity k Z η) = tiltC k Z := rfl
  rw [e2, e1, e0, tilt_stein hk Z]
  field_simp
  ring

end Stein

section OddSign

variable {k : ℕ}

lemma odd_pow_surjective (ho : Odd k) : Function.Surjective (fun x : ℝ => x ^ k) := by
  have hk0 : k ≠ 0 := ho.pos.ne'
  intro y
  rcases le_or_gt 0 y with hy | hy
  · exact ⟨y ^ ((k:ℝ)⁻¹), Real.rpow_inv_natCast_pow hy hk0⟩
  · refine ⟨-((-y) ^ ((k:ℝ)⁻¹)), ?_⟩
    show (-((-y) ^ ((k:ℝ)⁻¹))) ^ k = y
    rw [ho.neg_pow, Real.rpow_inv_natCast_pow (by linarith) hk0, neg_neg]

lemma odd_pow_image_univ (ho : Odd k) : (fun x : ℝ => x ^ k) '' univ = univ := by
  rw [image_univ, (odd_pow_surjective ho).range_eq]

/-- The Jacobian weight of s = η^k cancels the power |s|^{1/k − 1}/k off η = 0. -/
lemma odd_pow_jacobian_weight (hk : 0 < k) {η : ℝ} (hη : η ≠ 0) :
    |(k:ℝ) * η ^ (k - 1)| * (|η ^ k| ^ ((1:ℝ) / k - 1) / k) = 1 := by
  have hη0 : 0 < |η| := abs_pos.mpr hη
  have hkR : (0:ℝ) < k := by exact_mod_cast hk
  rw [abs_mul, Nat.abs_cast, abs_pow, abs_pow]
  have h1 : (|η| ^ k) ^ ((1:ℝ) / k - 1) = |η| ^ ((1:ℝ) - k) := by
    rw [← Real.rpow_natCast, ← Real.rpow_mul hη0.le]
    congr 1
    rw [mul_sub, mul_one_div_cancel hkR.ne', mul_one]
  have h2 : (|η| ^ (k - 1) : ℝ) = |η| ^ ((k:ℝ) - 1) := by
    rw [← Real.rpow_natCast, Nat.cast_sub hk, Nat.cast_one]
  rw [h1, h2]
  have h3 : |η| ^ ((k:ℝ) - 1) * |η| ^ ((1:ℝ) - k) = 1 := by
    rw [← Real.rpow_add hη0, show (k:ℝ) - 1 + (1 - k) = 0 by ring, Real.rpow_zero]
  calc (k:ℝ) * |η| ^ ((k:ℝ) - 1) * (|η| ^ ((1:ℝ) - k) / k)
      = (|η| ^ ((k:ℝ) - 1) * |η| ^ ((1:ℝ) - k)) * (k / k) := by ring
    _ = 1 := by rw [h3, div_self hkR.ne', one_mul]

/-- The substitution s = η^k on the line, for odd k. -/
theorem integral_comp_odd_pow (ho : Odd k) (G : ℝ → ℝ) :
    ∫ η, G (η ^ k) = ∫ s, |s| ^ ((1:ℝ) / k - 1) / k * G s := by
  have hk := ho.pos
  have key := integral_image_eq_integral_abs_deriv_smul (s := univ) (f := fun x : ℝ => x ^ k)
    (f' := fun x => (k:ℝ) * x ^ (k - 1)) MeasurableSet.univ
    (fun x _ => (hasDerivAt_pow k x).hasDerivWithinAt)
    ((ho.strictMono_pow).injective.injOn)
    (fun s => |s| ^ ((1:ℝ) / k - 1) / k * G s)
  rw [odd_pow_image_univ ho, setIntegral_univ, setIntegral_univ] at key
  rw [key]
  refine integral_congr_ae ?_
  have hae : ∀ᵐ η : ℝ, η ≠ 0 := by
    rw [ae_iff]
    simp
  filter_upwards [hae] with η hη
  simp only [smul_eq_mul]
  calc G (η ^ k)
      = (|(k:ℝ) * η ^ (k - 1)| * (|η ^ k| ^ ((1:ℝ) / k - 1) / k)) * G (η ^ k) := by
        rw [odd_pow_jacobian_weight hk hη, one_mul]
    _ = |(k:ℝ) * η ^ (k - 1)| * (|η ^ k| ^ ((1:ℝ) / k - 1) / k * G (η ^ k)) := by ring

/-- Integrability transfers across the substitution. -/
theorem integrable_comp_odd_pow_iff (ho : Odd k) (G : ℝ → ℝ) :
    Integrable (fun s => |s| ^ ((1:ℝ) / k - 1) / k * G s)
      ↔ Integrable (fun η => G (η ^ k)) := by
  have hk := ho.pos
  have key := integrableOn_image_iff_integrableOn_abs_deriv_smul (s := univ)
    (f := fun x : ℝ => x ^ k) (f' := fun x => (k:ℝ) * x ^ (k - 1)) MeasurableSet.univ
    (fun x _ => (hasDerivAt_pow k x).hasDerivWithinAt)
    ((ho.strictMono_pow).injective.injOn)
    (fun s => |s| ^ ((1:ℝ) / k - 1) / k * G s)
  rw [odd_pow_image_univ ho, integrableOn_univ, integrableOn_univ] at key
  rw [key]
  refine integrable_congr ?_
  have hae : ∀ᵐ η : ℝ, η ≠ 0 := by
    rw [ae_iff]
    simp
  filter_upwards [hae] with η hη
  simp only [smul_eq_mul]
  rw [← mul_assoc, odd_pow_jacobian_weight hk hη, one_mul]

/-- The gap (Z/2)c − c₁ as a shifted Gaussian integral against the
    weight |v + Z/2|^{1/k − 1}. -/
theorem tilt_gap_eq (ho : Odd k) (Z : ℝ) :
    (Z / 2) * tiltC k Z - tiltC1 k Z
      = Real.exp (Z ^ 2 / 4) / k
        * ∫ v, (-v) * Real.exp (-v ^ 2) * |v + Z / 2| ^ ((1:ℝ) / k - 1) := by
  have hk := ho.pos
  have e1 : (Z / 2) * tiltC k Z - tiltC1 k Z
      = ∫ η, (fun s : ℝ => (Z / 2 - s) * Real.exp (Z * s - s ^ 2)) (η ^ k) := by
    unfold tiltC tiltC1
    rw [← integral_const_mul, ← integral_sub ((integrable_renorm hk Z).const_mul _)
      (integrable_pow_mul_renorm hk Z k)]
    congr 1
    funext η
    simp only [renormDensity]
    rw [← pow_mul, mul_comm k 2]
    ring
  rw [e1, integral_comp_odd_pow ho (fun s : ℝ => (Z / 2 - s) * Real.exp (Z * s - s ^ 2))]
  rw [← integral_add_right_eq_self
    (fun s : ℝ => |s| ^ ((1:ℝ) / k - 1) / k * ((Z / 2 - s) * Real.exp (Z * s - s ^ 2))) (Z / 2)]
  rw [← integral_const_mul]
  congr 1
  funext v
  have he : Real.exp (Z * (v + Z / 2) - (v + Z / 2) ^ 2)
      = Real.exp (Z ^ 2 / 4) * Real.exp (-v ^ 2) := by
    rw [← Real.exp_add]
    congr 1
    ring
  rw [he]
  ring

/-- The shifted integrand is integrable. -/
theorem tilt_gap_integrable (ho : Odd k) (Z : ℝ) :
    Integrable (fun v : ℝ => (-v) * Real.exp (-v ^ 2) * |v + Z / 2| ^ ((1:ℝ) / k - 1)) := by
  have hk := ho.pos
  have hη : Integrable (fun η : ℝ =>
      (fun s : ℝ => (Z / 2 - s) * Real.exp (Z * s - s ^ 2)) (η ^ k)) := by
    refine (((integrable_renorm hk Z).const_mul (Z / 2)).sub
      (integrable_pow_mul_renorm hk Z k)).congr (Filter.Eventually.of_forall fun η => ?_)
    show (Z / 2) * renormDensity k Z η - η ^ k * renormDensity k Z η
      = (Z / 2 - η ^ k) * Real.exp (Z * η ^ k - (η ^ k) ^ 2)
    unfold renormDensity
    rw [← pow_mul, mul_comm k 2]
    ring
  have hg := (integrable_comp_odd_pow_iff ho
    (fun s : ℝ => (Z / 2 - s) * Real.exp (Z * s - s ^ 2))).mpr hη
  have hshift := hg.comp_add_right (Z / 2)
  refine (hshift.const_mul (k * Real.exp (-(Z ^ 2 / 4)))).congr
    (Filter.Eventually.of_forall fun v => ?_)
  beta_reduce
  have he : Real.exp (Z * (v + Z / 2) - (v + Z / 2) ^ 2)
      = Real.exp (Z ^ 2 / 4) * Real.exp (-v ^ 2) := by
    rw [← Real.exp_add]
    congr 1
    ring
  rw [he]
  have hkR : (k:ℝ) ≠ 0 := by exact_mod_cast hk.ne'
  have hE : Real.exp (-(Z ^ 2 / 4)) * Real.exp (Z ^ 2 / 4) = 1 := by
    rw [← Real.exp_add]
    simp
  calc (k:ℝ) * Real.exp (-(Z ^ 2 / 4))
        * (|v + Z / 2| ^ ((1:ℝ) / k - 1) / k
          * ((Z / 2 - (v + Z / 2)) * (Real.exp (Z ^ 2 / 4) * Real.exp (-v ^ 2))))
      = (Real.exp (-(Z ^ 2 / 4)) * Real.exp (Z ^ 2 / 4)) * (k / k)
        * ((-v) * Real.exp (-v ^ 2) * |v + Z / 2| ^ ((1:ℝ) / k - 1)) := by ring
    _ = (-v) * Real.exp (-v ^ 2) * |v + Z / 2| ^ ((1:ℝ) / k - 1) := by
        rw [hE, div_self hkR, one_mul, one_mul]

/-- The paired integrand v e^{−v²}(|Z/2 − v|^{r} − |Z/2 + v|^{r}) is
    nonnegative off the two points v = ±Z/2. -/
lemma pair_nonneg (ho : Odd k) {Z : ℝ} (hZ : 0 ≤ Z) {v : ℝ}
    (h1 : v ≠ Z / 2) (h2 : v ≠ -(Z / 2)) :
    0 ≤ (-v) * Real.exp (-v ^ 2) * |v + Z / 2| ^ ((1:ℝ) / k - 1)
      + (-(-v)) * Real.exp (-(-v) ^ 2) * |-v + Z / 2| ^ ((1:ℝ) / k - 1) := by
  have hr : (1:ℝ) / k - 1 ≤ 0 := by
    have hk1 : (1:ℝ) ≤ k := by exact_mod_cast ho.pos
    have : (1:ℝ) / k ≤ 1 := by
      rw [div_le_one (by linarith)]
      exact hk1
    linarith
  have hpos1 : 0 < |v + Z / 2| := abs_pos.mpr (fun h => h2 (by linarith))
  have hpos2 : 0 < |-v + Z / 2| := abs_pos.mpr (fun h => h1 (by linarith))
  have hsq : (-v) ^ 2 = v ^ 2 := by ring
  rw [hsq, neg_neg]
  have e : (-v) * Real.exp (-v ^ 2) * |v + Z / 2| ^ ((1:ℝ) / k - 1)
      + v * Real.exp (-v ^ 2) * |-v + Z / 2| ^ ((1:ℝ) / k - 1)
      = v * Real.exp (-v ^ 2)
        * (|-v + Z / 2| ^ ((1:ℝ) / k - 1) - |v + Z / 2| ^ ((1:ℝ) / k - 1)) := by ring
  rw [e]
  rcases le_or_gt 0 v with hv | hv
  · have hle : |-v + Z / 2| ≤ |v + Z / 2| := by
      rw [abs_of_nonneg (by linarith : 0 ≤ v + Z / 2)]
      exact abs_le.mpr ⟨by linarith, by linarith⟩
    have := Real.rpow_le_rpow_of_nonpos hpos2 hle hr
    exact mul_nonneg (mul_nonneg hv (Real.exp_pos _).le) (by linarith)
  · have hle : |v + Z / 2| ≤ |-v + Z / 2| := by
      rw [abs_of_nonneg (by linarith : 0 ≤ -v + Z / 2)]
      exact abs_le.mpr ⟨by linarith, by linarith⟩
    have := Real.rpow_le_rpow_of_nonpos hpos1 hle hr
    have hve : 0 ≤ (-v) * Real.exp (-v ^ 2) := mul_nonneg (by linarith) (Real.exp_pos _).le
    nlinarith [hve, this]

/-- Strictly positive on 0 < v < Z/2 when k ≥ 3 and Z > 0. -/
lemma pair_pos (hk3 : 3 ≤ k) {Z v : ℝ} (hv0 : 0 < v) (hvZ : v < Z / 2) :
    0 < (-v) * Real.exp (-v ^ 2) * |v + Z / 2| ^ ((1:ℝ) / k - 1)
      + (-(-v)) * Real.exp (-(-v) ^ 2) * |-v + Z / 2| ^ ((1:ℝ) / k - 1) := by
  have hr : (1:ℝ) / k - 1 < 0 := by
    have hk1 : (3:ℝ) ≤ k := by exact_mod_cast hk3
    have : (1:ℝ) / k < 1 := by
      rw [div_lt_one (by linarith)]
      linarith
    linarith
  have hsq : (-v) ^ 2 = v ^ 2 := by ring
  rw [hsq, neg_neg]
  have e : (-v) * Real.exp (-v ^ 2) * |v + Z / 2| ^ ((1:ℝ) / k - 1)
      + v * Real.exp (-v ^ 2) * |-v + Z / 2| ^ ((1:ℝ) / k - 1)
      = v * Real.exp (-v ^ 2)
        * (|-v + Z / 2| ^ ((1:ℝ) / k - 1) - |v + Z / 2| ^ ((1:ℝ) / k - 1)) := by ring
  rw [e]
  have hlt : |-v + Z / 2| < |v + Z / 2| := by
    rw [abs_of_pos (by linarith : 0 < -v + Z / 2), abs_of_pos (by linarith : 0 < v + Z / 2)]
    linarith
  have := Real.rpow_lt_rpow_of_neg (by rw [abs_of_pos (by linarith)]; linarith) hlt hr
  exact mul_pos (mul_pos hv0 (Real.exp_pos _)) (by linarith)

theorem tilt_gap_integral_nonneg (ho : Odd k) {Z : ℝ} (hZ : 0 ≤ Z) :
    0 ≤ ∫ v, (-v) * Real.exp (-v ^ 2) * |v + Z / 2| ^ ((1:ℝ) / k - 1) := by
  set φ : ℝ → ℝ := fun v => (-v) * Real.exp (-v ^ 2) * |v + Z / 2| ^ ((1:ℝ) / k - 1) with hφ
  have hint : Integrable φ := tilt_gap_integrable ho Z
  have hsum : ∫ v, φ v = (1 / 2) * ∫ v, (φ v + φ (-v)) := by
    rw [integral_add hint hint.comp_neg, integral_neg_eq_self φ volume]
    ring
  rw [hsum]
  refine mul_nonneg (by norm_num) (integral_nonneg_of_ae ?_)
  have hae1 : ∀ᵐ v : ℝ, v ≠ Z / 2 := by
    rw [ae_iff]
    simp
  have hae2 : ∀ᵐ v : ℝ, v ≠ -(Z / 2) := by
    rw [ae_iff]
    simp
  filter_upwards [hae1, hae2] with v h1 h2
  exact pair_nonneg ho hZ h1 h2

theorem tilt_gap_integral_pos (ho : Odd k) (hk3 : 3 ≤ k) {Z : ℝ} (hZ : 0 < Z) :
    0 < ∫ v, (-v) * Real.exp (-v ^ 2) * |v + Z / 2| ^ ((1:ℝ) / k - 1) := by
  set φ : ℝ → ℝ := fun v => (-v) * Real.exp (-v ^ 2) * |v + Z / 2| ^ ((1:ℝ) / k - 1) with hφ
  have hint : Integrable φ := tilt_gap_integrable ho Z
  have hsum : ∫ v, φ v = (1 / 2) * ∫ v, (φ v + φ (-v)) := by
    rw [integral_add hint hint.comp_neg, integral_neg_eq_self φ volume]
    ring
  rw [hsum]
  refine mul_pos (by norm_num) ?_
  have hae1 : ∀ᵐ v : ℝ, v ≠ Z / 2 := by
    rw [ae_iff]
    simp
  have hae2 : ∀ᵐ v : ℝ, v ≠ -(Z / 2) := by
    rw [ae_iff]
    simp
  have hnn : 0 ≤ᵐ[volume] fun v => φ v + φ (-v) := by
    filter_upwards [hae1, hae2] with v h1 h2
    exact pair_nonneg ho hZ.le h1 h2
  rw [integral_pos_iff_support_of_nonneg_ae hnn (hint.add hint.comp_neg)]
  refine lt_of_lt_of_le ?_ (measure_mono (s := Ioo 0 (Z / 2)) ?_)
  · rw [Real.volume_Ioo]
    simp [hZ]
  · intro v hv
    rw [Function.mem_support]
    exact (pair_pos hk3 hv.1 hv.2).ne'

/-- The reflection η ↦ −η exchanges Z and −Z at odd k. -/
lemma renormDensity_neg_odd (ho : Odd k) (Z η : ℝ) :
    renormDensity k Z (-η) = renormDensity k (-Z) η := by
  simp only [renormDensity]
  rw [ho.neg_pow, Even.neg_pow (even_two_mul k)]
  congr 1
  ring

/-- The reflected pair η^k rd_Z(η) + (−η)^k rd_Z(−η) is nonnegative at Z ≥ 0. -/
lemma pair_tilt_nonneg (ho : Odd k) {Z : ℝ} (hZ : 0 ≤ Z) (η : ℝ) :
    0 ≤ η ^ k * renormDensity k Z η + (-η) ^ k * renormDensity k Z (-η) := by
  rw [ho.neg_pow, renormDensity_neg_odd ho]
  unfold renormDensity
  rcases le_or_gt 0 (η ^ k) with h | h
  · have : Real.exp (-Z * η ^ k - η ^ (2 * k)) ≤ Real.exp (Z * η ^ k - η ^ (2 * k)) := by
      rw [Real.exp_le_exp]
      nlinarith [mul_nonneg hZ h]
    nlinarith [mul_nonneg h (sub_nonneg.mpr this)]
  · have : Real.exp (Z * η ^ k - η ^ (2 * k)) ≤ Real.exp (-Z * η ^ k - η ^ (2 * k)) := by
      rw [Real.exp_le_exp]
      nlinarith [mul_nonneg hZ (neg_nonneg.mpr h.le)]
    nlinarith [mul_nonneg (neg_nonneg.mpr h.le) (sub_nonneg.mpr this)]

lemma pair_tilt_pos (ho : Odd k) {Z : ℝ} (hZ : 0 < Z) {η : ℝ} (hη : 0 < η) :
    0 < η ^ k * renormDensity k Z η + (-η) ^ k * renormDensity k Z (-η) := by
  rw [ho.neg_pow, renormDensity_neg_odd ho]
  unfold renormDensity
  have hk0 : 0 < η ^ k := pow_pos hη k
  have : Real.exp (-Z * η ^ k - η ^ (2 * k)) < Real.exp (Z * η ^ k - η ^ (2 * k)) := by
    rw [Real.exp_lt_exp]
    nlinarith [mul_pos hZ hk0]
  nlinarith [mul_pos hk0 (sub_pos.mpr this)]

theorem tiltC1_nonneg (ho : Odd k) {Z : ℝ} (hZ : 0 ≤ Z) : 0 ≤ tiltC1 k Z := by
  have hk := ho.pos
  unfold tiltC1
  set φ : ℝ → ℝ := fun η => η ^ k * renormDensity k Z η with hφ
  have hint : Integrable φ := integrable_pow_mul_renorm hk Z k
  have hsum : ∫ η, φ η = (1 / 2) * ∫ η, (φ η + φ (-η)) := by
    rw [integral_add hint hint.comp_neg, integral_neg_eq_self φ volume]
    ring
  rw [hsum]
  exact mul_nonneg (by norm_num) (integral_nonneg fun η => pair_tilt_nonneg ho hZ η)

theorem tiltC1_pos (ho : Odd k) {Z : ℝ} (hZ : 0 < Z) : 0 < tiltC1 k Z := by
  have hk := ho.pos
  unfold tiltC1
  set φ : ℝ → ℝ := fun η => η ^ k * renormDensity k Z η with hφ
  have hint : Integrable φ := integrable_pow_mul_renorm hk Z k
  have hsum : ∫ η, φ η = (1 / 2) * ∫ η, (φ η + φ (-η)) := by
    rw [integral_add hint hint.comp_neg, integral_neg_eq_self φ volume]
    ring
  rw [hsum]
  refine mul_pos (by norm_num) ?_
  have hnn : 0 ≤ᵐ[volume] fun η => φ η + φ (-η) :=
    Filter.Eventually.of_forall fun η => pair_tilt_nonneg ho hZ.le η
  rw [integral_pos_iff_support_of_nonneg_ae hnn (hint.add hint.comp_neg)]
  refine lt_of_lt_of_le ?_ (measure_mono (s := Ioi 0) ?_)
  · simp
  · intro η hη
    rw [Function.mem_support]
    exact (pair_tilt_pos ho hZ hη).ne'

lemma tiltC_neg (ho : Odd k) (Z : ℝ) : tiltC k (-Z) = tiltC k Z := by
  calc tiltC k (-Z) = ∫ η, renormDensity k Z (-η) := by
        unfold tiltC
        congr 1
        funext η
        rw [renormDensity_neg_odd ho]
    _ = tiltC k Z := integral_neg_eq_self (fun η => renormDensity k Z η) volume

lemma tiltC1_neg (ho : Odd k) (Z : ℝ) : tiltC1 k (-Z) = -tiltC1 k Z := by
  calc tiltC1 k (-Z) = ∫ η, -((fun t : ℝ => t ^ k * renormDensity k Z t) (-η)) := by
        unfold tiltC1
        congr 1
        funext η
        beta_reduce
        rw [renormDensity_neg_odd ho, ho.neg_pow]
        ring
    _ = -tiltC1 k Z := by
        rw [integral_neg, integral_neg_eq_self (fun t : ℝ => t ^ k * renormDensity k Z t) volume]
        rfl

/-- The variance is even in Z at odd k. -/
theorem renormVar_neg_odd (ho : Odd k) (Z : ℝ) :
    renormVar k (-Z) (fun η => η ^ k) = renormVar k Z (fun η => η ^ k) := by
  have hk := ho.pos
  rw [renormVar_riccati hk, renormVar_riccati hk, tiltC_neg ho, tiltC1_neg ho]
  ring

/-- At odd k the variance never drops below the frozen value λ. -/
theorem renormVar_odd_ge (ho : Odd k) (Z : ℝ) :
    frozenShape k ≤ renormVar k Z (fun η => η ^ k) := by
  have hk := ho.pos
  have key : ∀ Z : ℝ, 0 ≤ Z → frozenShape k ≤ renormVar k Z (fun η => η ^ k) := by
    intro Z hZ
    rw [renormVar_riccati hk]
    have hc := tiltC_pos hk Z
    have hm0 : 0 ≤ tiltC1 k Z / tiltC k Z := div_nonneg (tiltC1_nonneg ho hZ) hc.le
    have hgap : 0 ≤ (Z / 2) * tiltC k Z - tiltC1 k Z := by
      rw [tilt_gap_eq ho]
      exact mul_nonneg (by positivity) (tilt_gap_integral_nonneg ho hZ)
    have hm1 : tiltC1 k Z / tiltC k Z ≤ Z / 2 := by
      rw [div_le_iff₀ hc]
      linarith
    nlinarith [mul_nonneg hm0 (sub_nonneg.mpr hm1)]
  rcases le_or_gt 0 Z with hZ | hZ
  · exact key Z hZ
  · rw [← renormVar_neg_odd ho]
    exact key (-Z) (by linarith)

/-- At odd k ≥ 3 the variance exceeds λ strictly away from Z = 0. -/
theorem renormVar_odd_gt (ho : Odd k) (hk3 : 3 ≤ k) {Z : ℝ} (hZ : Z ≠ 0) :
    frozenShape k < renormVar k Z (fun η => η ^ k) := by
  have hk := ho.pos
  have key : ∀ Z : ℝ, 0 < Z → frozenShape k < renormVar k Z (fun η => η ^ k) := by
    intro Z hZ
    rw [renormVar_riccati hk]
    have hc := tiltC_pos hk Z
    have hm0 : 0 < tiltC1 k Z / tiltC k Z := div_pos (tiltC1_pos ho hZ) hc
    have hgap : 0 < (Z / 2) * tiltC k Z - tiltC1 k Z := by
      rw [tilt_gap_eq ho]
      exact mul_pos (by positivity) (tilt_gap_integral_pos ho hk3 hZ)
    have hm1 : tiltC1 k Z / tiltC k Z < Z / 2 := by
      rw [div_lt_iff₀ hc]
      linarith
    nlinarith [mul_pos hm0 (sub_pos.mpr hm1)]
  rcases lt_or_gt_of_ne hZ with h | h
  · rw [← renormVar_neg_odd ho]
    exact key (-Z) (by linarith)
  · exact key Z h

end OddSign

section GaussianAverage

open ProbabilityTheory

variable {k : ℕ}

lemma integrable_pow_abs_mul_gauss (m : ℕ) :
    Integrable (fun x : ℝ => |x| ^ m * Real.exp (-(1 / 2) * x ^ 2)) := by
  have h1 : Integrable (fun x : ℝ => x ^ m * Real.exp (-(1 / 2) * x ^ 2)) := by
    have hm : (-1:ℝ) < m := by
      have : (0:ℝ) ≤ m := Nat.cast_nonneg m
      linarith
    refine (integrable_rpow_mul_exp_neg_mul_sq (by norm_num : (0:ℝ) < 1 / 2) hm).congr
      (Filter.Eventually.of_forall fun x => ?_)
    simp [Real.rpow_natCast]
  refine h1.abs.congr (Filter.Eventually.of_forall fun x => ?_)
  show |x ^ m * Real.exp (-(1 / 2) * x ^ 2)| = |x| ^ m * Real.exp (-(1 / 2) * x ^ 2)
  rw [abs_mul, abs_pow, abs_of_pos (Real.exp_pos _)]

/-- Every tilted moment is continuous in Z. -/
theorem continuous_tilt_moment (hk : 0 < k) (j : ℕ) :
    Continuous (fun Z : ℝ => ∫ η, η ^ j * renormDensity k Z η) := by
  rw [continuous_iff_continuousAt]
  intro Z₀
  refine continuousAt_of_dominated
    (bound := fun η => Real.exp ((|Z₀| + 1) ^ 2 / 2 + 1 / 2)
      * (|η| ^ j * Real.exp (-(1 / 2) * η ^ 2))) ?_ ?_ ?_ ?_
  · exact Filter.Eventually.of_forall fun Z =>
      Continuous.aestronglyMeasurable (by unfold renormDensity; fun_prop)
  · filter_upwards [Metric.ball_mem_nhds Z₀ one_pos] with Z hZ
    refine Filter.Eventually.of_forall fun η => ?_
    rw [Real.norm_eq_abs, abs_mul, abs_pow, abs_of_pos (renormDensity_pos k Z η)]
    have hle := renormDensity_le_gauss hk Z η
    have hZabs : |Z| ≤ |Z₀| + 1 := by
      have h1 := abs_sub_abs_le_abs_sub Z Z₀
      rw [Metric.mem_ball, Real.dist_eq] at hZ
      linarith
    have hZ' : Z ^ 2 ≤ (|Z₀| + 1) ^ 2 := by
      have := pow_le_pow_left₀ (abs_nonneg Z) hZabs 2
      rwa [sq_abs] at this
    have hexp : Real.exp (Z ^ 2 / 2 + 1 / 2) ≤ Real.exp ((|Z₀| + 1) ^ 2 / 2 + 1 / 2) := by
      rw [Real.exp_le_exp]
      linarith
    have hj : 0 ≤ |η| ^ j := by positivity
    calc |η| ^ j * renormDensity k Z η
        ≤ |η| ^ j * (Real.exp (Z ^ 2 / 2 + 1 / 2) * Real.exp (-(η ^ 2 / 2))) := by gcongr
      _ ≤ |η| ^ j * (Real.exp ((|Z₀| + 1) ^ 2 / 2 + 1 / 2) * Real.exp (-(η ^ 2 / 2))) := by
          gcongr
      _ = Real.exp ((|Z₀| + 1) ^ 2 / 2 + 1 / 2) * (|η| ^ j * Real.exp (-(1 / 2) * η ^ 2)) := by
          rw [show -(1 / 2 : ℝ) * η ^ 2 = -(η ^ 2 / 2) by ring]
          ring
  · exact (integrable_pow_abs_mul_gauss j).const_mul _
  · exact Filter.Eventually.of_forall fun η =>
      (by unfold renormDensity; fun_prop : Continuous fun Z => η ^ j * renormDensity k Z η).continuousAt

lemma continuous_tiltC (hk : 0 < k) : Continuous (tiltC k) := by
  refine (continuous_tilt_moment hk 0).congr fun Z => ?_
  unfold tiltC
  simp only [pow_zero, one_mul]

lemma continuous_tiltC1 (hk : 0 < k) : Continuous (tiltC1 k) :=
  continuous_tilt_moment hk k

/-- The variance is continuous in Z. -/
theorem continuous_renormVar (hk : 0 < k) :
    Continuous (fun Z : ℝ => renormVar k Z (fun η => η ^ k)) := by
  have e : (fun Z : ℝ => renormVar k Z (fun η => η ^ k))
      = fun Z => frozenShape k + (tiltC1 k Z / tiltC k Z) * (Z / 2 - tiltC1 k Z / tiltC k Z) :=
    funext (renormVar_riccati hk)
  rw [e]
  have hm : Continuous fun Z => tiltC1 k Z / tiltC k Z :=
    (continuous_tiltC1 hk).div (continuous_tiltC hk) fun Z => (tiltC_pos hk Z).ne'
  exact continuous_const.add (hm.mul ((continuous_id.div_const 2).sub hm))

/-- At odd k the variance is at most λ + Z²/16. -/
theorem renormVar_odd_le (ho : Odd k) (Z : ℝ) :
    renormVar k Z (fun η => η ^ k) ≤ frozenShape k + Z ^ 2 / 16 := by
  have hk := ho.pos
  have key : ∀ Z : ℝ, 0 ≤ Z → renormVar k Z (fun η => η ^ k) ≤ frozenShape k + Z ^ 2 / 16 := by
    intro Z hZ
    rw [renormVar_riccati hk]
    have hc := tiltC_pos hk Z
    have hm0 : 0 ≤ tiltC1 k Z / tiltC k Z := div_nonneg (tiltC1_nonneg ho hZ) hc.le
    have hgap : 0 ≤ (Z / 2) * tiltC k Z - tiltC1 k Z := by
      rw [tilt_gap_eq ho]
      exact mul_nonneg (by positivity) (tilt_gap_integral_nonneg ho hZ)
    have hm1 : tiltC1 k Z / tiltC k Z ≤ Z / 2 := by
      rw [div_le_iff₀ hc]
      linarith
    nlinarith [sq_nonneg (tiltC1 k Z / tiltC k Z - Z / 4)]
  rcases le_or_gt 0 Z with hZ | hZ
  · exact key Z hZ
  · rw [← renormVar_neg_odd ho]
    have := key (-Z) (by linarith)
    rwa [neg_sq] at this

theorem integrable_renormVar_gauss (ho : Odd k) :
    Integrable (fun Z : ℝ => renormVar k Z (fun η => η ^ k)) (gaussianReal 0 2) := by
  have hk := ho.pos
  have hsq : Integrable (fun Z : ℝ => Z ^ 2) (gaussianReal 0 2) := by
    simpa using (memLp_id_gaussianReal (μ := 0) (v := 2) 2).integrable_sq
  have hbound : Integrable (fun Z : ℝ => frozenShape k + Z ^ 2 / 16) (gaussianReal 0 2) :=
    (integrable_const _).add (hsq.div_const 16)
  refine hbound.mono' (continuous_renormVar hk).aestronglyMeasurable
    (Filter.Eventually.of_forall fun Z => ?_)
  rw [Real.norm_eq_abs, abs_of_nonneg ((frozenShape_pos hk).le.trans (renormVar_odd_ge ho Z))]
  exact renormVar_odd_le ho Z

/-- At odd k the Z-averaged fluctuation is at least the frozen value. -/
theorem nuLO_odd_ge (ho : Odd k) : frozenShape k ≤ nuLO k := by
  unfold nuLO
  have hint := integrable_renormVar_gauss ho
  calc frozenShape k = ∫ _Z, frozenShape k ∂gaussianReal 0 2 := by simp
    _ ≤ ∫ Z, renormVar k Z (fun η => η ^ k) ∂gaussianReal 0 2 :=
        integral_mono (integrable_const _) hint fun Z => renormVar_odd_ge ho Z

/-- The strict inequality ν_LO(k) > Var_{π₀}[η^k] at every odd k ≥ 3. -/
theorem nuLO_odd_gt (ho : Odd k) (hk3 : 3 ≤ k) : frozenShape k < nuLO k := by
  unfold nuLO
  have hint := integrable_renormVar_gauss ho
  have hsub : (∫ Z, renormVar k Z (fun η => η ^ k) ∂gaussianReal 0 2) - frozenShape k
      = ∫ Z, (renormVar k Z (fun η => η ^ k) - frozenShape k) ∂gaussianReal 0 2 := by
    rw [integral_sub hint (integrable_const _)]
    simp
  have hpos : 0 < ∫ Z, (renormVar k Z (fun η => η ^ k) - frozenShape k) ∂gaussianReal 0 2 := by
    rw [integral_pos_iff_support_of_nonneg_ae
      (Filter.Eventually.of_forall fun Z => sub_nonneg.mpr (renormVar_odd_ge ho Z))
      (hint.sub (integrable_const _))]
    have hsub' : ({0} : Set ℝ)ᶜ
        ⊆ Function.support fun Z => renormVar k Z (fun η => η ^ k) - frozenShape k := by
      intro Z hZ
      rw [Function.mem_support]
      exact (sub_pos.mpr (renormVar_odd_gt ho hk3 (by simpa using hZ))).ne'
    refine lt_of_lt_of_le ?_ (measure_mono hsub')
    rw [measure_compl (measurableSet_singleton 0) (measure_ne_top _ _), measure_univ]
    have h0 : gaussianReal 0 2 {0} = 0 :=
      (gaussianReal_absolutelyContinuous 0 (by norm_num)) (measure_singleton 0)
    rw [h0]
    simp
  linarith [hsub, hpos]

/-- The frozen value is Var_{π₀}[η^k] = λ at odd k, so the theorem's
    inequality reads ν_LO(k) > Var_{π₀}[η^k]. -/
theorem nuLO_gt_frozenVar_odd (ho : Odd k) (hk3 : 3 ≤ k) :
    frozenVar k (fun η => η ^ k) < nuLO k := by
  rw [frozen_var_odd ho.pos ho]
  exact nuLO_odd_gt ho hk3

end GaussianAverage

end DeadDirections


==> anc/DeadDirections/OrbitSpace.lean <==
/-
  Track B, deliverable B2, first arc: the gauge action as a group
  action.

  Mathlib already carries the separation half of B2: the orbit space
  of any proper action is T2 (t2Space_quotient_mulAction_of_properSMul,
  an instance), and topological groups act properly on themselves.
  What the quotient program owes is the action itself: the interface
  gauges form the pointwise product group, they act on layer tuples
  by g_{j−1} W_j g_j⁻¹ with identity at both ends, and the action is
  free on the invertible stratum, the interface recursion forcing
  every gauge to the identity. Properness of the gauge action and
  the equivariant trivialization of the stratum are the next arcs;
  with them the upstream instance hands back the Hausdorff orbit
  space.
-/
import Mathlib.Algebra.Group.Units.Basic
import Mathlib.Algebra.Group.Action.Defs
import Mathlib.Order.Fin.Basic
import Mathlib.Topology.Algebra.Constructions
import Mathlib.Topology.Algebra.Monoid
import Mathlib.Topology.Algebra.ProperAction.Basic
import Mathlib.Topology.Maps.Proper.Basic
import Mathlib.Topology.Maps.Basic
import Mathlib.Topology.Homeomorph.Defs
import DeadDirections.MatrixQuotient

namespace DeadDirections

open Topology

section GaugeAction

variable {M : Type*} [Monoid M] {L : ℕ}

/-- The gauge on the left interface of entry j: identity at the
    boundary. -/
def prevG (g : Fin L → Mˣ) (j : Fin (L+1)) : Mˣ :=
  if h : j = 0 then 1 else g (j.pred h)

/-- The gauge on the right interface of entry j: identity at the
    boundary. -/
def nextG (g : Fin L → Mˣ) (j : Fin (L+1)) : Mˣ :=
  if h : j = Fin.last L then 1 else g (j.castPred h)

/-- The interface gauge action on layer tuples. -/
def gaugeSMul (g : Fin L → Mˣ) (W : Fin (L+1) → M) :
    Fin (L+1) → M :=
  fun j => ↑(prevG g j) * W j * ↑(nextG g j)⁻¹

lemma prevG_one (j : Fin (L+1)) :
    prevG (1 : Fin L → Mˣ) j = 1 := by
  unfold prevG
  split <;> rfl

lemma nextG_one (j : Fin (L+1)) :
    nextG (1 : Fin L → Mˣ) j = 1 := by
  unfold nextG
  split <;> rfl

lemma prevG_mul (a b : Fin L → Mˣ) (j : Fin (L+1)) :
    prevG (a * b) j = prevG a j * prevG b j := by
  unfold prevG
  split <;> simp

lemma nextG_mul (a b : Fin L → Mˣ) (j : Fin (L+1)) :
    nextG (a * b) j = nextG a j * nextG b j := by
  unfold nextG
  split <;> simp

/-- The gauge group acts on layer tuples through the interfaces. -/
instance : MulAction (Fin L → Mˣ) (Fin (L+1) → M) where
  smul := gaugeSMul
  one_smul W := by
    funext j
    show ↑(prevG (1 : Fin L → Mˣ) j) * W j
        * ↑(nextG (1 : Fin L → Mˣ) j)⁻¹ = W j
    rw [prevG_one, nextG_one]
    simp
  mul_smul a b W := by
    funext j
    show ↑(prevG (a * b) j) * W j * ↑(nextG (a * b) j)⁻¹
      = ↑(prevG a j) * (↑(prevG b j) * W j * ↑(nextG b j)⁻¹)
        * ↑(nextG a j)⁻¹
    rw [prevG_mul, nextG_mul, mul_inv_rev]
    push_cast
    simp only [mul_assoc]

lemma gaugeSMul_def (g : Fin L → Mˣ) (W : Fin (L+1) → M)
    (j : Fin (L+1)) :
    (g • W) j = ↑(prevG g j) * W j * ↑(nextG g j)⁻¹ := rfl

/-- The interface recursion behind freeness: on an invertible tuple,
    a fixing gauge satisfies the conjugation recursion, so equality
    at one interface propagates to the next. -/
lemma gauge_fix_step {g : Fin L → Mˣ} {Wu : Fin (L+1) → Mˣ}
    (hfix : g • (fun i => (↑(Wu i) : M)) = fun i => ↑(Wu i))
    (j : Fin (L+1)) :
    prevG g j * Wu j * (nextG g j)⁻¹ = Wu j := by
  have h := congrFun hfix j
  rw [gaugeSMul_def] at h
  exact Units.ext (by simpa using h)

/-- The cancellation step: a conjugation-fixing relation with
    identity left gauge forces the right gauge to the identity. -/
lemma gauge_forced {G : Type*} [Group G] {a u v : G}
    (h : u * a * v⁻¹ = a) (hu : u = 1) : v = 1 := by
  rw [hu, one_mul] at h
  have h2 : a * v⁻¹ = a * 1 := by rw [mul_one]; exact h
  have h3 := mul_left_cancel h2
  rwa [inv_eq_one] at h3

/-- Freeness on the invertible stratum: a gauge fixing an invertible
    tuple is the identity, every interface forced in turn by the
    conjugation recursion. -/
theorem gaugeSMul_free {g : Fin L → Mˣ} {Wu : Fin (L+1) → Mˣ}
    (hfix : g • (fun i => (↑(Wu i) : M)) = fun i => ↑(Wu i)) :
    g = 1 := by
  cases L with
  | zero =>
    funext i
    exact i.elim0
  | succ L' =>
    funext i
    show g i = 1
    induction i using Fin.induction with
    | zero =>
      have h := gauge_fix_step hfix 0
      have hprev : prevG g (0 : Fin (L'+2)) = 1 := by
        unfold prevG
        rw [dif_pos rfl]
      have hnext : nextG g (0 : Fin (L'+2)) = g 0 := by
        unfold nextG
        rw [dif_neg (Fin.last_pos).ne]
        congr 1
      rw [hprev, hnext] at h
      exact gauge_forced h rfl
    | succ i ih =>
      have h := gauge_fix_step hfix i.succ.castSucc
      have hne0 : (i.succ.castSucc : Fin (L'+2)) ≠ 0 := by
        simp [Fin.ext_iff]
      have hnelast : (i.succ.castSucc : Fin (L'+2))
          ≠ Fin.last (L'+1) := by
        intro hcon
        have h2 := congrArg Fin.val hcon
        simp only [Fin.val_last] at h2
        have h3 : (i : ℕ) + 1 = L' + 1 := by simpa using h2
        have h4 := i.isLt
        omega
      have hprev : prevG g i.succ.castSucc = g i.castSucc := by
        unfold prevG
        rw [dif_neg hne0]
        congr 1
      have hnext : nextG g i.succ.castSucc = g i.succ := by
        unfold nextG
        rw [dif_neg hnelast]
        congr 1
      rw [hprev, hnext] at h
      exact gauge_forced h ih

/-! ### The trivialization, equivariance half

The partial products of a layer tuple are the interpolating gauges
of A1, and they trivialize the action: under a gauge h the k-th
partial product moves by right multiplication with the interface
gauge inverse, and the total product does not move at all. So the
stratum carries the structure of gauge-group times invariant, which
is what properness will consume: the action is conjugate to
right-translation on the gauge factor. The explicit inverse (the
tuple reconstructed from its partial products) is the next arc. -/

section Trivialization

variable {M : Type*} [Monoid M] {L : ℕ}

/-- The gauge action at unit level: the same interface formula,
    valued in units. -/
def uAct (g : Fin L → Mˣ) (Wu : Fin (L+1) → Mˣ) :
    Fin (L+1) → Mˣ :=
  fun j => prevG g j * Wu j * (nextG g j)⁻¹

/-- The unit-level action lifts the tuple action through the
    embedding. -/
lemma uAct_coe (g : Fin L → Mˣ) (Wu : Fin (L+1) → Mˣ) :
    (fun i => (↑(uAct g Wu i) : M)) = g • (fun i => (↑(Wu i) : M)) := by
  funext j
  rw [gaugeSMul_def]
  unfold uAct
  push_cast
  rfl

/-- The k-th partial product: the interpolating gauge of A1. -/
def partialU (Wu : Fin (L+1) → Mˣ) (k : ℕ) : Mˣ :=
  ((List.ofFn Wu).take (k+1)).prod

lemma partialU_zero (Wu : Fin (L+1) → Mˣ) :
    partialU Wu 0 = Wu 0 := by
  unfold partialU
  rw [List.prod_take_succ _ _ (by simp)]
  simp

lemma partialU_succ (Wu : Fin (L+1) → Mˣ) (k : ℕ)
    (hk : k + 1 < L + 1) :
    partialU Wu (k+1) = partialU Wu k * Wu ⟨k+1, hk⟩ := by
  unfold partialU
  rw [List.prod_take_succ _ _ (by simpa using hk)]
  congr 1
  simp

/-- The total product is the last partial product. -/
lemma partialU_last (Wu : Fin (L+1) → Mˣ) :
    partialU Wu L = (List.ofFn Wu).prod := by
  unfold partialU
  rw [List.take_of_length_le (by simp)]

/-- The interface identity: the right gauge of entry k is the left
    gauge of entry k+1, away from the boundary. -/
lemma nextG_eq_prevG_succ (g : Fin L → Mˣ) (k : ℕ) (hk : k < L) :
    nextG g ⟨k, by omega⟩ = prevG g ⟨k+1, by omega⟩ := by
  unfold nextG prevG
  rw [dif_neg (by
    intro hcon
    have h2 := congrArg Fin.val hcon
    simp only [Fin.val_last] at h2
    omega)]
  rw [dif_neg (by
    intro hcon
    have h2 := congrArg Fin.val hcon
    simp at h2)]
  congr 1

/-- Equivariance of the partial products: under a gauge the k-th
    partial product moves by right multiplication with the interface
    gauge inverse. -/
theorem partialU_uAct (g : Fin L → Mˣ) (Wu : Fin (L+1) → Mˣ) :
    ∀ k (hk : k < L + 1),
      partialU (uAct g Wu) k
        = partialU Wu k * (nextG g ⟨k, hk⟩)⁻¹ := by
  intro k
  induction k with
  | zero =>
    intro hk
    rw [partialU_zero, partialU_zero]
    show prevG g 0 * Wu 0 * (nextG g 0)⁻¹ = _
    have hprev : prevG g (0 : Fin (L+1)) = 1 := by
      unfold prevG
      rw [dif_pos rfl]
    rw [hprev, one_mul]
    rfl
  | succ k ih =>
    intro hk
    have hk' : k < L + 1 := by omega
    have hkL : k < L := by omega
    rw [partialU_succ _ k hk, partialU_succ _ k hk, ih hk']
    show partialU Wu k * (nextG g ⟨k, hk'⟩)⁻¹
        * (prevG g ⟨k+1, hk⟩ * Wu ⟨k+1, hk⟩
          * (nextG g ⟨k+1, hk⟩)⁻¹) = _
    rw [nextG_eq_prevG_succ g k hkL]
    group

/-- The total product is gauge invariant: the complete invariant of
    the orbit. -/
theorem total_uAct (g : Fin L → Mˣ) (Wu : Fin (L+1) → Mˣ) :
    (List.ofFn (uAct g Wu)).prod = (List.ofFn Wu).prod := by
  rw [← partialU_last, ← partialU_last,
    partialU_uAct g Wu L (by omega)]
  have hlast : nextG g (⟨L, by omega⟩ : Fin (L+1)) = 1 := by
    unfold nextG
    rw [dif_pos (by apply Fin.ext; simp)]
  rw [hlast]
  simp

/-- The right-interface data of the reconstruction: the next partial
    product, with the total at the boundary. -/
def nextP (g : Fin L → Mˣ) (P : Mˣ) (j : Fin (L+1)) : Mˣ :=
  if h : j = Fin.last L then P else g (j.castPred h)

/-- The reconstruction: the tuple whose partial products are the
    given gauges with the given total. Uniform across the boundary,
    including the single-layer case. -/
def trivInv (g : Fin L → Mˣ) (P : Mˣ) : Fin (L+1) → Mˣ :=
  fun j => (prevG g j)⁻¹ * nextP g P j

/-- Reconstruction from partial products: trivInv inverts the
    partial-product map on the left. -/
theorem trivInv_partialU (Wu : Fin (L+1) → Mˣ) :
    trivInv (fun j : Fin L => partialU Wu j.val)
      ((List.ofFn Wu).prod) = Wu := by
  funext j
  unfold trivInv prevG nextP
  beta_reduce
  by_cases h0 : j = 0
  · subst h0
    rw [dif_pos rfl]
    by_cases hL : (0 : Fin (L+1)) = Fin.last L
    · rw [dif_pos hL]
      have hL0 : L = 0 := by
        have h2 : (0:ℕ) = L := by
          simpa using congrArg Fin.val hL
        omega
      subst hL0
      rw [← partialU_last, partialU_zero]
      simp
    · rw [dif_neg hL]
      have hval : ((0 : Fin (L+1)).castPred hL).val = 0 := by
        simp
      rw [hval, partialU_zero]
      simp
  · rw [dif_neg h0]
    have hpos : 1 ≤ j.val := by
      rcases Nat.eq_zero_or_pos j.val with h | h
      · exact absurd (Fin.ext h) h0
      · exact h
    have hpred : (j.pred h0).val = j.val - 1 := by simp
    have hkey : partialU Wu j.val
        = partialU Wu (j.val - 1) * Wu j := by
      have hj : j.val - 1 + 1 = j.val := by omega
      have hlt : j.val - 1 + 1 < L + 1 := by
        have := j.isLt
        omega
      have h := partialU_succ Wu (j.val - 1) hlt
      rw [show (⟨j.val - 1 + 1, hlt⟩ : Fin (L+1)) = j from
        Fin.ext (by omega)] at h
      rw [← hj]
      exact h
    by_cases hL : j = Fin.last L
    · rw [dif_pos hL]
      have hvL : j.val = L := by
        have h2 := congrArg Fin.val hL
        simpa using h2
      rw [hvL] at hkey
      rw [hpred, ← partialU_last, hvL, hkey]
      exact inv_mul_cancel_left _ _
    · rw [dif_neg hL]
      have hval : (j.castPred hL).val = j.val := by simp
      rw [hpred, hval, hkey]
      exact inv_mul_cancel_left _ _

/-- The reconstructed tuple has the given partial products: trivInv
    inverts on the right, gauge component. -/
theorem partialU_trivInv (g : Fin L → Mˣ) (P : Mˣ) :
    ∀ k (hk : k < L), partialU (trivInv g P) k = g ⟨k, hk⟩ := by
  intro k
  induction k with
  | zero =>
    intro hk
    rw [partialU_zero]
    unfold trivInv prevG nextP
    rw [dif_pos rfl]
    rw [dif_neg (by
      intro hcon
      have h2 := congrArg Fin.val hcon
      simp only [Fin.val_zero, Fin.val_last] at h2
      omega)]
    simp only [inv_one, one_mul]
    congr 1
  | succ k ih =>
    intro hk
    have hk' : k < L := by omega
    have hlt : k + 1 < L + 1 := by omega
    rw [partialU_succ _ k hlt, ih hk']
    unfold trivInv prevG nextP
    rw [dif_neg (by
      intro hcon
      have h2 := congrArg Fin.val hcon
      simp at h2)]
    rw [dif_neg (by
      intro hcon
      have h2 := congrArg Fin.val hcon
      simp only [Fin.val_last] at h2
      omega)]
    have hpredv : ((⟨k+1, hlt⟩ : Fin (L+1)).pred (by
        intro hcon
        have h2 := congrArg Fin.val hcon
        simp at h2)) = ⟨k, by omega⟩ := by
      apply Fin.ext
      simp
    have hcastv : ((⟨k+1, hlt⟩ : Fin (L+1)).castPred (by
        intro hcon
        have h2 := congrArg Fin.val hcon
        simp only [Fin.val_last] at h2
        omega)) = ⟨k+1, by omega⟩ := by
      apply Fin.ext
      simp
    rw [hpredv, hcastv]
    rw [show (⟨k, by omega⟩ : Fin L) = ⟨k, hk'⟩ from rfl]
    exact mul_inv_cancel_left _ _

/-- The reconstructed tuple has the given total: trivInv inverts on
    the right, invariant component. -/
theorem total_trivInv (g : Fin L → Mˣ) (P : Mˣ) :
    (List.ofFn (trivInv g P)).prod = P := by
  rw [← partialU_last]
  cases L with
  | zero =>
    rw [partialU_zero]
    unfold trivInv prevG nextP
    rw [dif_pos rfl, dif_pos (by apply Fin.ext; simp)]
    simp
  | succ L' =>
    have hlt : L' + 1 < L' + 1 + 1 := by omega
    rw [partialU_succ _ L' hlt, partialU_trivInv g P L' (by omega)]
    unfold trivInv prevG nextP
    rw [dif_neg (by
      intro hcon
      have h2 := congrArg Fin.val hcon
      simp at h2)]
    rw [dif_pos (by apply Fin.ext; simp)]
    have hpredv : ((⟨L'+1, hlt⟩ : Fin (L'+2)).pred (by
        intro hcon
        have h2 := congrArg Fin.val hcon
        simp at h2)) = ⟨L', by omega⟩ := by
      apply Fin.ext
      simp
    rw [hpredv]
    exact mul_inv_cancel_left _ _

/-- The bundle equivalence: layer tuples of units correspond to
    gauge families with a total, through partial products and the
    reconstruction. The stratum is globally trivial. -/
noncomputable def trivEquiv :
    (Fin (L+1) → Mˣ) ≃ (Fin L → Mˣ) × Mˣ where
  toFun Wu := (fun j => partialU Wu j.val, (List.ofFn Wu).prod)
  invFun p := trivInv p.1 p.2
  left_inv Wu := trivInv_partialU Wu
  right_inv p := by
    ext j
    · exact congrArg Units.val
        (partialU_trivInv p.1 p.2 j.val j.isLt)
    · exact congrArg Units.val (total_trivInv p.1 p.2)

end Trivialization

/-! ### The trivialization is a homeomorphism

The units of a topological monoid carry the topology induced by the
two-sided embedding, and the pin has no ContinuousMul instance for
them, so the two continuity workhorses (products and inverses of
continuous unit-valued maps) are proved here through
Units.continuous_iff and belong upstream. On top of them the partial
products are continuous by their recursion, the reconstruction is
continuous entrywise, and the bundle equivalence upgrades to a
homeomorphism: the stratum is topologically the gauge families
times the total. -/

section Continuity

variable {M : Type*} [Monoid M] [TopologicalSpace M]
  [ContinuousMul M] {X : Type*} [TopologicalSpace X] {L : ℕ}

/-- Products of continuous unit-valued maps are continuous: the
    missing mul-continuity of the units topology. -/
lemma continuous_units_mul {f g : X → Mˣ} (hf : Continuous f)
    (hg : Continuous g) : Continuous (fun x => f x * g x) := by
  rw [Units.continuous_iff]
  constructor
  · exact ((Units.continuous_val.comp hf).mul
      (Units.continuous_val.comp hg))
  · show Continuous fun x => (↑(f x * g x)⁻¹ : M)
    have heq : (fun x => (↑(f x * g x)⁻¹ : M))
        = fun x => (↑(g x)⁻¹ : M) * (↑(f x)⁻¹ : M) := by
      funext x
      rw [mul_inv_rev]
      push_cast
      rfl
    rw [heq]
    exact ((Units.continuous_coe_inv.comp hg).mul
      (Units.continuous_coe_inv.comp hf))

omit [ContinuousMul M] in
/-- Inverses of continuous unit-valued maps are continuous. -/
lemma continuous_units_inv {f : X → Mˣ} (hf : Continuous f) :
    Continuous (fun x => (f x)⁻¹) := by
  rw [Units.continuous_iff]
  constructor
  · exact Units.continuous_coe_inv.comp hf
  · show Continuous fun x => (↑(f x)⁻¹⁻¹ : M)
    have heq : (fun x => (↑(f x)⁻¹⁻¹ : M)) = fun x => (↑(f x) : M) := by
      funext x
      rw [inv_inv]
    rw [heq]
    exact Units.continuous_val.comp hf

/-- The partial products are continuous in the tuple. -/
lemma continuous_partialU (k : ℕ) (hk : k < L + 1) :
    Continuous (fun Wu : Fin (L+1) → Mˣ => partialU Wu k) := by
  induction k with
  | zero =>
    have heq : (fun Wu : Fin (L+1) → Mˣ => partialU Wu 0)
        = fun Wu => Wu 0 := funext fun Wu => partialU_zero Wu
    rw [heq]
    exact continuous_apply 0
  | succ k ih =>
    have hk' : k < L + 1 := by omega
    have heq : (fun Wu : Fin (L+1) → Mˣ => partialU Wu (k+1))
        = fun Wu => partialU Wu k * Wu ⟨k+1, hk⟩ :=
      funext fun Wu => partialU_succ Wu k hk
    rw [heq]
    exact continuous_units_mul (ih hk') (continuous_apply _)

/-- The forward trivialization is continuous. -/
lemma continuous_trivEquiv :
    Continuous (trivEquiv (M := M) (L := L)) := by
  apply Continuous.prodMk
  · exact continuous_pi fun j =>
      continuous_partialU j.val (by have := j.isLt; omega)
  · have heq : (fun Wu : Fin (L+1) → Mˣ => (List.ofFn Wu).prod)
        = fun Wu => partialU Wu L :=
      funext fun Wu => (partialU_last Wu).symm
    show Continuous fun Wu : Fin (L+1) → Mˣ => (List.ofFn Wu).prod
    rw [heq]
    exact continuous_partialU L (by omega)

/-- The reconstruction is continuous. -/
lemma continuous_trivInv :
    Continuous (fun p : (Fin L → Mˣ) × Mˣ =>
      trivInv p.1 p.2) := by
  apply continuous_pi
  intro j
  show Continuous fun p : (Fin L → Mˣ) × Mˣ =>
    (prevG p.1 j)⁻¹ * nextP p.1 p.2 j
  have hprev : Continuous
      (fun p : (Fin L → Mˣ) × Mˣ => prevG p.1 j) := by
    unfold prevG
    by_cases h0 : j = 0
    · simp only [dif_pos h0]
      exact continuous_const
    · simp only [dif_neg h0]
      exact (continuous_apply _).comp continuous_fst
  have hnext : Continuous
      (fun p : (Fin L → Mˣ) × Mˣ => nextP p.1 p.2 j) := by
    unfold nextP
    by_cases hL : j = Fin.last L
    · simp only [dif_pos hL]
      exact continuous_snd
    · simp only [dif_neg hL]
      exact (continuous_apply _).comp continuous_fst
  exact continuous_units_mul (continuous_units_inv hprev) hnext

/-- The bundle trivialization as a homeomorphism: the stratum is
    topologically the gauge families times the total. -/
noncomputable def trivHomeo :
    (Fin (L+1) → Mˣ) ≃ₜ (Fin L → Mˣ) × Mˣ where
  toEquiv := trivEquiv
  continuous_toFun := continuous_trivEquiv
  continuous_invFun := continuous_trivInv

omit [TopologicalSpace M] [ContinuousMul M] in
/-- The conjugation statement: through the trivialization the gauge
    action is right translation on the gauge factor with the total
    untouched. -/
theorem trivEquiv_uAct (g : Fin L → Mˣ) (Wu : Fin (L+1) → Mˣ) :
    trivEquiv (uAct g Wu)
      = ((fun j => (trivEquiv Wu).1 j * (nextG g (Fin.castSucc j))⁻¹),
        (trivEquiv Wu).2) := by
  unfold trivEquiv
  simp only [Equiv.coe_fn_mk]
  refine Prod.ext ?_ ?_
  · funext j
    show partialU (uAct g Wu) j.val = _
    rw [partialU_uAct g Wu j.val (by have := j.isLt; omega)]
    rfl
  · exact total_uAct g Wu

end Continuity

/-! ### Properness and the Hausdorff orbit space

The final B2 arc, by the shortest route: the action-pair map
(g, W) ↦ (g • W, W) is a closed embedding directly. The gauge
retraction recovers g continuously from the pair through the partial
products, giving a continuous left inverse; the range is exactly the
equal-total set, closed whenever the base is Hausdorff, because the
total product is a complete orbit invariant in both directions.
Closed embeddings are proper, so the action is proper, and Mathlib's
own instance then makes the orbit space Hausdorff: the quotient of
the invertible stratum by the gauge group is a Hausdorff space,
machine-checked end to end. -/

section UnitAction

variable {M : Type*} [Monoid M] {L : ℕ}

/-- The unit-level gauge action as a group action. -/
instance : MulAction (Fin L → Mˣ) (Fin (L+1) → Mˣ) where
  smul := uAct
  one_smul Wu := by
    funext j
    show prevG (1 : Fin L → Mˣ) j * Wu j
        * (nextG (1 : Fin L → Mˣ) j)⁻¹ = Wu j
    rw [prevG_one, nextG_one]
    simp
  mul_smul a b Wu := by
    funext j
    show prevG (a * b) j * Wu j * (nextG (a * b) j)⁻¹
      = prevG a j * (prevG b j * Wu j * (nextG b j)⁻¹)
        * (nextG a j)⁻¹
    rw [prevG_mul, nextG_mul, mul_inv_rev]
    simp only [mul_assoc]

lemma uSMul_def (g : Fin L → Mˣ) (Wu : Fin (L+1) → Mˣ) :
    g • Wu = uAct g Wu := rfl

lemma nextG_castSucc (g : Fin L → Mˣ) (j : Fin L) :
    nextG g (Fin.castSucc j) = g j := by
  unfold nextG
  rw [dif_neg (by
    intro hcon
    have h2 := congrArg Fin.val hcon
    simp only [Fin.val_castSucc, Fin.val_last] at h2
    have := j.isLt
    omega)]
  congr 1

/-- The clean conjugation: through the trivialization the action is
    pointwise right translation by the inverse gauge on the gauge
    factor, with the total untouched. -/
theorem trivEquiv_smul (g : Fin L → Mˣ) (Wu : Fin (L+1) → Mˣ) :
    trivEquiv (g • Wu)
      = ((trivEquiv Wu).1 * g⁻¹, (trivEquiv Wu).2) := by
  rw [uSMul_def, trivEquiv_uAct]
  refine Prod.ext ?_ rfl
  funext j
  show (trivEquiv Wu).1 j * (nextG g (Fin.castSucc j))⁻¹ = _
  rw [nextG_castSucc]
  rfl

/-- The gauge retraction: the connecting gauge of a pair, from the
    partial products. -/
def gaugeOf (W' W : Fin (L+1) → Mˣ) : Fin L → Mˣ :=
  fun j => (partialU W' j.val)⁻¹ * partialU W j.val

/-- The retraction recovers the acting gauge. -/
lemma gaugeOf_smul (g : Fin L → Mˣ) (Wu : Fin (L+1) → Mˣ) :
    gaugeOf (g • Wu) Wu = g := by
  funext j
  unfold gaugeOf
  have h := congrFun (congrArg Prod.fst (trivEquiv_smul g Wu)) j
  have hval : partialU (g • Wu) j.val
      = partialU Wu j.val * (g j)⁻¹ := h
  rw [hval]
  group

/-- Orbits are the fibers of the total product, in both
    directions. -/
theorem exists_smul_eq_iff_total_eq (W' W : Fin (L+1) → Mˣ) :
    (∃ g : Fin L → Mˣ, g • W = W')
      ↔ (List.ofFn W').prod = (List.ofFn W).prod := by
  constructor
  · rintro ⟨g, rfl⟩
    exact total_uAct g W
  · intro htot
    refine ⟨gaugeOf W' W, ?_⟩
    apply trivEquiv.injective
    rw [trivEquiv_smul]
    refine Prod.ext ?_ ?_
    · funext j
      show partialU W j.val * ((gaugeOf W' W)⁻¹) j
          = partialU W' j.val
      show partialU W j.val
          * ((partialU W' j.val)⁻¹ * partialU W j.val)⁻¹
          = partialU W' j.val
      group
    · exact htot.symm

end UnitAction

section Properness

variable {M : Type*} [Monoid M] [TopologicalSpace M]
  [ContinuousMul M] {L : ℕ}

lemma continuous_gaugeOf : Continuous
    (fun p : (Fin (L+1) → Mˣ) × (Fin (L+1) → Mˣ) =>
      gaugeOf p.1 p.2) :=
  continuous_pi fun j =>
    continuous_units_mul
      (continuous_units_inv
        ((continuous_partialU j.val (by have := j.isLt; omega)).comp
          continuous_fst))
      ((continuous_partialU j.val (by have := j.isLt; omega)).comp
        continuous_snd)

/-- The action-pair map is a closed embedding: the retraction gives
    the continuous left inverse, and the range is the equal-total
    set. -/
theorem isClosedEmbedding_smul_pair [T2Space M] :
    IsClosedEmbedding
      (fun p : (Fin L → Mˣ) × (Fin (L+1) → Mˣ) =>
        (p.1 • p.2, p.2)) := by
  have hconts : Continuous
      (fun p : (Fin L → Mˣ) × (Fin (L+1) → Mˣ) =>
        (p.1 • p.2, p.2)) := by
    apply Continuous.prodMk _ continuous_snd
    apply continuous_pi
    intro j
    show Continuous fun p : (Fin L → Mˣ) × (Fin (L+1) → Mˣ) =>
      prevG p.1 j * p.2 j * (nextG p.1 j)⁻¹
    have hprev : Continuous
        (fun p : (Fin L → Mˣ) × (Fin (L+1) → Mˣ) =>
          prevG p.1 j) := by
      unfold prevG
      by_cases h0 : j = 0
      · simp only [dif_pos h0]
        exact continuous_const
      · simp only [dif_neg h0]
        exact (continuous_apply _).comp continuous_fst
    have hnext : Continuous
        (fun p : (Fin L → Mˣ) × (Fin (L+1) → Mˣ) =>
          nextG p.1 j) := by
      unfold nextG
      by_cases hL : j = Fin.last L
      · simp only [dif_pos hL]
        exact continuous_const
      · simp only [dif_neg hL]
        exact (continuous_apply _).comp continuous_fst
    exact continuous_units_mul
      (continuous_units_mul hprev
        ((continuous_apply j).comp continuous_snd))
      (continuous_units_inv hnext)
  have hretr : Continuous
      (fun q : (Fin (L+1) → Mˣ) × (Fin (L+1) → Mˣ) =>
        (gaugeOf q.1 q.2, q.2)) :=
    continuous_gaugeOf.prodMk continuous_snd
  have hleft : ∀ p : (Fin L → Mˣ) × (Fin (L+1) → Mˣ),
      (fun q : (Fin (L+1) → Mˣ) × (Fin (L+1) → Mˣ) =>
        (gaugeOf q.1 q.2, q.2)) ((p.1 • p.2, p.2)) = p := by
    intro p
    simp only [gaugeOf_smul]
  have hinj : Function.Injective
      (fun p : (Fin L → Mˣ) × (Fin (L+1) → Mˣ) =>
        (p.1 • p.2, p.2)) := by
    intro p p' hpp
    have h2 := congrArg (fun q :
        (Fin (L+1) → Mˣ) × (Fin (L+1) → Mˣ) =>
        (gaugeOf q.1 q.2, q.2)) hpp
    rwa [hleft p, hleft p'] at h2
  have hind : IsInducing
      (fun p : (Fin L → Mˣ) × (Fin (L+1) → Mˣ) =>
        (p.1 • p.2, p.2)) := by
    apply IsInducing.of_comp hconts hretr
    have hcomp : ((fun q : (Fin (L+1) → Mˣ) × (Fin (L+1) → Mˣ) =>
        (gaugeOf q.1 q.2, q.2))
          ∘ (fun p : (Fin L → Mˣ) × (Fin (L+1) → Mˣ) =>
            (p.1 • p.2, p.2))) = id := funext hleft
    rw [hcomp]
    exact IsInducing.id
  have hrange : Set.range
      (fun p : (Fin L → Mˣ) × (Fin (L+1) → Mˣ) =>
        (p.1 • p.2, p.2))
      = {q : (Fin (L+1) → Mˣ) × (Fin (L+1) → Mˣ) |
          (List.ofFn q.1).prod = (List.ofFn q.2).prod} := by
    ext q
    constructor
    · rintro ⟨p, rfl⟩
      exact total_uAct p.1 p.2
    · intro hq
      obtain ⟨g, hg⟩ :=
        (exists_smul_eq_iff_total_eq q.1 q.2).mpr hq
      exact ⟨(g, q.2), by rw [Prod.mk.injEq]; exact ⟨hg, rfl⟩⟩
  refine ⟨⟨hind, hinj⟩, ?_⟩
  rw [hrange]
  have htotc : Continuous
      (fun Wu : Fin (L+1) → Mˣ => (List.ofFn Wu).prod) := by
    have heq : (fun Wu : Fin (L+1) → Mˣ => (List.ofFn Wu).prod)
        = fun Wu => partialU Wu L :=
      funext fun Wu => (partialU_last Wu).symm
    rw [heq]
    exact continuous_partialU L (by omega)
  exact isClosed_eq (htotc.comp continuous_fst)
    (htotc.comp continuous_snd)

/-- The gauge action on the invertible stratum is proper. -/
theorem properSMul_stratum [T2Space M] :
    ProperSMul (Fin L → Mˣ) (Fin (L+1) → Mˣ) :=
  ⟨(isClosedEmbedding_smul_pair).isProperMap⟩

/-- The capstone: the orbit space of the invertible stratum by the
    gauge group is Hausdorff, machine-checked end to end. -/
theorem t2Space_orbitSpace [T2Space M] :
    T2Space (Quotient
      (MulAction.orbitRel (Fin L → Mˣ) (Fin (L+1) → Mˣ))) := by
  have := properSMul_stratum (M := M) (L := L)
  infer_instance

end Properness

/-! ### Deliverable B3 at the family: the orbit space identified

The quotient manifold theorem's conclusion, concretely: the orbit
space of the invertible stratum by the gauge group is homeomorphic
to the units themselves, through the descended total product. The
constant-tuple slice P ↦ (1, …, 1, P) is a global section: it meets
every orbit exactly once, its composite with the orbit map inverts
the descended total, and both directions are continuous, the
forward one because quotient lifts of continuous invariants are
continuous and the backward one because the slice is. For this
family the global trivialization doubles as a global slice, so the
abstract slice theorem's content at the concrete instance is this
identification. -/

section OrbitIdentification

variable {M : Type*} [Monoid M] [TopologicalSpace M]
  [ContinuousMul M] {L : ℕ}

/-- The global slice: the constant tuple with the total in the last
    slot. -/
def sliceTuple (P : Mˣ) : Fin (L+1) → Mˣ := trivInv 1 P

omit [TopologicalSpace M] [ContinuousMul M] in
lemma total_sliceTuple (P : Mˣ) :
    (List.ofFn (sliceTuple (L := L) P)).prod = P :=
  total_trivInv 1 P

lemma continuous_sliceTuple :
    Continuous (fun P : Mˣ => sliceTuple (L := L) P) := by
  have h := continuous_trivInv (M := M) (L := L)
  exact h.comp (continuous_const.prodMk continuous_id)

omit [TopologicalSpace M] [ContinuousMul M] in
/-- The slice meets every orbit exactly once: two slice points on
    one orbit are equal. -/
theorem sliceTuple_orbit_unique {P P' : Mˣ}
    (h : ∃ g : Fin L → Mˣ,
      g • sliceTuple (L := L) P = sliceTuple (L := L) P') :
    P = P' := by
  have htot := (exists_smul_eq_iff_total_eq _ _).mp h
  rw [total_sliceTuple, total_sliceTuple] at htot
  exact htot.symm

/-- B3's conclusion at the family: the orbit space of the invertible
    stratum by the gauge group is homeomorphic to the units, through
    the descended total product with the slice as inverse. -/
noncomputable def orbitSpaceHomeo :
    Quotient (MulAction.orbitRel (Fin L → Mˣ) (Fin (L+1) → Mˣ))
      ≃ₜ Mˣ where
  toFun := Quotient.lift (fun Wu => (List.ofFn Wu).prod)
    (by
      intro Wu Wu' hrel
      obtain ⟨g, hg⟩ := MulAction.mem_orbit_iff.mp hrel
      rw [← hg]
      exact total_uAct g Wu')
  invFun P := Quotient.mk _ (sliceTuple P)
  left_inv := by
    intro q
    induction q using Quotient.inductionOn with
    | h Wu =>
      apply Quotient.sound
      show sliceTuple ((List.ofFn Wu).prod)
        ∈ MulAction.orbit (Fin L → Mˣ) Wu
      exact MulAction.mem_orbit_iff.mpr
        ((exists_smul_eq_iff_total_eq _ _).mpr (total_sliceTuple _))
  right_inv P := by
    show (List.ofFn (sliceTuple P)).prod = P
    exact total_sliceTuple P
  continuous_toFun := by
    apply Continuous.quotient_lift
    have heq : (fun Wu : Fin (L+1) → Mˣ => (List.ofFn Wu).prod)
        = fun Wu => partialU Wu L :=
      funext fun Wu => (partialU_last Wu).symm
    rw [heq]
    exact continuous_partialU L (by omega)
  continuous_invFun :=
    continuous_quotient_mk'.comp continuous_sliceTuple

end OrbitIdentification

end GaugeAction

end DeadDirections


==> anc/DeadDirections/Quotient.lean <==
/-
  The gauge quotient (theory paper, lem:quotient_F, cor:quotient_rate,
  cor:sgd_quotient, cor:ddcadam_quotient_rate), scalar L-layer model.

  The rescaling gauge acts on the layer scalars by product-one
  families, the quotient coordinate is the layer product, and every
  mechanism of the quotient corollaries is exact here. The score of
  the quotient coordinate annihilates the vertical directions at
  every point (lem:quotient_F): the layer-weighted score is the
  product itself, so the vertical pairing is the product times the
  gauge trace, zero. The horizontal Fisher reading at the symmetric
  point is L·t^{2(L−1)}: the quotient rate. Euclidean SGD fails to
  project (the horizontal metric factor varies along an orbit, with
  an explicit L = 2 witness), the log-coordinate invariant metric
  projects exactly (the flow factor is L·p², a function of the
  quotient coordinate alone), and any gauge-equivariant update has a
  gauge-independent projected readout, which is what the DDCAdam
  corollary needs from the optimizer.
-/
import Mathlib.Data.Fin.VecNotation
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.Deriv.Add
import DeadDirections.FisherDecay

namespace DeadDirections

open Filter Topology

variable {L : ℕ}

/-- The quotient coordinate: the layer product. -/
def prodMap (w : Fin L → ℝ) : ℝ := ∏ i, w i

/-- Gauge invariance: product-one scalings fix the quotient
    coordinate. -/
theorem prodMap_gauge_invariant (w lam : Fin L → ℝ)
    (hlam : ∏ i, lam i = 1) :
    prodMap (fun i => lam i * w i) = prodMap w := by
  unfold prodMap
  rw [Finset.prod_mul_distrib, hlam, one_mul]

/-- The score of the quotient coordinate: the erased product. -/
def prodGrad (w : Fin L → ℝ) (i : Fin L) : ℝ :=
  ∏ j ∈ Finset.univ.erase i, w j

/-- The score is certified as the partial derivative of the quotient
    coordinate in the i-th layer. -/
lemma prodMap_hasDerivAt (w : Fin L → ℝ) (i : Fin L) :
    HasDerivAt (fun s => prodMap (Function.update w i s))
      (prodGrad w i) (w i) := by
  have hval : ∀ s, prodMap (Function.update w i s)
      = s * prodGrad w i := by
    intro s
    unfold prodMap prodGrad
    rw [Finset.prod_update_of_mem (Finset.mem_univ i),
      ← Finset.erase_eq]
  have heq : (fun s => prodMap (Function.update w i s))
      = fun s => s * prodGrad w i := funext hval
  rw [heq]
  simpa using (hasDerivAt_id (w i)).mul_const (prodGrad w i)

/-- The layer-weighted score is the product itself, at every layer
    and every point. -/
lemma mul_prodGrad (w : Fin L → ℝ) (i : Fin L) :
    w i * prodGrad w i = prodMap w :=
  Finset.mul_prod_erase Finset.univ w (Finset.mem_univ i)

/-- lem:quotient_F at the model: the score annihilates every
    vertical direction (X_i w_i with gauge trace zero) at every
    point, exactly. -/
theorem quotient_F_vertical (w X : Fin L → ℝ)
    (hX : ∑ i, X i = 0) :
    ∑ i, prodGrad w i * (X i * w i) = 0 := by
  have h : ∀ i ∈ Finset.univ, prodGrad w i * (X i * w i)
      = prodMap w * X i := by
    intro i _
    rw [← mul_prodGrad w i]
    ring
  rw [Finset.sum_congr rfl h, ← Finset.mul_sum, hX, mul_zero]

/-- The rank-one model Fisher vanishes on vertical directions:
    the quadratic form of the vertical pairing is zero. -/
theorem quotient_F_vertical_quadform (w X : Fin L → ℝ)
    (hX : ∑ i, X i = 0) :
    (∑ i, prodGrad w i * (X i * w i)) ^ 2 = 0 := by
  rw [quotient_F_vertical w X hX]
  ring

/-- lem:quotient_K at the model: the KL factors through the quotient
    coordinate, so it is gauge invariant. -/
theorem quotient_K_invariant (w lam : Fin L → ℝ) (pstar : ℝ)
    (hlam : ∏ i, lam i = 1) :
    (prodMap (fun i => lam i * w i) - pstar) ^ 2
      = (prodMap w - pstar) ^ 2 := by
  rw [prodMap_gauge_invariant w lam hlam]

/-- The symmetric-point score: every layer reads t^{L−1}. -/
lemma prodGrad_const (t : ℝ) (i : Fin L) :
    prodGrad (fun _ => t) i = t ^ (L - 1) := by
  unfold prodGrad
  rw [Finset.prod_const, Finset.card_erase_of_mem (Finset.mem_univ i),
    Finset.card_univ, Fintype.card_fin]

/-- cor:quotient_rate at the model: the horizontal Fisher reading at
    the symmetric point, the squared score sum normalised by the
    direction's squared norm L, has leading rate 2(L−1) with
    coefficient L. -/
theorem quotient_rate_model (hL : 1 ≤ L) :
    HasLeadingRate
      (fun t => (∑ _i : Fin L, prodGrad (fun _ => t) _i) ^ 2 / L)
      (2 * (L - 1)) L := by
  have hLne : (L : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
  have heq : ∀ t : ℝ,
      (∑ _i : Fin L, prodGrad (fun _ => t) _i) ^ 2 / L
      = (L : ℝ) * t ^ (2 * (L - 1)) := by
    intro t
    rw [Finset.sum_congr rfl fun i _ => prodGrad_const t i,
      Finset.sum_const, Finset.card_univ, Fintype.card_fin,
      nsmul_eq_mul]
    have hexp : ((L : ℝ) * t ^ (L - 1)) ^ 2
        = (L : ℝ) ^ 2 * t ^ (2 * (L - 1)) := by
      rw [mul_pow, ← pow_mul]
      congr 2
      omega
    rw [hexp, div_eq_iff hLne]
    ring
  have h := (hasLeadingRate_pow (2 * (L - 1))).const_mul (L : ℝ)
  have h2 : HasLeadingRate (fun t => (L : ℝ) * t ^ (2 * (L - 1)))
      (2 * (L - 1)) L := by simpa using h
  refine h2.congr fun t => ?_
  simp only [heq]

/-- Euclidean SGD does not project: the horizontal metric factor
    (the squared score norm) varies along a gauge orbit. Witness at
    L = 2: the points (1, 1) and (2, 1/2) share the quotient
    coordinate and read different factors. -/
theorem euclidean_projection_obstruction :
    ∃ w₁ w₂ : Fin 2 → ℝ, prodMap w₁ = prodMap w₂
      ∧ (∑ i, (prodGrad w₁ i) ^ 2) ≠ (∑ i, (prodGrad w₂ i) ^ 2) := by
  refine ⟨![1, 1], ![2, 1/2], ?_, ?_⟩
  · unfold prodMap
    rw [Fin.prod_univ_two, Fin.prod_univ_two]
    norm_num
  · have hg : ∀ (w : Fin 2 → ℝ),
        prodGrad w 0 = w 1 ∧ prodGrad w 1 = w 0 := by
      intro w
      constructor
      · unfold prodGrad
        rw [show (Finset.univ.erase (0 : Fin 2)) = {1} by decide,
          Finset.prod_singleton]
      · unfold prodGrad
        rw [show (Finset.univ.erase (1 : Fin 2)) = {0} by decide,
          Finset.prod_singleton]
    rw [Fin.sum_univ_two, Fin.sum_univ_two,
      (hg (![1, 1] : Fin 2 → ℝ)).1, (hg (![1, 1] : Fin 2 → ℝ)).2,
      (hg (![2, 1/2] : Fin 2 → ℝ)).1,
      (hg (![2, 1/2] : Fin 2 → ℝ)).2]
    norm_num

/-- cor:sgd_quotient at the model: the log-coordinate invariant
    metric projects exactly. The flow factor of the projected
    dynamics is the layer-weighted squared score sum, which equals
    L·p²: a function of the quotient coordinate alone, so the
    projected flow closes on the quotient. -/
theorem invariant_metric_projects (w : Fin L → ℝ) (c : ℝ) :
    ∑ i, c * ((w i) ^ 2 * (prodGrad w i) ^ 2)
      = c * L * (prodMap w) ^ 2 := by
  have h : ∀ i ∈ Finset.univ,
      c * ((w i) ^ 2 * (prodGrad w i) ^ 2)
      = c * (prodMap w) ^ 2 := by
    intro i _
    rw [show (w i) ^ 2 * (prodGrad w i) ^ 2
      = (w i * prodGrad w i) ^ 2 by ring, mul_prodGrad w i]
  rw [Finset.sum_congr rfl h, Finset.sum_const, Finset.card_univ,
    Fintype.card_fin, nsmul_eq_mul]
  ring

/-- cor:ddcadam_quotient_rate at the model, the optimizer side: a
    gauge-equivariant update has a gauge-independent projected
    readout, so the quotient trajectory and its rate reading are
    well-defined regardless of the lift. -/
theorem equivariant_update_projects
    (U : (Fin L → ℝ) → (Fin L → ℝ))
    (hU : ∀ (lam w : Fin L → ℝ), (∏ i, lam i) = 1
      → U (fun i => lam i * w i) = fun i => lam i * U w i)
    (lam w : Fin L → ℝ) (hlam : ∏ i, lam i = 1) :
    prodMap (U (fun i => lam i * w i)) = prodMap (U w) := by
  rw [hU lam w hlam, prodMap_gauge_invariant (U w) lam hlam]

end DeadDirections


==> anc/DeadDirections/QuotientNoise.lean <==
/-
  The stochastic side of the quotient (cor:sgd_quotient), model
  level.

  Continuous-time SGD with metric-isotropic noise projects to the
  quotient with metric-isotropic noise, and the projection uses that
  the gauge orbits are minimal. At the scalar-chain model of
  Quotient the invariant metric is the log-coordinate Euclidean
  metric, the quotient coordinate is the sum of the log weights, and
  a gauge orbit is a straight line in the log chart along a direction
  of zero coordinate sum. Three facts carry the stochastic statement:
  the quotient coordinate of pairwise independent increments with
  common variance σ² has variance L·σ², the quotient-metric variance
  of isotropic noise (the quotient metric is 1/L in that coordinate);
  the quotient coordinate is uncorrelated with every vertical
  direction, so the noise splits along the horizontal-vertical
  decomposition; and the orbit lines have zero acceleration, which is
  minimality in the flat chart and kills the Itô drift correction.
-/
import Mathlib.Probability.Moments.Covariance
import Mathlib.Probability.Moments.Variance
import Mathlib.Analysis.Calculus.Deriv.Basic
import DeadDirections.Quotient

namespace DeadDirections

open MeasureTheory ProbabilityTheory
open scoped ProbabilityTheory

section NoiseProjection

variable {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω} {L : ℕ}

/-- Pairwise independent increments with a common variance have a
    diagonal covariance table. -/
lemma covariance_table (ξ : Fin L → Ω → ℝ) (hL2 : ∀ i, MemLp (ξ i) 2 μ)
    (hind : Pairwise fun i j => ξ i ⟂ᵢ[μ] ξ j) {σ2 : ℝ}
    (hvar : ∀ i, Var[ξ i; μ] = σ2) (i j : Fin L) :
    cov[ξ i, ξ j; μ] = if i = j then σ2 else 0 := by
  by_cases h : i = j
  · subst h
    rw [if_pos rfl, ← hvar i]
    first
      | exact covariance_self
      | exact covariance_self (hL2 i).aemeasurable
  · rw [if_neg h]
    exact (hind h).covariance_eq_zero (hL2 i) (hL2 j)

/-- The quotient coordinate of isotropic noise: with pairwise
    independent log-weight increments of common variance σ², the sum
    has variance L·σ², the isotropic variance for the quotient
    metric 1/L. -/
theorem quotient_noise_variance [IsFiniteMeasure μ] (ξ : Fin L → Ω → ℝ)
    (hL2 : ∀ i, MemLp (ξ i) 2 μ)
    (hind : Pairwise fun i j => ξ i ⟂ᵢ[μ] ξ j) {σ2 : ℝ}
    (hvar : ∀ i, Var[ξ i; μ] = σ2) :
    Var[fun ω => ∑ i, ξ i ω; μ] = L * σ2 := by
  rw [variance_fun_sum hL2]
  have hrow : ∀ i, (∑ j, cov[ξ i, ξ j; μ]) = σ2 := by
    intro i
    simp_rw [covariance_table ξ hL2 hind hvar i]
    simp
  simp_rw [hrow]
  simp [Finset.sum_const, Finset.card_univ]

/-- The quotient coordinate is uncorrelated with every vertical
    direction (coefficient sum zero): the noise splits along the
    horizontal-vertical decomposition. -/
theorem quotient_noise_vertical_uncorrelated [IsFiniteMeasure μ]
    (ξ : Fin L → Ω → ℝ) (hL2 : ∀ i, MemLp (ξ i) 2 μ)
    (hind : Pairwise fun i j => ξ i ⟂ᵢ[μ] ξ j) {σ2 : ℝ}
    (hvar : ∀ i, Var[ξ i; μ] = σ2) (a : Fin L → ℝ) (ha : ∑ i, a i = 0) :
    cov[∑ i, ξ i, ∑ i, a i • ξ i; μ] = 0 := by
  have hY : ∀ i, MemLp (a i • ξ i) 2 μ := fun i => (hL2 i).const_smul (a i)
  rw [covariance_sum_left hL2 (memLp_finset_sum' _ fun i _ => hY i)]
  have hrow : ∀ i, cov[ξ i, ∑ j, a j • ξ j; μ] = a i * σ2 := by
    intro i
    rw [covariance_sum_right hY (hL2 i)]
    simp_rw [covariance_smul_right, covariance_table ξ hL2 hind hvar]
    simp [mul_ite]
  simp_rw [hrow]
  rw [← Finset.sum_mul, ha, zero_mul]

end NoiseProjection

section OrbitLines

variable {L : ℕ}

/-- A gauge orbit in the log chart: the line through x along a
    direction v of zero coordinate sum (the log of a unit-product
    rescaling). -/
def orbitLine (x v : Fin L → ℝ) (s : ℝ) : Fin L → ℝ := x + s • v

lemma orbitLine_hasDerivAt (x v : Fin L → ℝ) (s : ℝ) :
    HasDerivAt (orbitLine x v) v s := by
  unfold orbitLine
  have h := ((hasDerivAt_id s).smul_const v).const_add x
  simpa using h

/-- Orbit lines have zero acceleration: the velocity is constant, so
    the orbits are minimal in the flat invariant chart and the Itô
    correction to the projected drift vanishes. -/
lemma orbitLine_accel_zero (v : Fin L → ℝ) (s : ℝ) :
    HasDerivAt (fun _ : ℝ => v) 0 s :=
  hasDerivAt_const s v

/-- The orbit direction is vertical: its coordinate sum is zero
    exactly when the rescaling has unit product, the log form of
    prodMap_gauge_invariant. -/
lemma orbitLine_sum (x v : Fin L → ℝ) (hv : ∑ i, v i = 0) (s : ℝ) :
    ∑ i, orbitLine x v s i = ∑ i, x i := by
  unfold orbitLine
  simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, Finset.sum_add_distrib,
    ← Finset.mul_sum, hv, mul_zero, add_zero]

end OrbitLines

end DeadDirections


==> anc/DeadDirections/ReluChannel.lean <==
/-
  The ReLU dead channel (theory paper, thm:bridge class (P3), dead
  channel at the canonical configuration).

  Positive homogeneity makes the ReLU chain exact: the dead-channel
  map z ↦ ReLU(t·z), iterated L times, equals t^L·ReLU(x) with no
  remainder, which is the paper's statement that the activation-Taylor
  part of the correction vanishes identically for ReLU. The channel's
  second moment under N(0,1) is exactly t^{2L}/2: the rate 2L of the
  ladder, with the factor 1/2 the survival probability of the shared
  gate {x > 0}, the joint-gate clause of thm:bridge_composition as an
  exact constant.

  The backward side: for x ≠ 0 the chain's true derivative is
  t^L·gate(x) with gate = 1_{x>0} (relu_chain_hasDerivAt), so the
  backprop gradient at depth ℓ is t^{L−ℓ}·gate(x) and its second
  moment is exactly t^{2(L−ℓ)}/2, the same gate-survival 1/2 as the
  forward side. The A·G product at depth ℓ is t^{2L}/4 for every ℓ:
  cor:a_g_duality on the nonlinear (P3) channel, exact.
-/
import DeadDirections.MixtureScore

namespace DeadDirections

open MeasureTheory Filter Topology

/-- ReLU. -/
def relu (x : ℝ) : ℝ := max x 0

lemma relu_nonneg (x : ℝ) : 0 ≤ relu x := le_max_right x 0

lemma relu_mul_of_nonneg {t : ℝ} (ht : 0 ≤ t) (x : ℝ) :
    relu (t * x) = t * relu x := by
  unfold relu
  rcases le_or_gt x 0 with hx | hx
  · rw [max_eq_right hx, max_eq_right (by nlinarith), mul_zero]
  · rw [max_eq_left hx.le, max_eq_left (by nlinarith)]

lemma relu_relu (x : ℝ) : relu (relu x) = relu x := by
  unfold relu
  rw [max_eq_left (le_max_right x 0)]

/-- The dead channel through L ReLU layers at parameter t is exactly
    t^L·ReLU: no activation-Taylor remainder. -/
lemma relu_chain_eq {t : ℝ} (ht : 0 ≤ t) (L : ℕ) (hL : 1 ≤ L) (x : ℝ) :
    (fun z => relu (t * z))^[L] x = t ^ L * relu x := by
  induction L with
  | zero => omega
  | succ n ih =>
    rcases Nat.eq_zero_or_pos n with hn | hn
    · subst hn
      simp [relu_mul_of_nonneg ht, pow_one]
    · rw [Function.iterate_succ_apply', ih hn,
        show t * (t ^ n * relu x) = t ^ n * t * relu x from by ring,
        relu_mul_of_nonneg (by positivity),
        relu_relu]
      ring

/-- The Gaussian half-moment: ∫ ReLU(x)²·φ₀ = 1/2, the survival
    probability of the gate {x > 0} weighting the unit second moment. -/
lemma integral_relu_sq_gaussDensity :
    ∫ x, relu x ^ 2 * gaussDensity x 0 1 = 1/2 := by
  have hind : (fun x => relu x ^ 2 * gaussDensity x 0 1)
      = Set.indicator (Set.Ioi (0:ℝ))
          (fun x => x ^ 2 * gaussDensity x 0 1) := by
    funext x
    rcases le_or_gt x 0 with hx | hx
    · rw [Set.indicator_of_notMem (by simpa using hx)]
      unfold relu
      rw [max_eq_right hx]
      ring
    · rw [Set.indicator_of_mem (by simpa using hx)]
      unfold relu
      rw [max_eq_left hx.le]
  rw [hind, integral_indicator measurableSet_Ioi]
  -- symmetry: the Ioi half is half of the whole
  have hint : Integrable (fun x => x ^ 2 * gaussDensity x 0 1) := by
    have h := integrable_sq_mul_gaussDensity 0
    exact h.congr (Filter.Eventually.of_forall fun x => by simp)
  have heven : ∀ x : ℝ, (-x) ^ 2 * gaussDensity (-x) 0 1
      = x ^ 2 * gaussDensity x 0 1 := by
    intro x
    rw [gaussDensity_one_eq, gaussDensity_one_eq]
    ring_nf
  have hneg : ∫ x in Set.Iio (0:ℝ), x ^ 2 * gaussDensity x 0 1
      = ∫ x in Set.Ioi (0:ℝ), x ^ 2 * gaussDensity x 0 1 := by
    rw [← integral_indicator measurableSet_Iio,
      ← integral_indicator measurableSet_Ioi]
    rw [show (Set.indicator (Set.Iio (0:ℝ))
        (fun x => x ^ 2 * gaussDensity x 0 1))
      = fun x => (Set.indicator (Set.Ioi (0:ℝ))
        (fun y => y ^ 2 * gaussDensity y 0 1)) (-x) from ?_]
    · exact integral_neg_eq_self (μ := volume)
        (Set.indicator (Set.Ioi (0:ℝ))
          (fun y => y ^ 2 * gaussDensity y 0 1))
    · funext x
      rcases lt_or_ge x 0 with hx | hx
      · rw [Set.indicator_of_mem (by simpa using hx),
          Set.indicator_of_mem (by simp; linarith), heven]
      · rw [Set.indicator_of_notMem (by simpa using hx),
          Set.indicator_of_notMem (by simp; linarith)]
  have hsplit := integral_add_compl (measurableSet_Iio (a := (0:ℝ))) hint
  have hIic : ∫ x in (Set.Iio (0:ℝ))ᶜ, x ^ 2 * gaussDensity x 0 1
      = ∫ x in Set.Ioi (0:ℝ), x ^ 2 * gaussDensity x 0 1 := by
    rw [Set.compl_Iio]
    exact setIntegral_congr_set Ioi_ae_eq_Ici.symm
  have hone : ∫ x, x ^ 2 * gaussDensity x 0 1 = 1 := by
    have h := integral_sq_gaussMeasure
    rw [integral_gaussMeasure] at h
    exact h
  rw [hIic, hneg] at hsplit
  linarith [hsplit, hone]

/-- thm:bridge class (P3), dead channel: exact second moment t^{2L}/2
    at every t ≥ 0 and depth L ≥ 1. -/
theorem relu_channel_moment {t : ℝ} (ht : 0 ≤ t) (L : ℕ) (hL : 1 ≤ L) :
    ∫ x, ((fun z => relu (t * z))^[L] x) ^ 2 * gaussDensity x 0 1
      = t ^ (2 * L) * (1/2) := by
  have hfun : ∀ x : ℝ, ((fun z => relu (t * z))^[L] x) ^ 2
        * gaussDensity x 0 1
      = t ^ (2 * L) * (relu x ^ 2 * gaussDensity x 0 1) := by
    intro x
    rw [relu_chain_eq ht L hL, mul_pow,
      show (t ^ L) ^ 2 = t ^ (2 * L) from by
        rw [← pow_mul, Nat.mul_comm]]
    ring
  simp only [hfun]
  rw [integral_const_mul, integral_relu_sq_gaussDensity]

/-- The P3 dead channel carries the ladder rate 2L with the
    gate-survival coefficient 1/2. -/
theorem relu_channel_hasLeadingRate (L : ℕ) (hL : 1 ≤ L) :
    HasLeadingRate
      (fun t => ∫ x, ((fun z => relu (t * z))^[L] x) ^ 2
        * gaussDensity x 0 1) (2 * L) (1/2) := by
  have h : Tendsto (fun _ : ℝ => (1/2 : ℝ)) (𝓝[>] (0:ℝ)) (𝓝 (1/2)) :=
    tendsto_const_nhds
  refine h.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht
  rw [relu_channel_moment (le_of_lt ht) L hL]
  have htp : t ^ (2 * L) ≠ 0 := ne_of_gt (pow_pos ht _)
  field_simp

/-! ### The backward channel and A–G duality

The gate is the backprop convention relu'(z) = 1_{z>0}. Every layer of
the dead channel shares it: the pre-activation at layer j is t^j·relu x,
positive exactly when x is. For x ≠ 0 the gate reading is the honest
one, the chain's derivative in the sense of HasDerivAt. -/

/-- The ReLU gate, backprop convention: 1 on {x > 0}, 0 elsewhere. -/
noncomputable def reluGate (x : ℝ) : ℝ := if 0 < x then 1 else 0

lemma reluGate_sq (x : ℝ) : reluGate x ^ 2 = reluGate x := by
  unfold reluGate
  split <;> norm_num

/-- Off x = 0 the chain derivative is exactly t^L·gate(x): the chain
    is locally linear on each side of the gate. -/
lemma relu_chain_hasDerivAt {t : ℝ} (ht : 0 ≤ t) (L : ℕ) (hL : 1 ≤ L)
    {x : ℝ} (hx : x ≠ 0) :
    HasDerivAt ((fun z => relu (t * z))^[L]) (t ^ L * reluGate x) x := by
  have hfun : ((fun z => relu (t * z))^[L]) = fun y => t ^ L * relu y :=
    funext (relu_chain_eq ht L hL)
  rw [hfun]
  rcases lt_or_gt_of_ne hx with hneg | hpos
  · have hrelu : HasDerivAt relu 0 x := by
      have h0 : HasDerivAt (fun _ : ℝ => (0:ℝ)) 0 x := hasDerivAt_const x 0
      refine h0.congr_of_eventuallyEq ?_
      filter_upwards [eventually_lt_nhds hneg] with y hy
      unfold relu
      rw [max_eq_right hy.le]
    have h := hrelu.const_mul (t ^ L)
    rw [mul_zero] at h
    rw [show reluGate x = 0 from if_neg (not_lt.mpr hneg.le), mul_zero]
    exact h
  · have hrelu : HasDerivAt relu 1 x := by
      refine (hasDerivAt_id x).congr_of_eventuallyEq ?_
      filter_upwards [eventually_gt_nhds hpos] with y hy
      show relu y = y
      unfold relu
      rw [max_eq_left hy.le]
    have h := hrelu.const_mul (t ^ L)
    rw [mul_one] at h
    rw [show reluGate x = 1 from if_pos hpos, mul_one]
    exact h

/-- The backprop gradient at depth ℓ is the derivative of the
    downstream L − ℓ layers at the layer-ℓ activation: for x > 0 the
    activation t^ℓ·relu x is positive, the downstream chain is locally
    linear there, and the derivative is exactly t^{L−ℓ}. -/
lemma relu_backward_hasDerivAt {t : ℝ} (ht : 0 < t) (L ℓ : ℕ)
    (hℓ : ℓ < L) {x : ℝ} (hx : 0 < x) :
    HasDerivAt ((fun z => relu (t * z))^[L - ℓ]) (t ^ (L - ℓ))
      (t ^ ℓ * relu x) := by
  have hpt : (0:ℝ) < t ^ ℓ * relu x := by
    unfold relu
    rw [max_eq_left hx.le]
    positivity
  have h := relu_chain_hasDerivAt ht.le (L - ℓ) (by omega)
    (ne_of_gt hpt)
  rwa [show reluGate (t ^ ℓ * relu x) = 1 from if_pos hpt, mul_one] at h

/-- The gate survives with probability 1/2 under N(0,1). -/
lemma integral_reluGate_gaussDensity :
    ∫ x, reluGate x * gaussDensity x 0 1 = 1/2 := by
  have hind : (fun x => reluGate x * gaussDensity x 0 1)
      = Set.indicator (Set.Ioi (0:ℝ)) (fun x => gaussDensity x 0 1) := by
    funext x
    unfold reluGate
    rcases le_or_gt x 0 with hx | hx
    · rw [Set.indicator_of_notMem (by simpa using hx), if_neg (not_lt.mpr hx),
        zero_mul]
    · rw [Set.indicator_of_mem (by simpa using hx), if_pos hx, one_mul]
  rw [hind, integral_indicator measurableSet_Ioi]
  have hint : Integrable (fun x => gaussDensity x 0 1) :=
    integrable_gaussDensity 0
  have heven : ∀ x : ℝ, gaussDensity (-x) 0 1 = gaussDensity x 0 1 := by
    intro x
    rw [gaussDensity_one_eq, gaussDensity_one_eq]
    ring_nf
  have hneg : ∫ x in Set.Iio (0:ℝ), gaussDensity x 0 1
      = ∫ x in Set.Ioi (0:ℝ), gaussDensity x 0 1 := by
    rw [← integral_indicator measurableSet_Iio,
      ← integral_indicator measurableSet_Ioi]
    rw [show (Set.indicator (Set.Iio (0:ℝ)) (fun x => gaussDensity x 0 1))
        = fun x => (Set.indicator (Set.Ioi (0:ℝ))
          (fun y => gaussDensity y 0 1)) (-x) from ?_]
    · exact integral_neg_eq_self (μ := volume)
        (Set.indicator (Set.Ioi (0:ℝ)) (fun y => gaussDensity y 0 1))
    · funext x
      rcases lt_or_ge x 0 with hx | hx
      · rw [Set.indicator_of_mem (by simpa using hx),
          Set.indicator_of_mem (by simp; linarith), heven]
      · rw [Set.indicator_of_notMem (by simpa using hx),
          Set.indicator_of_notMem (by simp; linarith)]
  have hsplit := integral_add_compl (measurableSet_Iio (a := (0:ℝ))) hint
  have hIic : ∫ x in (Set.Iio (0:ℝ))ᶜ, gaussDensity x 0 1
      = ∫ x in Set.Ioi (0:ℝ), gaussDensity x 0 1 := by
    rw [Set.compl_Iio]
    exact setIntegral_congr_set Ioi_ae_eq_Ici.symm
  rw [hIic, hneg] at hsplit
  linarith [hsplit, integral_gaussDensity_eq_one 0]

/-- thm:bridge class (P3), backward side: the second moment of the
    depth-ℓ backprop gradient is exactly t^{2(L−ℓ)}/2, the same
    gate-survival 1/2 as the forward side. -/
theorem relu_channel_backward_moment {t : ℝ} (L ℓ : ℕ) :
    ∫ x, (t ^ (L - ℓ) * reluGate x) ^ 2 * gaussDensity x 0 1
      = t ^ (2 * (L - ℓ)) * (1/2) := by
  have hfun : ∀ x : ℝ, (t ^ (L - ℓ) * reluGate x) ^ 2 * gaussDensity x 0 1
      = t ^ (2 * (L - ℓ)) * (reluGate x * gaussDensity x 0 1) := by
    intro x
    rw [mul_pow, reluGate_sq,
      show (t ^ (L - ℓ)) ^ 2 = t ^ (2 * (L - ℓ)) from by
        rw [← pow_mul, Nat.mul_comm]]
    ring
  simp only [hfun]
  rw [integral_const_mul, integral_reluGate_gaussDensity]

/-- cor:a_g_duality, class (P3): the A·G product at depth ℓ is
    t^{2L}/4 for every ℓ; the forward exponent 2ℓ and the backward
    exponent 2(L−ℓ) sum to 2L at every depth, and the 1/4 is the gate
    survival squared, once per factor. -/
theorem relu_channel_ag_product {t : ℝ} (ht : 0 ≤ t) (L ℓ : ℕ)
    (hℓ1 : 1 ≤ ℓ) (hℓL : ℓ ≤ L) :
    (∫ x, ((fun z => relu (t * z))^[ℓ] x) ^ 2 * gaussDensity x 0 1)
      * (∫ x, (t ^ (L - ℓ) * reluGate x) ^ 2 * gaussDensity x 0 1)
      = t ^ (2 * L) * (1/4) := by
  rw [relu_channel_moment ht ℓ hℓ1, relu_channel_backward_moment,
    show t ^ (2 * ℓ) * (1/2) * (t ^ (2 * (L - ℓ)) * (1/2))
      = t ^ (2 * ℓ) * t ^ (2 * (L - ℓ)) * (1/4) from by ring,
    ← pow_add]
  congr 2
  omega

/-! ### The off-channel base, two channels

The minimal multivariate configuration: one dead channel at weight t
next to one live channel at fixed weight s, no mixing, the
channel-diagonal form of the canonical (P3) configuration. The joint
layer map iterates componentwise, the live moment carries no t, and
the dead moment is strictly smaller at every t < s: the Θ(1)
off-channel base of thm:bridge (b), exact for ReLU. -/

/-- The two-channel layer map iterates componentwise. -/
lemma reluPair_iterate {t s : ℝ} (L : ℕ) (p : ℝ × ℝ) :
    (fun q : ℝ × ℝ => (relu (t * q.1), relu (s * q.2)))^[L] p
      = ((fun y => relu (t * y))^[L] p.1,
         (fun z => relu (s * z))^[L] p.2) := by
  induction L with
  | zero => rfl
  | succ n ih =>
    rw [Function.iterate_succ_apply', Function.iterate_succ_apply',
      Function.iterate_succ_apply', ih]

/-- thm:bridge (b), class (P3): in the two-channel configuration the
    live-coordinate second moment is s^{2L}/2 at every t, and the
    dead-coordinate moment t^{2L}/2 is strictly smaller whenever
    t < s. No asymptotics: the comparison holds at every such t. -/
theorem relu_two_channel_dead_lt_live {t s : ℝ} (ht : 0 ≤ t)
    (hts : t < s) (L : ℕ) (hL : 1 ≤ L) :
    (∫ x, ((fun q : ℝ × ℝ => (relu (t * q.1), relu (s * q.2)))^[L]
        (x, x)).1 ^ 2 * gaussDensity x 0 1)
      < ∫ x, ((fun q : ℝ × ℝ => (relu (t * q.1), relu (s * q.2)))^[L]
        (x, x)).2 ^ 2 * gaussDensity x 0 1 := by
  have hs : (0:ℝ) ≤ s := le_trans ht hts.le
  have h1 : ∀ x : ℝ, ((fun q : ℝ × ℝ =>
        (relu (t * q.1), relu (s * q.2)))^[L] (x, x)).1
      = (fun y => relu (t * y))^[L] x := fun x => by
    rw [reluPair_iterate]
  have h2 : ∀ x : ℝ, ((fun q : ℝ × ℝ =>
        (relu (t * q.1), relu (s * q.2)))^[L] (x, x)).2
      = (fun z => relu (s * z))^[L] x := fun x => by
    rw [reluPair_iterate]
  simp only [h1, h2]
  rw [relu_channel_moment ht L hL, relu_channel_moment hs L hL]
  have hpow : t ^ (2 * L) < s ^ (2 * L) :=
    pow_lt_pow_left₀ hts ht (by omega)
  linarith

/-! ### The smooth channel, one layer

For a smooth activation with φ(0) = 0 and φ'(0) = c, packaged as the
global Taylor hypothesis |φ(u) − c·u| ≤ K·u², the single-layer dead
channel carries leading rate 2 with coefficient c²: the first rung of
the (P2) ladder. The deep (P2) chain, with the compounded quadratic
remainders controlled by a polynomial envelope, lives in
SmoothChain. -/

section SmoothChannel

lemma integrable_x4_gaussDensity :
    Integrable (fun x => x ^ 4 * gaussDensity x 0 1) := by
  have h := integrable_pow_mul_exp_mul_gaussDensity 4 0
  exact h.congr (Filter.Eventually.of_forall fun x => by simp)

/-- thm:bridge class (P2), one layer: under |φ(u) − c·u| ≤ K·u², the
    dead-channel second moment expands as c²·t² + O(t³). -/
theorem smooth_channel_hasLeadingRate {φ : ℝ → ℝ} {c K : ℝ}
    (hK : 0 ≤ K) (hcont : Continuous φ)
    (hφ : ∀ u, |φ u - c * u| ≤ K * u ^ 2) :
    HasLeadingRate
      (fun t => ∫ x, φ (t * x) ^ 2 * gaussDensity x 0 1) 2 (c ^ 2) := by
  have hone : ∫ x, x ^ 2 * gaussDensity x 0 1 = 1 := by
    have h := integral_sq_gaussMeasure
    rwa [integral_gaussMeasure] at h
  have hx2 : Integrable (fun x => x ^ 2 * gaussDensity x 0 1) := by
    exact (integrable_sq_mul_gaussDensity 0).congr
      (Filter.Eventually.of_forall fun x => by simp)
  -- pointwise bound on φ(tx)
  have hφabs : ∀ u, |φ u| ≤ |c| * |u| + K * u ^ 2 := by
    intro u
    have h := hφ u
    have h1 : |φ u| ≤ |φ u - c * u| + |c * u| := by
      have h2 := abs_add_le (φ u - c * u) (c * u)
      rw [show φ u - c * u + c * u = φ u from by ring] at h2
      exact h2
    rw [abs_mul] at h1
    linarith
  -- the dominators
  have hM0 : (0:ℝ) ≤ K * (2 * |c| * (1 + ∫ x, x ^ 4 * gaussDensity x 0 1)
      + K * ∫ x, x ^ 4 * gaussDensity x 0 1) := by
    have h4 : (0:ℝ) ≤ ∫ x, x ^ 4 * gaussDensity x 0 1 :=
      integral_nonneg fun x => mul_nonneg (by positivity)
        (gaussDensity_pos x 0).le
    positivity
  apply hasLeadingRate_of_expansion
    (R := fun t => (∫ x, φ (t * x) ^ 2 * gaussDensity x 0 1) - c ^ 2 * t ^ 2)
    (M := K * (2 * |c| * (1 + ∫ x, x ^ 4 * gaussDensity x 0 1)
      + K * ∫ x, x ^ 4 * gaussDensity x 0 1))
  · exact Filter.Eventually.of_forall fun t => by ring
  · filter_upwards [eventually_mem_nhdsWithin,
      eventually_nhdsWithin_of_eventually_nhds
        (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with t ht0 ht1
    have h0t : (0:ℝ) < t := ht0
    have h1t : t ≤ 1 := le_of_lt ht1
    -- pointwise remainder bound
    have hptw : ∀ x, |φ (t * x) ^ 2 * gaussDensity x 0 1
        - c ^ 2 * t ^ 2 * (x ^ 2 * gaussDensity x 0 1)|
        ≤ t ^ 3 * (K * (2 * |c| * (1 + x ^ 4) + K * x ^ 4))
          * gaussDensity x 0 1 := by
      intro x
      have hφ1 := hφ (t * x)
      have hφ2 := hφabs (t * x)
      have hφg := (gaussDensity_pos x 0).le
      have hx3 : |x| ^ 3 ≤ 1 + x ^ 4 := by
        rcases le_or_gt |x| 1 with h | h
        · have := pow_le_one₀ (abs_nonneg x) h (n := 3)
          nlinarith [sq_nonneg (x ^ 2)]
        · have := pow_le_pow_right₀ h.le (show 3 ≤ 4 by norm_num)
          have h4 : |x| ^ 4 = x ^ 4 := by
            rw [show (4:ℕ) = 2 * 2 from rfl, pow_mul, pow_mul, sq_abs]
          nlinarith
      have hfac : φ (t * x) ^ 2 - c ^ 2 * t ^ 2 * x ^ 2
          = (φ (t * x) - c * (t * x)) * (φ (t * x) + c * (t * x)) := by
        ring
      have habs2 : |φ (t * x) + c * (t * x)|
          ≤ 2 * |c| * |t * x| + K * (t * x) ^ 2 := by
        have h1 := abs_add_le (φ (t * x)) (c * (t * x))
        rw [abs_mul] at h1
        linarith [hφ2]
      have hkey : |φ (t * x) ^ 2 - c ^ 2 * t ^ 2 * x ^ 2|
          ≤ t ^ 3 * (K * (2 * |c| * (1 + x ^ 4) + K * x ^ 4)) := by
        rw [hfac, abs_mul]
        have hb := mul_le_mul hφ1 habs2 (abs_nonneg _)
          (mul_nonneg hK (sq_nonneg _))
        have htx : |t * x| = t * |x| := by rw [abs_mul, abs_of_pos h0t]
        rw [htx] at hb
        calc |φ (t * x) - c * (t * x)| * |φ (t * x) + c * (t * x)|
            ≤ K * (t * x) ^ 2 * (2 * |c| * (t * |x|) + K * (t * x) ^ 2) :=
              hb
          _ ≤ t ^ 3 * (K * (2 * |c| * (1 + x ^ 4) + K * x ^ 4)) := by
              have hxx : (t * x) ^ 2 = t ^ 2 * x ^ 2 := by ring
              rw [hxx]
              have hc1 : K * (t ^ 2 * x ^ 2) * (2 * |c| * (t * |x|))
                  = t ^ 3 * (K * (2 * |c| * (x ^ 2 * |x|))) := by ring
              have hc2 : K * (t ^ 2 * x ^ 2) * (K * (t ^ 2 * x ^ 2))
                  ≤ t ^ 3 * (K * (K * x ^ 4)) := by
                have ht4 : t ^ 4 ≤ t ^ 3 :=
                  pow_le_pow_of_le_one h0t.le h1t (by norm_num)
                calc K * (t ^ 2 * x ^ 2) * (K * (t ^ 2 * x ^ 2))
                    = t ^ 4 * (K * (K * x ^ 4)) := by ring
                  _ ≤ t ^ 3 * (K * (K * x ^ 4)) := by
                      exact mul_le_mul_of_nonneg_right ht4 (by positivity)
              have hc3 : x ^ 2 * |x| ≤ 1 + x ^ 4 := by
                have h := hx3
                have habs3 : |x| ^ 3 = x ^ 2 * |x| := by
                  rw [pow_succ, sq_abs]
                linarith [habs3 ▸ h]
              nlinarith [mul_nonneg (mul_nonneg hK (abs_nonneg c))
                  (sub_nonneg.mpr hc3), pow_pos h0t 3]
      calc |φ (t * x) ^ 2 * gaussDensity x 0 1
          - c ^ 2 * t ^ 2 * (x ^ 2 * gaussDensity x 0 1)|
          = |φ (t * x) ^ 2 - c ^ 2 * t ^ 2 * x ^ 2| * gaussDensity x 0 1 := by
            rw [show φ (t * x) ^ 2 * gaussDensity x 0 1
                - c ^ 2 * t ^ 2 * (x ^ 2 * gaussDensity x 0 1)
              = (φ (t * x) ^ 2 - c ^ 2 * t ^ 2 * x ^ 2)
                * gaussDensity x 0 1 from by ring,
              abs_mul, abs_of_nonneg hφg]
        _ ≤ t ^ 3 * (K * (2 * |c| * (1 + x ^ 4) + K * x ^ 4))
            * gaussDensity x 0 1 :=
            mul_le_mul_of_nonneg_right hkey hφg
    -- integrability of the channel
    have hIφ : Integrable (fun x => φ (t * x) ^ 2 * gaussDensity x 0 1) := by
      have hg : Integrable (fun x =>
          (2 * c ^ 2) * (x ^ 2 * gaussDensity x 0 1)
            + (2 * K ^ 2) * (x ^ 4 * gaussDensity x 0 1)) :=
        (hx2.const_mul _).add (integrable_x4_gaussDensity.const_mul _)
      refine hg.mono' (((hcont.comp
        (continuous_const.mul continuous_id)).pow 2).mul
        (continuous_gaussDensity 0)).aestronglyMeasurable
        (Filter.Eventually.of_forall fun x => ?_)
      have hφg := (gaussDensity_pos x 0).le
      have h2 := hφabs (t * x)
      have htx2 : (t * x) ^ 2 ≤ x ^ 2 := by
        have ht2 : t ^ 2 ≤ 1 := by nlinarith
        nlinarith [mul_le_mul_of_nonneg_right ht2 (sq_nonneg x)]
      have habs4 : ((t * x) ^ 2) ^ 2 ≤ x ^ 4 := by
        have h := pow_le_pow_left₀ (sq_nonneg (t * x)) htx2 2
        calc ((t * x) ^ 2) ^ 2 ≤ (x ^ 2) ^ 2 := h
          _ = x ^ 4 := by ring
      rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (sq_nonneg _) hφg)]
      have hsq : φ (t * x) ^ 2 ≤ 2 * c ^ 2 * (t * x) ^ 2
          + 2 * K ^ 2 * ((t * x) ^ 2) ^ 2 := by
        have h := hφabs (t * x)
        have hnn : 0 ≤ |φ (t * x)| := abs_nonneg _
        have hs := pow_le_pow_left₀ hnn h 2
        rw [sq_abs] at hs
        nlinarith [sq_nonneg (|c| * |t * x| - K * (t * x) ^ 2),
          sq_abs (t * x), sq_abs c,
          mul_nonneg (abs_nonneg c) (abs_nonneg (t * x))]
      nlinarith [mul_le_mul_of_nonneg_right hsq hφg,
        mul_le_mul_of_nonneg_right htx2 hφg,
        mul_le_mul_of_nonneg_right habs4 hφg, sq_nonneg c, hK]
    -- assemble the integral bound
    have hsub : (∫ x, φ (t * x) ^ 2 * gaussDensity x 0 1) - c ^ 2 * t ^ 2
        = ∫ x, (φ (t * x) ^ 2 * gaussDensity x 0 1
          - c ^ 2 * t ^ 2 * (x ^ 2 * gaussDensity x 0 1)) := by
      rw [integral_sub hIφ (hx2.const_mul _), integral_const_mul, hone,
        mul_one]
    rw [hsub]
    have hIdom : Integrable (fun x =>
        t ^ 3 * (K * (2 * |c| * (1 + x ^ 4) + K * x ^ 4))
          * gaussDensity x 0 1) := by
      have hg : Integrable (fun x =>
          (t ^ 3 * (K * 2 * |c|)) * gaussDensity x 0 1
            + (t ^ 3 * (K * 2 * |c| + K * K))
              * (x ^ 4 * gaussDensity x 0 1)) :=
        ((integrable_gaussDensity 0).const_mul _).add
          (integrable_x4_gaussDensity.const_mul _)
      exact hg.congr (Filter.Eventually.of_forall fun x => by ring)
    calc |∫ x, (φ (t * x) ^ 2 * gaussDensity x 0 1
          - c ^ 2 * t ^ 2 * (x ^ 2 * gaussDensity x 0 1))|
        ≤ ∫ x, ‖φ (t * x) ^ 2 * gaussDensity x 0 1
          - c ^ 2 * t ^ 2 * (x ^ 2 * gaussDensity x 0 1)‖ := by
          rw [← Real.norm_eq_abs]
          exact norm_integral_le_integral_norm _
      _ ≤ ∫ x, t ^ 3 * (K * (2 * |c| * (1 + x ^ 4) + K * x ^ 4))
          * gaussDensity x 0 1 := by
          refine integral_mono_of_nonneg
            (Filter.Eventually.of_forall fun x => norm_nonneg _) hIdom
            (Filter.Eventually.of_forall fun x => ?_)
          simp only [Real.norm_eq_abs]
          exact hptw x
      _ ≤ K * (2 * |c| * (1 + ∫ x, x ^ 4 * gaussDensity x 0 1)
          + K * ∫ x, x ^ 4 * gaussDensity x 0 1) * t ^ (2 + 1) := by
          have hval : ∫ x, t ^ 3 * (K * (2 * |c| * (1 + x ^ 4) + K * x ^ 4))
              * gaussDensity x 0 1
              = t ^ 3 * (K * (2 * |c|
                * (1 + ∫ x, x ^ 4 * gaussDensity x 0 1)
                + K * ∫ x, x ^ 4 * gaussDensity x 0 1)) := by
            have hfun : (fun x => t ^ 3
                * (K * (2 * |c| * (1 + x ^ 4) + K * x ^ 4))
                * gaussDensity x 0 1)
                = fun x => (t ^ 3 * (K * 2 * |c|)) * gaussDensity x 0 1
                  + (t ^ 3 * (K * 2 * |c| + K * K))
                    * (x ^ 4 * gaussDensity x 0 1) := by
              funext x
              ring
            rw [hfun, integral_add
              (((integrable_gaussDensity 0)).const_mul _)
              (integrable_x4_gaussDensity.const_mul _),
              integral_const_mul, integral_const_mul,
              integral_gaussDensity_eq_one]
            ring
          rw [hval]
          have h33 : t ^ 3 = t ^ (2 + 1) := rfl
          nlinarith [hM0, pow_pos h0t 3]

end SmoothChannel

end DeadDirections


==> anc/DeadDirections/RotNegative.lean <==
/-
  Nonlinear rotation breaks the rate (theory paper,
  prop:bridge_nonlinear_rot_negative), exact witness.

  The paper presents this as an empirical demonstration and sketches
  the mechanism: elementwise masks commute with canonical directions
  only, so a rotated dead direction picks up a Θ(1) live overlap
  through the activation Jacobian, and the asymptotic exponent
  collapses to 0. Here the mechanism is proved exactly in the plane
  with the 3-4-5 rotation, live direction v = (3/5, 4/5) and dead
  direction u = (−4/5, 3/5). At the dead-probe input the
  pre-activation is t·u, whose coordinates carry opposite signs, so
  the ReLU mask is exactly (0, 1) for every t > 0: the masked dead
  direction leaves its own line with live overlap 12/25. The dead
  reading of a live backward flow then has leading rate 0 with
  coefficient 12c/25 (the collapse), a canonical reading keeps its
  rate K under any mask value (masks scale canonical directions in
  place), and the two exponents differ for every K ≥ 1.
-/
import Mathlib.Data.Fin.VecNotation
import DeadDirections.FisherDecay
import DeadDirections.RpowRate

namespace DeadDirections

open Filter Topology

/-- The live direction of the 3-4-5 rotation. -/
noncomputable def rotV : Fin 2 → ℝ := ![3/5, 4/5]

/-- The rotated dead direction. -/
noncomputable def rotU : Fin 2 → ℝ := ![-(4/5), 3/5]

lemma rotU_unit : rotU 0 ^ 2 + rotU 1 ^ 2 = 1 := by
  norm_num [rotU]

lemma rot_orth : rotV 0 * rotU 0 + rotV 1 * rotU 1 = 0 := by
  norm_num [rotV, rotU]

/-- The ReLU derivative away from the kink. -/
noncomputable def reluDeriv (z : ℝ) : ℝ := if 0 < z then 1 else 0

/-- At the dead-probe input the pre-activation is t·u, and its
    coordinates carry opposite signs, so the mask is exactly (0, 1)
    for every t > 0. -/
lemma witness_mask {t : ℝ} (ht : 0 < t) (i : Fin 2) :
    reluDeriv (t * rotU i) = (![0, 1] : Fin 2 → ℝ) i := by
  fin_cases i
  · show reluDeriv (t * rotU 0) = 0
    have hval : t * rotU 0 = t * (-(4/5)) := by norm_num [rotU]
    have hneg : t * rotU 0 < 0 := by rw [hval]; nlinarith
    unfold reluDeriv
    rw [if_neg (not_lt.mpr hneg.le)]
  · show reluDeriv (t * rotU 1) = 1
    have hval : t * rotU 1 = t * (3/5) := by norm_num [rotU]
    have hpos : 0 < t * rotU 1 := by rw [hval]; nlinarith
    unfold reluDeriv
    rw [if_pos hpos]

/-- The masked dead direction leaves its own line: its overlap with
    the live direction is 12/25, not 0. Canonical directions never do
    this (the lemma after next). -/
lemma masked_dead_live_overlap :
    ((![0, 1] : Fin 2 → ℝ) 0 * rotU 0 * rotV 0
      + (![0, 1] : Fin 2 → ℝ) 1 * rotU 1 * rotV 1) = 12/25 := by
  norm_num [rotU, rotV]

/-- Masks scale canonical directions in place: the elementwise
    product of any mask with e₂ stays on the e₂ line. -/
lemma canonical_mask_in_line (D : Fin 2 → ℝ) (i : Fin 2) :
    D i * (Pi.single 1 1 : Fin 2 → ℝ) i
      = D 1 * (Pi.single 1 1 : Fin 2 → ℝ) i := by
  fin_cases i
  · simp
  · simp

/-- The dead reading at the witness: the live backward flow c along
    v plus a t-order remainder, masked by the ReLU Jacobian at the
    probe pre-activation, projected on the rotated dead direction. -/
noncomputable def deadRead (c : ℝ) (r : ℝ → ℝ) (t : ℝ) : ℝ :=
  ∑ i, rotU i * reluDeriv (t * rotU i) * (c * rotV i + t * r t)

/-- prop:bridge_nonlinear_rot_negative, proved at the witness: with
    a bounded remainder the dead reading has leading rate 0 with
    coefficient 12c/25. The mixed contribution enters at Θ(1) and
    the asymptotic exponent collapses to 0. -/
theorem rotated_rate_collapse (c : ℝ) {r : ℝ → ℝ} {M : ℝ}
    (hr : ∀ᶠ t in 𝓝[>] (0:ℝ), |r t| ≤ M) :
    HasLeadingRate (deadRead c r) 0 (12 * c / 25) := by
  have hform : ∀ᶠ t in 𝓝[>] (0:ℝ),
      deadRead c r t = 12 * c / 25 + 3/5 * (t * r t) := by
    filter_upwards [eventually_mem_nhdsWithin] with t ht0
    unfold deadRead
    rw [Fin.sum_univ_two]
    have h0 := witness_mask ht0 0
    have h1 := witness_mask ht0 1
    rw [h0, h1]
    norm_num [rotU, rotV]
    ring
  have hbound : ∀ᶠ t in 𝓝[>] (0:ℝ), ‖t * r t‖ ≤ t * M := by
    filter_upwards [hr, eventually_mem_nhdsWithin] with t htM ht0
    rw [Real.norm_eq_abs, abs_mul, abs_of_pos ht0]
    exact mul_le_mul_of_nonneg_left htM ht0.le
  have hgM : Tendsto (fun t : ℝ => t * M) (𝓝[>] (0:ℝ)) (𝓝 0) := by
    have h : Tendsto (fun t : ℝ => t * M) (𝓝 (0:ℝ))
        (𝓝 (0 * M)) := (continuous_id.mul continuous_const).tendsto 0
    rw [zero_mul] at h
    exact h.mono_left nhdsWithin_le_nhds
  have hrem : Tendsto (fun t => t * r t) (𝓝[>] (0:ℝ)) (𝓝 0) :=
    squeeze_zero_norm' hbound hgM
  have hlim : Tendsto (fun t => 12 * c / 25 + 3/5 * (t * r t))
      (𝓝[>] (0:ℝ)) (𝓝 (12 * c / 25)) := by
    have h := (hrem.const_mul (3/5 : ℝ)).const_add (12 * c / 25)
    simpa using h
  unfold HasLeadingRate
  simp only [pow_zero, div_one]
  exact hlim.congr' (by filter_upwards [hform] with t h; rw [h])

/-- The canonical contrast: a canonical reading keeps its rate under
    any mask value, because masks scale canonical directions in
    place. -/
theorem canonical_reading_rate (m2 : ℝ) {g : ℝ → ℝ}
    (hg : ContinuousAt g 0) (K : ℕ) :
    HasLeadingRate (fun t => m2 * (t ^ K * g t)) K (m2 * g 0) :=
  (hasLeadingRate_pow_factor K hg).const_mul m2

/-- The collapse is a genuine rate disagreement at every positive
    depth. -/
theorem rotated_canonical_rates_differ (K : ℕ) (hK : 1 ≤ K) :
    (0 : ℕ) ≠ K := by omega

/-! ### The window bound and the crossover scale

The paper leaves two open items here: a quantitative finite-window
bound under controlled rotation, and the near-canonical crossover
scale as a function of the rotation amount. Both close at the model
level. The general-rotation witness shows the leak amplitude is
exactly γ·s·c (linear in the rotation sine s), so the observable is
G(t) = (γsc)² + b·t^m: a leak floor plus the canonical term. Its
local log-slope has two-sided window bounds (at least m(1−δ) above
the window edge, at most mδ below it) and a single half-maximum
crossover at b·t^m = (γsc)², so the crossover scale is
t_× = ((γsc)²/b)^{1/m}: as the rotation s → 0 the scale vanishes
and the canonical window extends to every t, which is exactly how
the two limits fail to commute. -/

section Window

/-- The general-rotation frame: dead direction (−s, c). At the
    dead-probe input the pre-activation coordinates carry opposite
    signs for every s, c, t > 0, so the mask is (0, 1) throughout
    the rotation family. -/
lemma witness_mask_general {s c t : ℝ} (hs : 0 < s) (hc : 0 < c)
    (ht : 0 < t) :
    reluDeriv (t * (-s)) = 0 ∧ reluDeriv (t * c) = 1 := by
  constructor
  · unfold reluDeriv
    rw [if_neg (not_lt.mpr (by nlinarith))]
  · unfold reluDeriv
    rw [if_pos (by nlinarith)]

/-- The leak amplitude at the general rotation: the masked dead
    direction (−s, c) overlaps the live direction (c, s) in exactly
    c·s, linear in the rotation sine. -/
lemma leak_amplitude_general (s c : ℝ) :
    (0 : ℝ) * (-s) * c + 1 * c * s = c * s := by ring

/-- The local log-slope of the leak-plus-canonical observable
    G(t) = c0 + b·t^m. -/
noncomputable def winSlope (c0 b : ℝ) (m : ℕ) (t : ℝ) : ℝ :=
  m * b * t ^ m / (c0 + b * t ^ m)

/-- The canonical window: above the window edge
    b·t^m ≥ (1/δ − 1)·c0 the slope is at least m(1−δ). -/
theorem window_canonical {c0 b δ : ℝ} (hc0 : 0 < c0) (hδ0 : 0 < δ)
    (hδ1 : δ < 1) (m : ℕ) {t : ℝ}
    (hwin : (1/δ - 1) * c0 ≤ b * t ^ m) :
    (m : ℝ) * (1 - δ) ≤ winSlope c0 b m t := by
  have h1δ : 1 < 1/δ := by
    rw [lt_div_iff₀ hδ0]
    linarith
  have hedge : 0 < (1/δ - 1) * c0 := mul_pos (by linarith) hc0
  have hxnn : 0 ≤ b * t ^ m := le_trans hedge.le hwin
  have hden : 0 < c0 + b * t ^ m := by linarith
  have hδx : (1 - δ) * c0 ≤ δ * (b * t ^ m) := by
    have h2 : δ * ((1/δ - 1) * c0) = (1 - δ) * c0 := by
      field_simp
    have h3 := mul_le_mul_of_nonneg_left hwin hδ0.le
    linarith
  have key : (m : ℝ) * (1 - δ) * (c0 + b * t ^ m)
      ≤ m * b * t ^ m := by
    have hfac : 0 ≤ δ * (b * t ^ m) - (1 - δ) * c0 := by linarith
    nlinarith [mul_nonneg (Nat.cast_nonneg (α := ℝ) m) hfac]
  have hnum : 0 ≤ (m : ℝ) * b * t ^ m
      - (m : ℝ) * (1 - δ) * (c0 + b * t ^ m) := by linarith
  have hq := div_nonneg hnum hden.le
  have heq : winSlope c0 b m t - (m : ℝ) * (1 - δ)
      = ((m : ℝ) * b * t ^ m
        - (m : ℝ) * (1 - δ) * (c0 + b * t ^ m)) / (c0 + b * t ^ m) := by
    unfold winSlope
    field_simp
  rw [← heq] at hq
  linarith

/-- The collapsed window: below b·t^m ≤ δ·c0 the slope is at most
    mδ. -/
theorem window_collapsed {c0 b δ : ℝ} (hc0 : 0 < c0) (hδ0 : 0 < δ)
    (m : ℕ) {t : ℝ} (hxnn : 0 ≤ b * t ^ m)
    (hwin : b * t ^ m ≤ δ * c0) :
    winSlope c0 b m t ≤ (m : ℝ) * δ := by
  have hden : 0 < c0 + b * t ^ m := by linarith
  have key : (m : ℝ) * b * t ^ m
      ≤ (m : ℝ) * δ * (c0 + b * t ^ m) := by
    have hfac : 0 ≤ δ * c0 - b * t ^ m := by linarith
    have hδx : 0 ≤ δ * (b * t ^ m) := by positivity
    nlinarith [mul_nonneg (Nat.cast_nonneg (α := ℝ) m) hfac,
      mul_nonneg (Nat.cast_nonneg (α := ℝ) m) hδx]
  have hnum : 0 ≤ (m : ℝ) * δ * (c0 + b * t ^ m)
      - (m : ℝ) * b * t ^ m := by linarith
  have hq := div_nonneg hnum hden.le
  have heq : (m : ℝ) * δ - winSlope c0 b m t
      = ((m : ℝ) * δ * (c0 + b * t ^ m)
        - (m : ℝ) * b * t ^ m) / (c0 + b * t ^ m) := by
    unfold winSlope
    field_simp
  rw [← heq] at hq
  linarith

/-- The crossover: at b·t^m = c0 exactly, the slope is exactly half
    its maximum m. The crossover scale is t_× = (c0/b)^{1/m}. -/
theorem window_crossover {c0 b : ℝ} (hc0 : 0 < c0) (m : ℕ) {t : ℝ}
    (hcross : b * t ^ m = c0) :
    winSlope c0 b m t = m / 2 := by
  unfold winSlope
  rw [hcross]
  rw [show c0 + c0 = 2 * c0 by ring]
  rw [div_eq_div_iff (by linarith) (by norm_num : (2:ℝ) ≠ 0)]
  linear_combination 2 * (m : ℝ) * hcross

/-- The rotation-scaled crossover: with the leak floor (γsc)² the
    half-maximum crossover sits exactly at b·t^m = (γsc)², so the
    crossover scale is Θ(s^{2/m}) in the rotation sine and vanishes
    as s → 0: the non-commuting limits pass through this scale. -/
theorem rot_crossover_scale {γ s c b : ℝ} (hγ : γ ≠ 0) (hs : s ≠ 0)
    (hc : c ≠ 0) (m : ℕ) {t : ℝ}
    (hcross : b * t ^ m = (γ * s * c) ^ 2) :
    winSlope ((γ * s * c) ^ 2) b m t = m / 2 :=
  window_crossover (by positivity) m hcross

/-- The crossover scale in closed form: t_× = (c0/b)^{1/m} satisfies
    the crossover equation exactly, so the slope reads m/2 there.
    With the rotation-scaled floor c0 = (γsc)² this is the
    Θ(s^{2/m}) scale of the window remark. -/
theorem crossover_scale_closed_form {c0 b : ℝ} (hc0 : 0 < c0)
    (hb : 0 < b) {m : ℕ} (hm : 1 ≤ m) :
    winSlope c0 b m ((c0 / b) ^ ((1:ℝ)/m)) = m / 2 := by
  apply window_crossover hc0
  have hx : (0:ℝ) ≤ c0 / b := by positivity
  have hmne : ((m:ℝ)) ≠ 0 := Nat.cast_ne_zero.mpr (by omega)
  have hpow : (((c0 / b) ^ ((1:ℝ)/m)) : ℝ) ^ m = c0 / b := by
    rw [← Real.rpow_natCast ((c0 / b) ^ ((1:ℝ)/m)) m,
      ← Real.rpow_mul hx, one_div, inv_mul_cancel₀ hmne,
      Real.rpow_one]
  rw [hpow, mul_comm, div_mul_cancel₀ c0 (ne_of_gt hb)]

end Window

end DeadDirections


==> anc/DeadDirections/RpowRate.lean <==
/-
  The real-exponent rate calculus.

  HasLeadingRateR mirrors HasLeadingRate with a real exponent through
  Real.rpow: every consumer that needs a non-integer rate (general-k
  volume scaling, crossover scales, real-order estimators) reads from
  this API. The bridge toReal embeds every natural-exponent rate, so
  the ℕ-calculus stays the working form and the R-calculus extends it
  where the exponent arithmetic leaves ℕ.
-/
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import DeadDirections.FisherDecay

namespace DeadDirections

open Filter Topology

/-- F has leading rate p ∈ ℝ with coefficient c at t → 0⁺. -/
def HasLeadingRateR (F : ℝ → ℝ) (p : ℝ) (c : ℝ) : Prop :=
  Tendsto (fun t => F t / t ^ p) (𝓝[>] (0:ℝ)) (𝓝 c)

/-- The bridge: every natural-exponent rate is a real-exponent
    rate. -/
theorem HasLeadingRate.toReal {F : ℝ → ℝ} {p : ℕ} {c : ℝ}
    (h : HasLeadingRate F p c) : HasLeadingRateR F (p : ℝ) c := by
  refine h.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht0
  rw [Real.rpow_natCast]

/-- The pure power has its exponent as leading rate with
    coefficient 1. -/
theorem hasLeadingRateR_rpow (p : ℝ) :
    HasLeadingRateR (fun t => t ^ p) p 1 := by
  refine tendsto_const_nhds.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht0
  exact (div_self (ne_of_gt (Real.rpow_pos_of_pos ht0 p))).symm

/-- Positive real powers vanish at 0⁺. -/
theorem tendsto_rpow_nhdsGT_zero {a : ℝ} (ha : 0 < a) :
    Tendsto (fun t : ℝ => t ^ a) (𝓝[>] (0:ℝ)) (𝓝 0) := by
  have hlog : Tendsto (fun t : ℝ => Real.log t * a)
      (𝓝[>] (0:ℝ)) atBot :=
    Real.tendsto_log_nhdsGT_zero.atBot_mul_const ha
  have h := Real.tendsto_exp_atBot.comp hlog
  refine h.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht0
  exact (Real.rpow_def_of_pos ht0 a).symm

/-- Constant scaling preserves the rate and scales the
    coefficient. -/
theorem HasLeadingRateR.const_mul {F : ℝ → ℝ} {p a : ℝ}
    (hF : HasLeadingRateR F p a) (c : ℝ) :
    HasLeadingRateR (fun t => c * F t) p (c * a) := by
  have h := Filter.Tendsto.const_mul c hF
  refine h.congr fun t => ?_
  exact (mul_div_assoc c (F t) (t ^ p)).symm

/-- Rates add under products. -/
theorem HasLeadingRateR.mul {F G : ℝ → ℝ} {p q a b : ℝ}
    (hF : HasLeadingRateR F p a) (hG : HasLeadingRateR G q b) :
    HasLeadingRateR (fun t => F t * G t) (p + q) (a * b) := by
  have h := Filter.Tendsto.mul hF hG
  refine h.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht0
  rw [Real.rpow_add ht0, div_mul_div_comm]

/-- The smaller rate carries a sum. -/
theorem HasLeadingRateR.add_of_lt {F G : ℝ → ℝ} {p q a b : ℝ}
    (hF : HasLeadingRateR F p a) (hG : HasLeadingRateR G q b)
    (hpq : p < q) :
    HasLeadingRateR (fun t => F t + G t) p a := by
  have hGp : Tendsto (fun t => G t / t ^ q * t ^ (q - p))
      (𝓝[>] (0:ℝ)) (𝓝 (b * 0)) :=
    Filter.Tendsto.mul hG (tendsto_rpow_nhdsGT_zero (by linarith))
  rw [mul_zero] at hGp
  have hsum := Filter.Tendsto.add hF hGp
  rw [add_zero] at hsum
  refine hsum.congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with t ht0
  have hqp : G t / t ^ q * t ^ (q - p) = G t / t ^ p := by
    rw [Real.rpow_sub ht0, div_mul_div_comm, mul_comm (G t) (t ^ q),
      mul_div_mul_left _ _ (ne_of_gt (Real.rpow_pos_of_pos ht0 q))]
  rw [add_div, hqp]

/-- Tied rates add coefficients. -/
theorem HasLeadingRateR.add_of_eq {F G : ℝ → ℝ} {p a b : ℝ}
    (hF : HasLeadingRateR F p a) (hG : HasLeadingRateR G p b) :
    HasLeadingRateR (fun t => F t + G t) p (a + b) := by
  have h := hF.add hG
  refine h.congr' ?_
  filter_upwards [] with t
  exact (add_div _ _ _).symm

/-- The log-log slope reads the real exponent. -/
theorem HasLeadingRateR.log_slope {F : ℝ → ℝ} {p : ℝ} {c : ℝ}
    (hc : 0 < c) (h : HasLeadingRateR F p c) :
    Tendsto (fun t => Real.log (F t) / Real.log t) (𝓝[>] (0:ℝ))
      (𝓝 p) := by
  have hev : ∀ᶠ t in 𝓝[>] (0:ℝ), c / 2 < F t / t ^ p :=
    h.eventually (lt_mem_nhds (half_lt_self hc))
  have hlt1 : ∀ᶠ t in 𝓝[>] (0:ℝ), t < 1 :=
    eventually_nhdsWithin_of_eventually_nhds
      (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))
  have hsplit : ∀ᶠ t in 𝓝[>] (0:ℝ),
      Real.log (F t) / Real.log t
        = Real.log (F t / t ^ p) / Real.log t + p := by
    filter_upwards [hev, hlt1, eventually_mem_nhdsWithin]
      with t hct ht1 ht0
    have htpos : (0:ℝ) < t := ht0
    have htp : (0:ℝ) < t ^ p := Real.rpow_pos_of_pos htpos p
    have hFpos : 0 < F t := by
      have h2 : 0 < F t / t ^ p := lt_trans (by positivity) hct
      have := mul_pos h2 htp
      rwa [div_mul_cancel₀ _ (ne_of_gt htp)] at this
    have hlogt : Real.log t ≠ 0 := ne_of_lt (Real.log_neg htpos ht1)
    have hlogF : Real.log (F t)
        = Real.log (F t / t ^ p) + p * Real.log t := by
      rw [← Real.log_rpow htpos, ← Real.log_mul
        (by positivity : F t / t ^ p ≠ 0) (ne_of_gt htp),
        div_mul_cancel₀ _ (ne_of_gt htp)]
    rw [hlogF, add_div, mul_div_assoc, div_self hlogt, mul_one]
  have hnum : Tendsto (fun t => Real.log (F t / t ^ p)) (𝓝[>] (0:ℝ))
      (𝓝 (Real.log c)) :=
    ((Real.continuousAt_log (ne_of_gt hc)).tendsto).comp h
  have hden : Tendsto Real.log (𝓝[>] (0:ℝ)) atBot :=
    Real.tendsto_log_nhdsGT_zero
  have hcorr : Tendsto (fun t => Real.log (F t / t ^ p) / Real.log t)
      (𝓝[>] (0:ℝ)) (𝓝 0) := hnum.div_atBot hden
  have hsum : Tendsto
      (fun t => Real.log (F t / t ^ p) / Real.log t + p)
      (𝓝[>] (0:ℝ)) (𝓝 p) := by
    have h := hcorr.add (tendsto_const_nhds (X := ℝ) (x := p)
      (f := 𝓝[>] (0:ℝ)))
    rwa [zero_add] at h
  exact hsum.congr' (by filter_upwards [hsplit] with t h; exact h.symm)

/-- The real-order estimator: at rate 2(k−1) with k ∈ ℝ the reading
    k̂ = 1 + slope/2 recovers k, with no integrality assumption. -/
theorem HasLeadingRateR.khat_recovers {F : ℝ → ℝ} {k : ℝ} {c : ℝ}
    (hc : 0 < c) (h : HasLeadingRateR F (2 * (k - 1)) c) :
    Tendsto (fun t => 1 + Real.log (F t) / Real.log t / 2)
      (𝓝[>] (0:ℝ)) (𝓝 k) := by
  have hslope := h.log_slope hc
  have h2 : Tendsto (fun t => 1 + Real.log (F t) / Real.log t / 2)
      (𝓝[>] (0:ℝ)) (𝓝 (1 + 2 * (k - 1) / 2)) :=
    (hslope.div_const 2).const_add 1
  have heq : 1 + 2 * (k - 1) / 2 = k := by ring
  rwa [heq] at h2

end DeadDirections


==> anc/DeadDirections/SampleGram.lean <==
/-
  The sample matrix: √N scaling and the strong-law identification.

  The activation corollaries read σ_min of an N × h sample matrix
  whose rows are the post-activation outputs at N data points. Two
  facts carry the population statement to the sample: the quadratic
  form of the sample Gram is N times the normalised Gram form, so
  σ_min² of the sample matrix is N times the variational minimum of
  the empirical covariance (the √N scaling, an identity), and the
  empirical covariance converges almost surely, entrywise and hence
  along every reading direction at once, to the population second
  moment (the strong law, pairwise independent identically
  distributed rows with integrable second moments). The population
  rate of the bridge rows is then the rate of the sample matrix up to
  the factor √N.
-/
import Mathlib.Probability.StrongLaw
import Mathlib.Probability.IdentDistrib

namespace DeadDirections

open MeasureTheory ProbabilityTheory Filter Topology Function

section Scaling

variable {n : ℕ}

/-- The √N scaling, as an identity on quadratic forms: the sample
    Gram form Σᵢ ⟨xᵢ, v⟩² is N times the normalised Gram form. -/
theorem sample_form_eq_N_mul_gram (N : ℕ) (hN : 0 < N)
    (x : Fin N → Fin (n+1) → ℝ) (v : Fin (n+1) → ℝ) :
    ∑ i, (∑ j, x i j * v j) ^ 2
      = (N:ℝ) * ((∑ i, (∑ j, x i j * v j) ^ 2) / N) := by
  have hN' : (N:ℝ) ≠ 0 := by exact_mod_cast hN.ne'
  field_simp

/-- A lower floor on the normalised Gram form lifts to the sample
    form with the factor N: the sample σ_min² is at least N times the
    empirical floor. -/
theorem sample_form_ge_of_gram_ge (N : ℕ) {c : ℝ}
    (x : Fin N → Fin (n+1) → ℝ) (v : Fin (n+1) → ℝ)
    (h : c * ∑ j, v j ^ 2 ≤ (∑ i, (∑ j, x i j * v j) ^ 2) / N) :
    (N:ℝ) * c * ∑ j, v j ^ 2 ≤ ∑ i, (∑ j, x i j * v j) ^ 2 := by
  rcases Nat.eq_zero_or_pos N with hN | hN
  · subst hN
    simp
  · have hN' : (0:ℝ) < N := by exact_mod_cast hN
    have h2 := mul_le_mul_of_nonneg_left h hN'.le
    rw [mul_div_cancel₀ _ (ne_of_gt hN')] at h2
    linarith [h2]

end Scaling

section StrongLaw

variable {Ω : Type*} [MeasurableSpace Ω] {μ : Measure Ω} {n : ℕ}

/-- The strong law for the empirical covariance: with pairwise
    independent identically distributed rows whose entry products are
    integrable, almost surely every entry of the empirical covariance
    converges to the population second moment. -/
theorem empirical_gram_strong_law (X : ℕ → Ω → Fin (n+1) → ℝ)
    (_hmeas : ∀ i, Measurable (X i))
    (hindep : Pairwise ((· ⟂ᵢ[μ] ·) on X))
    (hident : ∀ i, IdentDistrib (X i) (X 0) μ μ)
    (hint : ∀ j k, Integrable (fun ω => X 0 ω j * X 0 ω k) μ) :
    ∀ᵐ ω ∂μ, ∀ j k : Fin (n+1),
      Tendsto (fun N : ℕ => (∑ i ∈ Finset.range N, X i ω j * X i ω k) / N)
        atTop (𝓝 (∫ ω, X 0 ω j * X 0 ω k ∂μ)) := by
  rw [ae_all_iff]
  intro j
  rw [ae_all_iff]
  intro k
  set φ : (Fin (n+1) → ℝ) → ℝ := fun x => x j * x k with hφ
  have hφm : Measurable φ :=
    (measurable_pi_apply j).mul (measurable_pi_apply k)
  have h := strong_law_ae_real (μ := μ) (fun i ω => φ (X i ω))
    (hint j k)
    (fun i i' hii' => (hindep hii').comp hφm hφm)
    (fun i => (hident i).comp hφm)
  exact h

/-- The strong law along every reading direction at once: almost
    surely, for every v the normalised sample form (1/N)Σᵢ⟨Xᵢ, v⟩²
    converges to the population form vᵀΣv. -/
theorem empirical_form_strong_law (X : ℕ → Ω → Fin (n+1) → ℝ)
    (hmeas : ∀ i, Measurable (X i))
    (hindep : Pairwise ((· ⟂ᵢ[μ] ·) on X))
    (hident : ∀ i, IdentDistrib (X i) (X 0) μ μ)
    (hint : ∀ j k, Integrable (fun ω => X 0 ω j * X 0 ω k) μ) :
    ∀ᵐ ω ∂μ, ∀ v : Fin (n+1) → ℝ,
      Tendsto (fun N : ℕ =>
          (∑ i ∈ Finset.range N, (∑ j, X i ω j * v j) ^ 2) / N)
        atTop
        (𝓝 (∑ j, ∑ k, v j * v k * ∫ ω, X 0 ω j * X 0 ω k ∂μ)) := by
  filter_upwards [empirical_gram_strong_law X hmeas hindep hident hint]
    with ω hω
  intro v
  have hsum : ∀ N : ℕ,
      (∑ i ∈ Finset.range N, (∑ j, X i ω j * v j) ^ 2) / N
        = ∑ j, ∑ k, v j * v k
            * ((∑ i ∈ Finset.range N, X i ω j * X i ω k) / N) := by
    intro N
    have hsq : ∀ i, (∑ j, X i ω j * v j) ^ 2
        = ∑ j, ∑ k, v j * v k * (X i ω j * X i ω k) := by
      intro i
      rw [sq, Finset.sum_mul_sum]
      refine Finset.sum_congr rfl fun j _ => Finset.sum_congr rfl fun k _ => ?_
      ring
    simp only [hsq, div_eq_mul_inv, Finset.sum_mul, Finset.mul_sum]
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun j _ => ?_
    rw [Finset.sum_comm]
    refine Finset.sum_congr rfl fun k _ => ?_
    refine Finset.sum_congr rfl fun i _ => ?_
    ring
  simp only [hsum]
  refine tendsto_finset_sum _ fun j _ => tendsto_finset_sum _ fun k _ => ?_
  exact (hω j k).const_mul _

end StrongLaw

end DeadDirections


==> anc/DeadDirections/SelectionAssembly.lean <==
/-
  The assembled Fisher matrix: the selection rule from the score
  expansions.

  The three entry theorems give the transversal entry F₁₁ its leading
  rate 2(k−1) (fisher_expansion_of_score_expansion), each cross entry
  F₁α its expansion k·t^{k−1}·E[ab_α] + O(t^k)
  (cross_moment_expansion), and each tangential entry
  F_αβ = g_αβ + O(t) (tangential_moment_expansion). This module takes
  those conclusions as inputs and assembles the selection rule: the
  squared cross entries sum to a leading rate 2(k−1), the tangential
  block keeps a floor λ/2 once the O(t) perturbation is small, and
  the two-block sandwich puts the variational minimum of the whole
  Fisher form between F₁₁/2 and F₁₁, the transversal rate. The margin
  2k²Σ_α E[ab_α]²/(k²E[a²]) < λ/2 is the graded non-degeneracy
  hypothesis of the theorem in the form the Schur argument consumes.
-/
import DeadDirections.SigmaMin
import DeadDirections.DagPathRates

namespace DeadDirections

open Filter Topology

section RateLemmas

/-- An expansion F = c·t^p + O(t^{p+1}) squares to leading rate 2p
    with coefficient c². -/
theorem hasLeadingRate_sq_of_expansion {F : ℝ → ℝ} {p : ℕ} {c M : ℝ}
    (hM : 0 ≤ M)
    (hF : ∀ᶠ t in 𝓝[>] (0:ℝ), |F t - c * t ^ p| ≤ M * t ^ (p + 1)) :
    HasLeadingRate (fun t => F t ^ 2) (2 * p) (c ^ 2) := by
  have hwin : ∀ᶠ t in 𝓝[>] (0:ℝ), 0 < t ∧ t ≤ 1 := by
    filter_upwards [eventually_mem_nhdsWithin,
      eventually_nhdsWithin_of_eventually_nhds
        (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with t ht0 ht1
    exact ⟨ht0, ht1.le⟩
  apply hasLeadingRate_of_expansion
    (R := fun t => (F t - c * t ^ p) * (F t + c * t ^ p))
    (M := M * (2 * |c| + M))
  · filter_upwards [] with t
    ring
  · filter_upwards [hF, hwin] with t hFt ⟨ht0, ht1⟩
    have htp : 0 < t ^ p := pow_pos ht0 p
    have hbound : |F t + c * t ^ p| ≤ 2 * |c| * t ^ p + M * t ^ (p + 1) := by
      have h1 : |F t| ≤ |c| * t ^ p + M * t ^ (p + 1) := by
        have := abs_sub_abs_le_abs_sub (F t) (c * t ^ p)
        rw [abs_mul, abs_of_pos htp] at this
        linarith
      calc |F t + c * t ^ p| ≤ |F t| + |c * t ^ p| := abs_add_le _ _
        _ = |F t| + |c| * t ^ p := by rw [abs_mul, abs_of_pos htp]
        _ ≤ 2 * |c| * t ^ p + M * t ^ (p + 1) := by linarith
    have htp1 : t ^ (p + 1) ≤ t ^ p := pow_le_pow_of_le_one ht0.le ht1 (by omega)
    rw [abs_mul]
    calc |F t - c * t ^ p| * |F t + c * t ^ p|
        ≤ (M * t ^ (p + 1)) * (2 * |c| * t ^ p + M * t ^ (p + 1)) :=
          mul_le_mul hFt hbound (abs_nonneg _) (by positivity)
      _ ≤ (M * t ^ (p + 1)) * (2 * |c| * t ^ p + M * t ^ p) := by
          gcongr
      _ = M * (2 * |c| + M) * (t ^ (p + 1) * t ^ p) := by ring
      _ = M * (2 * |c| + M) * t ^ (2 * p + 1) := by ring

/-- A finite sum of leading rates at one common rate carries that rate
    with the summed coefficient. -/
theorem hasLeadingRate_sum_same {ι : Type*} (s : Finset ι) (F : ι → ℝ → ℝ)
    (p : ℕ) (a : ι → ℝ) (hF : ∀ i ∈ s, HasLeadingRate (F i) p (a i)) :
    HasLeadingRate (fun t => ∑ i ∈ s, F i t) p (∑ i ∈ s, a i) := by
  classical
  induction s using Finset.induction_on with
  | empty =>
    simp only [Finset.sum_empty]
    exact (tendsto_const_nhds (X := ℝ) (x := (0:ℝ))
      (f := 𝓝[>] (0:ℝ))).congr fun t => by simp
  | insert i s hi ih =>
    rw [Finset.sum_insert hi]
    have h1 := hF i (Finset.mem_insert_self i s)
    have h2 := ih fun j hj => hF j (Finset.mem_insert_of_mem hj)
    have := h1.add_of_eq h2
    refine this.congr fun t => ?_
    simp only [Finset.sum_insert hi]

end RateLemmas

section Assembly

variable {n : ℕ}

/-- The two-block sandwich with an eventual live floor. -/
theorem block_lambda_min_sandwich_ev {p q : ℕ} (hpq : p < q)
    {g B c : ℝ → ℝ} {d a β : ℝ}
    (hg : HasLeadingRate g q d) (hd : 0 < d)
    (hc : HasLeadingRate c p a)
    (hB : HasLeadingRate B (p + q) β) (hcond : 2 * β / d < a)
    (b : ℝ → Fin (n+1) → ℝ) (hb : ∀ t, ∑ i, b t i ^ 2 = B t)
    (Qlive : ℝ → (Fin (n+1) → ℝ) → ℝ)
    (hlive : ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ w, c t * ∑ i, w i ^ 2 ≤ Qlive t w) :
    ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ (v₀ : ℝ) (w : Fin (n+1) → ℝ),
      (g t / 2) * (v₀ ^ 2 + ∑ i, w i ^ 2)
        ≤ g t * v₀ ^ 2 + 2 * v₀ * (∑ i, b t i * w i) + Qlive t w := by
  have hBg : HasLeadingRate (fun t => B t / g t) p (β / d) := by
    have h := hB.div hg hd (by omega)
    rwa [show p + q - q = p from by omega] at h
  have h2 : HasLeadingRate (fun t => -2 * (B t / g t)) p (-2 * (β / d)) :=
    HasLeadingRate.const_mul hBg (-2)
  have hsum : HasLeadingRate (fun t => c t + -2 * (B t / g t)) p
      (a + -2 * (β / d)) :=
    hc.add_of_eq h2
  have hhalf : HasLeadingRate (fun t => g t / 2) q (1 / 2 * d) := by
    have h := HasLeadingRate.const_mul hg (1 / 2)
    refine h.congr fun t => ?_
    ring
  have hmargin : HasLeadingRate
      (fun t => c t + -2 * (B t / g t) - g t / 2) p (a + -2 * (β / d)) :=
    hsum.sub_of_lt hhalf hpq
  have hpos : 0 < a + -2 * (β / d) := by
    have : 2 * β / d = 2 * (β / d) := by ring
    linarith
  filter_upwards [hmargin.eventually_pos hpos, hg.eventually_pos hd, hlive]
    with t hm hgt hlivet
  intro v₀ w
  have hlow := block_form_lower_weighted (n := n) hgt (b t) (Qlive t)
    hlivet v₀ w
  rw [hb t] at hlow
  have hW0 : 0 ≤ ∑ i, w i ^ 2 := Finset.sum_nonneg fun i _ => sq_nonneg _
  have hcoef : g t / 2 ≤ c t - 2 * B t / g t := by
    have e : 2 * B t / g t = 2 * (B t / g t) := by ring
    linarith
  have hmono : (g t / 2) * ∑ i, w i ^ 2
      ≤ (c t - 2 * B t / g t) * ∑ i, w i ^ 2 :=
    mul_le_mul_of_nonneg_right hcoef hW0
  linarith

/-- The tangential block keeps half its Gram floor once the O(t)
    perturbation of its entries is small. -/
theorem tangential_floor_eventually (F : ℝ → Fin (n+1) → Fin (n+1) → ℝ)
    (g : Fin (n+1) → Fin (n+1) → ℝ) {C lam : ℝ} (hC : 0 ≤ C) (hlam : 0 < lam)
    (htan : ∀ α β, ∀ᶠ t in 𝓝[>] (0:ℝ), |F t α β - g α β| ≤ C * t)
    (hg : ∀ w : Fin (n+1) → ℝ, lam * ∑ i, w i ^ 2 ≤ ∑ α, ∑ β, g α β * w α * w β) :
    ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ w : Fin (n+1) → ℝ,
      (lam / 2) * ∑ i, w i ^ 2 ≤ ∑ α, ∑ β, F t α β * w α * w β := by
  have hall : ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ α β, |F t α β - g α β| ≤ C * t := by
    rw [Filter.eventually_all]
    intro α
    rw [Filter.eventually_all]
    exact htan α
  have hsmall : ∀ᶠ t in 𝓝[>] (0:ℝ), C * t * ((n:ℝ) + 1) ≤ lam / 2 := by
    have hδ : (0:ℝ) < lam / 2 / (C * ((n:ℝ) + 1) + 1) := by positivity
    filter_upwards [eventually_mem_nhdsWithin,
      eventually_nhdsWithin_of_eventually_nhds (gt_mem_nhds hδ)] with t ht0 htδ
    have ht0' : (0:ℝ) < t := ht0
    have h1 : C * ((n:ℝ) + 1) ≤ C * ((n:ℝ) + 1) + 1 := by linarith
    calc C * t * ((n:ℝ) + 1) = t * (C * ((n:ℝ) + 1)) := by ring
      _ ≤ t * (C * ((n:ℝ) + 1) + 1) := mul_le_mul_of_nonneg_left h1 ht0'.le
      _ ≤ lam / 2 / (C * ((n:ℝ) + 1) + 1) * (C * ((n:ℝ) + 1) + 1) :=
          mul_le_mul_of_nonneg_right htδ.le (by positivity)
      _ = lam / 2 := by field_simp
  filter_upwards [hall, hsmall, eventually_mem_nhdsWithin] with t hallt hsmallt ht0
  intro w
  have ht0' : (0:ℝ) < t := ht0
  have hE := quadform_entrywise_bound (fun α β => F t α β - g α β)
    (ε := C * t) (fun α β => hallt α β) w
  have hsplit : ∑ α, ∑ β, F t α β * w α * w β
      = ∑ α, ∑ β, g α β * w α * w β
        + ∑ α, ∑ β, (F t α β - g α β) * w α * w β := by
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun α _ => ?_
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun β _ => ?_
    ring
  rw [hsplit]
  have hW0 : 0 ≤ ∑ i, w i ^ 2 := Finset.sum_nonneg fun i _ => sq_nonneg _
  have hE1 := (abs_le.mp hE).1
  have hpert : C * t * ((n:ℝ) + 1) * ∑ i, w i ^ 2 ≤ lam / 2 * ∑ i, w i ^ 2 :=
    mul_le_mul_of_nonneg_right hsmallt hW0
  have hgw := hg w
  nlinarith [hE1, hpert, hgw]

/-- thm:selection_rule (a) from the score expansions: with the
    transversal entry at leading rate 2(k−1) and coefficient d > 0,
    the cross entries k·t^{k−1}·e_α + O(t^k), the tangential entries
    g_αβ + O(t) with Gram floor λ, and the graded non-degeneracy
    margin 2k²Σe_α²/d < λ/2, the Fisher form is eventually at least
    (F₁₁/2)·‖v‖² at every (v₀, w): the variational minimum sits
    between F₁₁/2 and F₁₁, the transversal rate. -/
theorem selection_rule_assembled {k : ℕ} (hk : 2 ≤ k)
    (F11 : ℝ → ℝ) {d : ℝ} (hF11 : HasLeadingRate F11 (2 * (k - 1)) d) (hd : 0 < d)
    (F1 : ℝ → Fin (n+1) → ℝ) (e : Fin (n+1) → ℝ) {C₁ : ℝ} (hC₁ : 0 ≤ C₁)
    (hcross : ∀ α, ∀ᶠ t in 𝓝[>] (0:ℝ),
      |F1 t α - (k:ℝ) * e α * t ^ (k - 1)| ≤ C₁ * t ^ (k - 1 + 1))
    (F : ℝ → Fin (n+1) → Fin (n+1) → ℝ) (g : Fin (n+1) → Fin (n+1) → ℝ)
    {C₂ lam : ℝ} (hC₂ : 0 ≤ C₂) (hlam : 0 < lam)
    (htan : ∀ α β, ∀ᶠ t in 𝓝[>] (0:ℝ), |F t α β - g α β| ≤ C₂ * t)
    (hg : ∀ w : Fin (n+1) → ℝ, lam * ∑ i, w i ^ 2 ≤ ∑ α, ∑ β, g α β * w α * w β)
    (hmargin : 2 * ((k:ℝ) ^ 2 * ∑ α, e α ^ 2) / d < lam / 2) :
    ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ (v₀ : ℝ) (w : Fin (n+1) → ℝ),
      (F11 t / 2) * (v₀ ^ 2 + ∑ i, w i ^ 2)
        ≤ F11 t * v₀ ^ 2 + 2 * v₀ * (∑ α, F1 t α * w α)
          + ∑ α, ∑ β, F t α β * w α * w β := by
  -- the squared cross entries
  have hB : HasLeadingRate (fun t => ∑ α, F1 t α ^ 2) (0 + 2 * (k - 1))
      ((k:ℝ) ^ 2 * ∑ α, e α ^ 2) := by
    have h := hasLeadingRate_sum_same Finset.univ (fun α t => F1 t α ^ 2)
      (2 * (k - 1)) (fun α => ((k:ℝ) * e α) ^ 2)
      (fun α _ => hasLeadingRate_sq_of_expansion hC₁ (hcross α))
    rw [zero_add]
    have hcoef : ∑ α, ((k:ℝ) * e α) ^ 2 = (k:ℝ) ^ 2 * ∑ α, e α ^ 2 := by
      rw [Finset.mul_sum]
      exact Finset.sum_congr rfl fun α _ => by ring
    rw [hcoef] at h
    exact h
  have hlive := tangential_floor_eventually F g hC₂ hlam htan hg
  exact block_lambda_min_sandwich_ev (by omega) hF11 hd
    (hasLeadingRate_const (lam / 2)) hB hmargin F1 (fun t => rfl)
    (fun t w => ∑ α, ∑ β, F t α β * w α * w β) hlive

end Assembly

end DeadDirections


==> anc/DeadDirections/SigmaMin.lean <==
/-
  Variational σ_min from the spectral theorem (the SVD-milestone
  foundation).

  For a real square matrix A, the Gram matrix AᵀA is symmetric
  positive semidefinite, its eigenvalues are the squared singular
  values, and Mathlib's spectral theorem diagonalizes it by the
  eigenvector unitary. The change of variables w = Uᵀv turns the Gram
  quadratic form into a diagonal form in w with ‖w‖ = ‖v‖, so the
  smallest eigenvalue bounds ‖Av‖²/‖v‖² from below with attainment on
  the corresponding eigenvector column: the variational σ_min, with no
  singular value decomposition assembled. This is the machinery the
  general rectangular σ_min corollary, the mixing side of thm:bridge,
  and the residual family consume.
-/
import Mathlib.Analysis.Matrix.Spectrum
import Mathlib.LinearAlgebra.Matrix.PosDef
import DeadDirections.DeepLinearBridge
import Mathlib.Algebra.Order.Chebyshev

namespace DeadDirections

open Matrix Filter Topology

variable {n : ℕ}

/-- Over ℝ the conjugate transpose is the transpose. -/
lemma conjTranspose_eq_transpose_real
    (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) : Aᴴ = Aᵀ := by
  ext i j
  simp [conjTranspose_apply]

/-- The Gram matrix AᵀA is Hermitian. -/
lemma gram_isHermitian (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :
    (Aᵀ * A).IsHermitian := by
  have h := isHermitian_conjTranspose_mul_self A
  rwa [conjTranspose_eq_transpose_real] at h

/-- The squared norm of Av is the Gram quadratic form at v. -/
lemma sq_sum_mulVec (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (v : Fin (n+1) → ℝ) :
    ∑ i, (A.mulVec v i) ^ 2 = v ⬝ᵥ ((Aᵀ * A).mulVec v) := by
  have h1 : ∑ i, (A.mulVec v i) ^ 2 = (A.mulVec v) ⬝ᵥ (A.mulVec v) := by
    simp only [dotProduct]
    exact Finset.sum_congr rfl fun i _ => pow_two _
  have h2 : (A.mulVec v) ⬝ᵥ (A.mulVec v)
      = v ⬝ᵥ ((Aᵀ * A).mulVec v) := by
    rw [dotProduct_comm, dotProduct_mulVec]
    have h3 : (A.mulVec v) ᵥ* A = (Aᵀ * A).mulVec v := by
      rw [← Matrix.transpose_transpose A, Matrix.vecMul_transpose,
        Matrix.transpose_transpose, Matrix.mulVec_mulVec]
    rw [h3, dotProduct_comm]
  rw [h1, h2]

section Spectral

variable {S : Matrix (Fin (n+1)) (Fin (n+1)) ℝ} (hS : S.IsHermitian)

/-- The eigenvector unitary as a real matrix. -/
noncomputable def eigU (hS : S.IsHermitian) :
    Matrix (Fin (n+1)) (Fin (n+1)) ℝ :=
  (hS.eigenvectorUnitary : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)

lemma eigU_star_mul_self : (eigU hS)ᵀ * eigU hS = 1 := by
  have h := Unitary.coe_star_mul_self hS.eigenvectorUnitary
  rw [Matrix.star_eq_conjTranspose,
    conjTranspose_eq_transpose_real] at h
  unfold eigU
  exact h

lemma eigU_mul_star_self : eigU hS * (eigU hS)ᵀ = 1 := by
  have h := Unitary.coe_mul_star_self hS.eigenvectorUnitary
  rw [Unitary.coe_star, Matrix.star_eq_conjTranspose,
    conjTranspose_eq_transpose_real] at h
  unfold eigU
  exact h

/-- The real spectral theorem in matrix form:
    S = U · diagonal(eigenvalues) · Uᵀ. -/
lemma spectral_real :
    S = eigU hS * Matrix.diagonal hS.eigenvalues * (eigU hS)ᵀ := by
  have h := hS.spectral_theorem
  rw [Unitary.conjStarAlgAut_apply] at h
  conv_lhs => rw [h]
  have hd : Matrix.diagonal (RCLike.ofReal ∘ hS.eigenvalues)
      = Matrix.diagonal hS.eigenvalues := rfl
  rw [hd]
  unfold eigU
  rw [Matrix.star_eq_conjTranspose, conjTranspose_eq_transpose_real]

/-- The change of variables: the Hermitian quadratic form is the
    diagonal form in the rotated coordinates w = Uᵀv. -/
lemma hermitian_quadform_eq (v : Fin (n+1) → ℝ) :
    v ⬝ᵥ (S.mulVec v)
      = ∑ i, hS.eigenvalues i * (((eigU hS)ᵀ.mulVec v) i) ^ 2 := by
  conv_lhs => rw [spectral_real hS]
  have hsplit : (eigU hS * Matrix.diagonal hS.eigenvalues
        * (eigU hS)ᵀ).mulVec v
      = (eigU hS).mulVec ((Matrix.diagonal hS.eigenvalues).mulVec
        ((eigU hS)ᵀ.mulVec v)) := by
    rw [← Matrix.mulVec_mulVec, ← Matrix.mulVec_mulVec]
  rw [hsplit, dotProduct_mulVec]
  have hvecmul : v ᵥ* eigU hS = (eigU hS)ᵀ.mulVec v := by
    rw [← Matrix.transpose_transpose (eigU hS),
      Matrix.vecMul_transpose, Matrix.transpose_transpose]
  rw [hvecmul]
  simp only [dotProduct, Matrix.mulVec_diagonal]
  exact Finset.sum_congr rfl fun i _ => by ring

/-- Rotation preserves the sum of squares: ‖Uᵀv‖² = ‖v‖². -/
lemma rotated_sq_sum (v : Fin (n+1) → ℝ) :
    ∑ i, (((eigU hS)ᵀ.mulVec v) i) ^ 2 = ∑ i, v i ^ 2 := by
  have h1 : ∑ i, (((eigU hS)ᵀ.mulVec v) i) ^ 2
      = ((eigU hS)ᵀ.mulVec v) ⬝ᵥ ((eigU hS)ᵀ.mulVec v) := by
    simp only [dotProduct]
    exact Finset.sum_congr rfl fun i _ => by rw [sq]
  have h2 : ((eigU hS)ᵀ.mulVec v) ⬝ᵥ ((eigU hS)ᵀ.mulVec v)
      = v ⬝ᵥ v := by
    rw [dotProduct_comm, dotProduct_mulVec]
    have h3 : ((eigU hS)ᵀ.mulVec v) ᵥ* (eigU hS)ᵀ
        = (eigU hS * (eigU hS)ᵀ).mulVec v := by
      rw [Matrix.vecMul_transpose, Matrix.mulVec_mulVec]
    rw [h3, eigU_mul_star_self, Matrix.one_mulVec]
  rw [h1, h2]
  simp only [dotProduct]
  exact Finset.sum_congr rfl fun i _ => by rw [sq]

/-- The eigenvalue sandwich for the Hermitian quadratic form: the
    smallest and largest eigenvalues bound the Rayleigh quotient. -/
theorem hermitian_quadform_ge (lo : ℝ) (hlo : ∀ i, lo ≤ hS.eigenvalues i)
    (v : Fin (n+1) → ℝ) :
    lo * ∑ i, v i ^ 2 ≤ v ⬝ᵥ (S.mulVec v) := by
  rw [hermitian_quadform_eq hS v, ← rotated_sq_sum hS v]
  exact diag_quadform_ge _ _ hlo _

theorem hermitian_quadform_le (hi : ℝ) (hhi : ∀ i, hS.eigenvalues i ≤ hi)
    (v : Fin (n+1) → ℝ) :
    v ⬝ᵥ (S.mulVec v) ≤ hi * ∑ i, v i ^ 2 := by
  rw [hermitian_quadform_eq hS v, ← rotated_sq_sum hS v]
  exact diag_quadform_le _ _ hhi _

/-- The eigenvector column attains its eigenvalue: at v = U·e_j the
    quadratic form is exactly the j-th eigenvalue, at unit norm. -/
theorem hermitian_quadform_attained (j : Fin (n+1)) :
    (eigU hS).mulVec (Pi.single j 1)
        ⬝ᵥ (S.mulVec ((eigU hS).mulVec (Pi.single j 1)))
      = hS.eigenvalues j
    ∧ ∑ i, ((eigU hS).mulVec (Pi.single j 1) i) ^ 2 = 1 := by
  have hUe : (eigU hS)ᵀ.mulVec ((eigU hS).mulVec (Pi.single j 1))
      = Pi.single j 1 := by
    rw [Matrix.mulVec_mulVec, eigU_star_mul_self, Matrix.one_mulVec]
  constructor
  · rw [hermitian_quadform_eq hS, hUe, diag_quadform_single]
  · have h := rotated_sq_sum hS ((eigU hS).mulVec (Pi.single j 1))
    rw [hUe] at h
    rw [← h]
    have hterm : ∀ i : Fin (n+1),
        ((Pi.single j 1 : Fin (n+1) → ℝ) i) ^ 2
        = if i = j then (1:ℝ) else 0 := by
      intro i
      by_cases hij : i = j
      · subst hij
        simp
      · simp [hij]
    rw [Finset.sum_congr rfl fun i _ => hterm i,
      Finset.sum_ite_eq' Finset.univ j fun _ => (1:ℝ)]
    simp

end Spectral

/-! ### The variational σ_min -/

/-- The squared smallest singular value: the smallest eigenvalue of
    the Gram matrix. -/
noncomputable def sigmaMinSq (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) : ℝ :=
  Finset.univ.inf' ⟨Fin.last n, Finset.mem_univ _⟩
    (gram_isHermitian A).eigenvalues

lemma sigmaMinSq_le_eigenvalues (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (i : Fin (n+1)) :
    sigmaMinSq A ≤ (gram_isHermitian A).eigenvalues i :=
  Finset.inf'_le _ (Finset.mem_univ i)

/-- The variational lower bound: σ_min² · ‖v‖² ≤ ‖Av‖² at every v. -/
theorem sigmaMinSq_le_sq_sum (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (v : Fin (n+1) → ℝ) :
    sigmaMinSq A * ∑ i, v i ^ 2 ≤ ∑ i, (A.mulVec v i) ^ 2 := by
  rw [sq_sum_mulVec]
  exact hermitian_quadform_ge (gram_isHermitian A) _
    (sigmaMinSq_le_eigenvalues A) v

/-- The bound is attained: some unit vector realises σ_min² exactly,
    so the variational minimum of ‖Av‖² over the unit sphere equals
    the smallest Gram eigenvalue. -/
theorem sigmaMinSq_attained (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :
    ∃ v : Fin (n+1) → ℝ, (∑ i, v i ^ 2 = 1)
      ∧ ∑ i, (A.mulVec v i) ^ 2 = sigmaMinSq A := by
  obtain ⟨j, _, hj⟩ := Finset.exists_mem_eq_inf'
    (⟨Fin.last n, Finset.mem_univ _⟩ :
      (Finset.univ : Finset (Fin (n+1))).Nonempty)
    (gram_isHermitian A).eigenvalues
  obtain ⟨hval, hnorm⟩ :=
    hermitian_quadform_attained (gram_isHermitian A) j
  refine ⟨(eigU (gram_isHermitian A)).mulVec (Pi.single j 1),
    hnorm, ?_⟩
  rw [sq_sum_mulVec, hval, sigmaMinSq, hj]

/-- σ_min² is non-negative: it is an attained value of a sum of
    squares. -/
lemma sigmaMinSq_nonneg (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :
    0 ≤ sigmaMinSq A := by
  obtain ⟨v, _, hv2⟩ := sigmaMinSq_attained A
  rw [← hv2]
  exact Finset.sum_nonneg fun i _ => sq_nonneg _

/-! ### The mixing bounds

An arbitrary live mixing layer changes the dead rate's constant and
never the exponent: the product's σ_min² is squeezed between
σ_min²(A)·σ_min²(B) (supermultiplicativity, below at
`le_sigmaMinSq_mul`) and σ_max²(A)·σ_min²(B) (the cap here), so any
fixed invertible A preserves the Θ-class of σ_min²(B(t)). -/

/-- The squared largest singular value: the largest eigenvalue of
    the Gram matrix. -/
noncomputable def sigmaMaxSq (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) : ℝ :=
  Finset.univ.sup' ⟨Fin.last n, Finset.mem_univ _⟩
    (gram_isHermitian A).eigenvalues

lemma eigenvalues_le_sigmaMaxSq (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (i : Fin (n+1)) :
    (gram_isHermitian A).eigenvalues i ≤ sigmaMaxSq A :=
  Finset.le_sup' _ (Finset.mem_univ i)

/-- The variational upper bound: ‖Av‖² ≤ σ_max²·‖v‖² at every v. -/
theorem sq_sum_le_sigmaMaxSq (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (v : Fin (n+1) → ℝ) :
    ∑ i, (A.mulVec v i) ^ 2 ≤ sigmaMaxSq A * ∑ i, v i ^ 2 := by
  rw [sq_sum_mulVec]
  exact hermitian_quadform_le (gram_isHermitian A) _
    (eigenvalues_le_sigmaMaxSq A) v

/-- The mixing cap: σ_min²(AB) ≤ σ_max²(A)·σ_min²(B), through B's
    attaining vector. -/
theorem sigmaMinSq_mul_le (A B : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :
    sigmaMinSq (A * B) ≤ sigmaMaxSq A * sigmaMinSq B := by
  obtain ⟨w, hw1, hw2⟩ := sigmaMinSq_attained B
  have h1 := sigmaMinSq_le_sq_sum (A * B) w
  rw [hw1, mul_one] at h1
  have h2 : (A * B).mulVec w = A.mulVec (B.mulVec w) :=
    (Matrix.mulVec_mulVec w A B).symm
  have h3 := sq_sum_le_sigmaMaxSq A (B.mulVec w)
  rw [hw2] at h3
  calc sigmaMinSq (A * B) ≤ ∑ i, ((A * B).mulVec w i) ^ 2 := h1
    _ = ∑ i, (A.mulVec (B.mulVec w) i) ^ 2 := by rw [h2]
    _ ≤ sigmaMaxSq A * sigmaMinSq B := h3

/-- σ_min² is positive at invertible matrices: the attaining unit
    vector cannot be annihilated. -/
theorem sigmaMinSq_pos_of_unit (A : (Matrix (Fin (n+1)) (Fin (n+1)) ℝ)ˣ) :
    0 < sigmaMinSq (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) := by
  rcases lt_or_eq_of_le (sigmaMinSq_nonneg
    (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)) with h | h
  · exact h
  · exfalso
    obtain ⟨v, hv1, hv2⟩ := sigmaMinSq_attained
      (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    rw [← h] at hv2
    have hAv : (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ).mulVec v
        = 0 := by
      funext i
      have hterm := Finset.sum_eq_zero_iff_of_nonneg
        (fun j (_ : j ∈ Finset.univ) => sq_nonneg
          ((A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ).mulVec v j))
        |>.mp hv2 i (Finset.mem_univ i)
      exact pow_eq_zero_iff (two_ne_zero) |>.mp hterm
    have hv0 : v = 0 := by
      have h2 := congrArg
        ((A⁻¹ : (Matrix (Fin (n+1)) (Fin (n+1)) ℝ)ˣ) :
          Matrix (Fin (n+1)) (Fin (n+1)) ℝ).mulVec hAv
      rwa [Matrix.mulVec_mulVec, ← Units.val_mul, inv_mul_cancel,
        Units.val_one, Matrix.one_mulVec, Matrix.mulVec_zero] at h2
    rw [hv0] at hv1
    simp at hv1

/-- The Θ comparison through any invertible mixing matrix: the
    squared reading is sandwiched between σ_min² and σ_max² times
    the squared input, both sides deterministic in the input, so the
    comparison survives every expectation. The attn_VO_invariant
    non-degeneracy with the constant named. -/
theorem mixing_theta_comparison
    (A : (Matrix (Fin (n+1)) (Fin (n+1)) ℝ)ˣ)
    (Δ : Fin (n+1) → ℝ) :
    sigmaMinSq ((A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)ᵀ)
        * ∑ i, Δ i ^ 2
      ≤ ∑ i, (((A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)ᵀ).mulVec Δ
          i) ^ 2
    ∧ ∑ i, (((A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)ᵀ).mulVec Δ
          i) ^ 2
      ≤ sigmaMaxSq ((A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)ᵀ)
        * ∑ i, Δ i ^ 2 :=
  ⟨sigmaMinSq_le_sq_sum _ Δ, sq_sum_le_sigmaMaxSq _ Δ⟩

/-- The Schur bound at non-diagonal moments, Cauchy-Schwarz-free:
    the dead reading of a block quadratic form survives the cross
    moments up to the correction ‖b‖²/c, by per-coordinate weighted
    AM-GM against the live floor. -/
theorem schur_dead_lower {c : ℝ} (hc : 0 < c) (g : ℝ)
    (b : Fin (n+1) → ℝ) (Qlive : (Fin (n+1) → ℝ) → ℝ)
    (hlive : ∀ w, c * ∑ i, w i ^ 2 ≤ Qlive w)
    (v₀ : ℝ) (w : Fin (n+1) → ℝ) :
    (g - (∑ i, b i ^ 2) / c) * v₀ ^ 2
      ≤ g * v₀ ^ 2 + 2 * v₀ * (∑ i, b i * w i) + Qlive w := by
  have hsum : -(v₀ ^ 2 * ∑ i, b i ^ 2)
      - c ^ 2 * ∑ i, w i ^ 2
      ≤ 2 * c * v₀ * ∑ i, b i * w i := by
    have hterm : ∀ i : Fin (n+1),
        -(v₀ ^ 2 * b i ^ 2) - c ^ 2 * w i ^ 2
        ≤ 2 * c * v₀ * (b i * w i) := fun i => by
      nlinarith [sq_nonneg (v₀ * b i + c * w i)]
    calc -(v₀ ^ 2 * ∑ i, b i ^ 2) - c ^ 2 * ∑ i, w i ^ 2
        = ∑ i, (-(v₀ ^ 2 * b i ^ 2) - c ^ 2 * w i ^ 2) := by
          rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_neg_distrib,
            ← Finset.sum_sub_distrib]
      _ ≤ ∑ i, 2 * c * v₀ * (b i * w i) :=
          Finset.sum_le_sum fun i _ => hterm i
      _ = 2 * c * v₀ * ∑ i, b i * w i := by
          rw [Finset.mul_sum]
  have hlive' : c * (c * ∑ i, w i ^ 2) ≤ c * Qlive w :=
    mul_le_mul_of_nonneg_left (hlive w) hc.le
  have key : (c * g - ∑ i, b i ^ 2) * v₀ ^ 2
      ≤ c * (g * v₀ ^ 2 + 2 * v₀ * (∑ i, b i * w i) + Qlive w) := by
    nlinarith [hsum, hlive']
  have heq : (g - (∑ i, b i ^ 2) / c) * v₀ ^ 2
      = ((c * g - ∑ i, b i ^ 2) * v₀ ^ 2) / c := by
    field_simp
  rw [heq, div_le_iff₀ hc]
  calc (c * g - ∑ i, b i ^ 2) * v₀ ^ 2
      ≤ c * (g * v₀ ^ 2 + 2 * v₀ * (∑ i, b i * w i) + Qlive w) :=
        key
    _ = (g * v₀ ^ 2 + 2 * v₀ * (∑ i, b i * w i) + Qlive w) * c := by
        ring

/-! ### Consumers: the canonical chain and orthogonal invariance -/

/-- The squeeze characterization: any constant that bounds the form
    from below at every vector and is attained on the unit sphere is
    σ_min². -/
theorem sigmaMinSq_eq_of_bounds (A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    {c : ℝ}
    (hle : ∀ v : Fin (n+1) → ℝ,
      c * ∑ i, v i ^ 2 ≤ ∑ i, (A.mulVec v i) ^ 2)
    (hatt : ∃ v : Fin (n+1) → ℝ, (∑ i, v i ^ 2 = 1)
      ∧ ∑ i, (A.mulVec v i) ^ 2 = c) :
    sigmaMinSq A = c := by
  obtain ⟨v, hv1, hv2⟩ := hatt
  obtain ⟨w, hw1, hw2⟩ := sigmaMinSq_attained A
  have h1 : sigmaMinSq A ≤ c := by
    have h := sigmaMinSq_le_sq_sum A v
    rw [hv1, mul_one, hv2] at h
    exact h
  have h2 : c ≤ sigmaMinSq A := by
    have h := hle w
    rw [hw1, mul_one, hw2] at h
    exact h
  linarith

lemma single_sq_sum_last :
    ∑ i, ((Pi.single (Fin.last n) 1 : Fin (n+1) → ℝ) i) ^ 2 = 1 := by
  have hterm : ∀ i : Fin (n+1),
      ((Pi.single (Fin.last n) 1 : Fin (n+1) → ℝ) i) ^ 2
      = if i = Fin.last n then (1:ℝ) else 0 := by
    intro i
    by_cases hi : i = Fin.last n
    · subst hi
      simp
    · simp [hi]
  rw [Finset.sum_congr rfl fun i _ => hterm i,
    Finset.sum_ite_eq' Finset.univ (Fin.last n) fun _ => (1:ℝ)]
  simp

/-- cor:rect_product_sigma_min, canonical instance as a genuine
    σ_min: the variational minimum of the canonical chain is t^{2p}
    exactly, for t ∈ [0, 1]. -/
theorem sigmaMinSq_canonical {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1)
    (p : ℕ) :
    sigmaMinSq (canonicalLayer n t ^ p) = t ^ (2 * p) :=
  sigmaMinSq_eq_of_bounds _
    (fun v => canonical_sigma_min_lower ht0 ht1 p v)
    ⟨Pi.single (Fin.last n) 1, single_sq_sum_last,
      canonical_sigma_min_attained t p⟩

/-- Orthogonal maps preserve the sum of squares. -/
lemma orthogonal_mulVec_sq_sum (U : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (hU : Uᵀ * U = 1) (y : Fin (n+1) → ℝ) :
    ∑ i, (U.mulVec y i) ^ 2 = ∑ i, y i ^ 2 := by
  rw [sq_sum_mulVec U y, hU, Matrix.one_mulVec]
  simp only [dotProduct]
  exact Finset.sum_congr rfl fun i _ => (pow_two _).symm

/-- σ_min² is invariant under orthogonal conjugation: the mixing
    side of the bridge sees the same variational minimum as the
    canonical form. -/
theorem sigmaMinSq_conjugate (U A : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (hU : Uᵀ * U = 1) (hU' : U * Uᵀ = 1) :
    sigmaMinSq (U * A * Uᵀ) = sigmaMinSq A := by
  have hUT : (Uᵀ)ᵀ * Uᵀ = 1 := by
    rw [Matrix.transpose_transpose]
    exact hU'
  apply sigmaMinSq_eq_of_bounds
  · intro v
    have hsplit : (U * A * Uᵀ).mulVec v
        = U.mulVec (A.mulVec (Uᵀ.mulVec v)) := by
      rw [← Matrix.mulVec_mulVec, ← Matrix.mulVec_mulVec]
    rw [hsplit, orthogonal_mulVec_sq_sum U hU]
    have hnormT : ∑ i, (Uᵀ.mulVec v i) ^ 2 = ∑ i, v i ^ 2 :=
      orthogonal_mulVec_sq_sum Uᵀ hUT v
    calc sigmaMinSq A * ∑ i, v i ^ 2
        = sigmaMinSq A * ∑ i, (Uᵀ.mulVec v i) ^ 2 := by rw [hnormT]
      _ ≤ ∑ i, (A.mulVec (Uᵀ.mulVec v) i) ^ 2 :=
          sigmaMinSq_le_sq_sum A _
  · obtain ⟨w, hw1, hw2⟩ := sigmaMinSq_attained A
    refine ⟨U.mulVec w, ?_, ?_⟩
    · rw [orthogonal_mulVec_sq_sum U hU, hw1]
    · have hval : (U * A * Uᵀ).mulVec (U.mulVec w)
          = U.mulVec (A.mulVec w) := by
        rw [Matrix.mulVec_mulVec, Matrix.mul_assoc (U * A) Uᵀ U, hU,
          Matrix.mul_one, ← Matrix.mulVec_mulVec]
      rw [hval, orthogonal_mulVec_sq_sum U hU, hw2]

/-- The rotated configuration's σ_min: at every orthogonal U the
    conjugated canonical chain has variational minimum t^{2p}
    exactly. The mixing rotation moves nothing. -/
theorem sigmaMinSq_rotated_canonical
    (U : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (hU : Uᵀ * U = 1) (hU' : U * Uᵀ = 1)
    {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1) (p : ℕ) :
    sigmaMinSq (U * canonicalLayer n t ^ p * Uᵀ) = t ^ (2 * p) := by
  rw [sigmaMinSq_conjugate U _ hU hU', sigmaMinSq_canonical ht0 ht1]

/-! ### The residual family (cor:sigma-min-res)

The identity skip floors the stream. Per sample: when the branch does
not anti-align with the stream (the no-cancellation pairing
Σᵢ xᵢ·fᵢ ≥ 0), the sum of squares of x + f is at least that of x, and
the floor telescopes along any residual chain. At the operator level:
σ_min² is supermultiplicative on products, a residual block 1 + B with
positive-semidefinite pairing has σ_min² ≥ 1, and a chain of such
blocks keeps σ_min² ≥ 1 at every depth: the depth-invariance profile
σ_min(X_ℓ)/σ_min(X_0) ≥ 1 with the mechanism exact. -/

/-- Operator-norm perturbation from entrywise bounds: a matrix with
    every entry at most ε in absolute value moves any quadratic form
    by at most ε·(n+1)·‖v‖². -/
theorem quadform_entrywise_bound
    (E : Fin (n+1) → Fin (n+1) → ℝ) {ε : ℝ}
    (hE : ∀ i j, |E i j| ≤ ε) (v : Fin (n+1) → ℝ) :
    |∑ i, ∑ j, E i j * v i * v j|
      ≤ ε * (n+1) * ∑ i, v i ^ 2 := by
  have hε0 : 0 ≤ ε := le_trans (abs_nonneg _) (hE 0 0)
  have habs : |∑ i, ∑ j, E i j * v i * v j|
      ≤ ∑ i, ∑ j, |E i j| * |v i| * |v j| := by
    calc |∑ i, ∑ j, E i j * v i * v j|
        ≤ ∑ i, |∑ j, E i j * v i * v j| :=
          Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ i, ∑ j, |E i j * v i * v j| :=
          Finset.sum_le_sum fun i _ => Finset.abs_sum_le_sum_abs _ _
      _ = ∑ i, ∑ j, |E i j| * |v i| * |v j| := by
          simp [abs_mul]
  have hstep : (∑ i, ∑ j, |E i j| * |v i| * |v j|)
      ≤ ε * (∑ i, |v i|) ^ 2 := by
    have hterm : ∀ i, (∑ j, |E i j| * |v i| * |v j|)
        ≤ ε * |v i| * ∑ j, |v j| := by
      intro i
      rw [Finset.mul_sum]
      refine Finset.sum_le_sum fun j _ => ?_
      have h1 : |E i j| * |v i| ≤ ε * |v i| :=
        mul_le_mul_of_nonneg_right (hE i j) (abs_nonneg _)
      exact mul_le_mul_of_nonneg_right h1 (abs_nonneg _)
    calc (∑ i, ∑ j, |E i j| * |v i| * |v j|)
        ≤ ∑ i, ε * |v i| * ∑ j, |v j| :=
          Finset.sum_le_sum fun i _ => hterm i
      _ = ε * (∑ i, |v i|) ^ 2 := by
          rw [← Finset.sum_mul, ← Finset.mul_sum, sq]
          ring
  have hcs : (∑ i, |v i|) ^ 2 ≤ (n+1) * ∑ i, v i ^ 2 := by
    have h := sq_sum_le_card_mul_sum_sq
      (s := (Finset.univ : Finset (Fin (n+1)))) (f := fun i => |v i|)
    simp only [Finset.card_univ, Fintype.card_fin, sq_abs] at h
    exact_mod_cast h
  calc |∑ i, ∑ j, E i j * v i * v j|
      ≤ ε * (∑ i, |v i|) ^ 2 := le_trans habs hstep
    _ ≤ ε * ((n+1) * ∑ i, v i ^ 2) :=
        mul_le_mul_of_nonneg_left hcs hε0
    _ = ε * (n+1) * ∑ i, v i ^ 2 := by ring

/-- The assembled Fisher slice: the block form with any perturbation
    of entrywise size ε is bounded below by the Schur complement of
    the live block minus the perturbation cost. Combines
    schur_dead_lower with quadform_entrywise_bound. -/
theorem assembled_schur_slice {c : ℝ} (hc : 0 < c) (g : ℝ)
    (b : Fin (n+1) → ℝ) (Qlive : (Fin (n+1) → ℝ) → ℝ)
    (hlive : ∀ w, c * ∑ i, w i ^ 2 ≤ Qlive w)
    {ε : ℝ} (v₀ : ℝ) (w : Fin (n+1) → ℝ) {QE : ℝ}
    (hQE : |QE| ≤ ε * (v₀ ^ 2 + ∑ i, w i ^ 2)) :
    (g - (∑ i, b i ^ 2) / c) * v₀ ^ 2
        - ε * (v₀ ^ 2 + ∑ i, w i ^ 2)
      ≤ g * v₀ ^ 2 + 2 * v₀ * (∑ i, b i * w i) + Qlive w + QE := by
  have h := schur_dead_lower hc g b Qlive hlive v₀ w
  have h2 := (abs_le.mp hQE).1
  linarith


/-- The weighted Schur bound: the block form dominates
    (g/2)·v₀² + (c − 2‖b‖²/g)·‖w‖², the cross term absorbed by AM-GM
    at weight g and Cauchy–Schwarz on the pairing. -/
theorem block_form_lower_weighted {c g : ℝ} (hg : 0 < g)
    (b : Fin (n+1) → ℝ) (Qlive : (Fin (n+1) → ℝ) → ℝ)
    (hlive : ∀ w, c * ∑ i, w i ^ 2 ≤ Qlive w)
    (v₀ : ℝ) (w : Fin (n+1) → ℝ) :
    (g / 2) * v₀ ^ 2 + (c - 2 * (∑ i, b i ^ 2) / g) * ∑ i, w i ^ 2
      ≤ g * v₀ ^ 2 + 2 * v₀ * (∑ i, b i * w i) + Qlive w := by
  set s := ∑ i, b i * w i with hs
  set B := ∑ i, b i ^ 2 with hB
  set W := ∑ i, w i ^ 2 with hW
  have hcs : s ^ 2 ≤ B * W := by
    rw [hs, hB, hW]
    exact Finset.sum_mul_sq_le_sq_mul_sq _ _ _
  have hamgm : -(g / 2) * v₀ ^ 2 - (2 / g) * s ^ 2 ≤ 2 * v₀ * s := by
    have h : 0 ≤ (g * v₀ + 2 * s) ^ 2 / (2 * g) := by positivity
    have heq : (g * v₀ + 2 * s) ^ 2 / (2 * g)
        = (g / 2) * v₀ ^ 2 + 2 * v₀ * s + (2 / g) * s ^ 2 := by
      field_simp
      ring
    linarith
  have hcross : (2 / g) * s ^ 2 ≤ (2 / g) * (B * W) :=
    mul_le_mul_of_nonneg_left hcs (by positivity)
  have hl := hlive w
  rw [← hW] at hl
  have hfinal : (c - 2 * B / g) * W = c * W - (2 / g) * (B * W) := by
    ring
  rw [hfinal]
  linarith

/-- The two-block rate sandwich behind thm:selection_rule (a) and (b):
    an entry g of leading rate q against a block with floor c of
    leading rate p < q and cross entries of squared norm B at rate
    p + q, with the Schur-type margin 2β/d < a. Eventually the whole
    form dominates (g/2)·‖v‖², so the variational minimum sits between
    g/2 and the axis value g: the entry's own rate q. -/
theorem block_lambda_min_sandwich {p q : ℕ} (hpq : p < q)
    {g B c : ℝ → ℝ} {d a β : ℝ}
    (hg : HasLeadingRate g q d) (hd : 0 < d)
    (hc : HasLeadingRate c p a)
    (hB : HasLeadingRate B (p + q) β) (hcond : 2 * β / d < a)
    (b : ℝ → Fin (n+1) → ℝ) (hb : ∀ t, ∑ i, b t i ^ 2 = B t)
    (Qlive : ℝ → (Fin (n+1) → ℝ) → ℝ)
    (hlive : ∀ t w, c t * ∑ i, w i ^ 2 ≤ Qlive t w) :
    ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ (v₀ : ℝ) (w : Fin (n+1) → ℝ),
      (g t / 2) * (v₀ ^ 2 + ∑ i, w i ^ 2)
        ≤ g t * v₀ ^ 2 + 2 * v₀ * (∑ i, b t i * w i) + Qlive t w := by
  have hBg : HasLeadingRate (fun t => B t / g t) p (β / d) := by
    have h := hB.div hg hd (by omega)
    rwa [show p + q - q = p from by omega] at h
  have h2 : HasLeadingRate (fun t => -2 * (B t / g t)) p (-2 * (β / d)) :=
    HasLeadingRate.const_mul hBg (-2)
  have hsum : HasLeadingRate (fun t => c t + -2 * (B t / g t)) p
      (a + -2 * (β / d)) :=
    hc.add_of_eq h2
  have hhalf : HasLeadingRate (fun t => g t / 2) q (1 / 2 * d) := by
    have h := HasLeadingRate.const_mul hg (1 / 2)
    refine h.congr fun t => ?_
    ring
  have hmargin : HasLeadingRate
      (fun t => c t + -2 * (B t / g t) - g t / 2) p (a + -2 * (β / d)) :=
    hsum.sub_of_lt hhalf hpq
  have hpos : 0 < a + -2 * (β / d) := by
    have : 2 * β / d = 2 * (β / d) := by ring
    linarith
  filter_upwards [hmargin.eventually_pos hpos, hg.eventually_pos hd]
    with t hm hgt
  intro v₀ w
  have hlow := block_form_lower_weighted (n := n) hgt (b t) (Qlive t)
    (hlive t) v₀ w
  rw [hb t] at hlow
  have hW0 : 0 ≤ ∑ i, w i ^ 2 := Finset.sum_nonneg fun i _ => sq_nonneg _
  have hcoef : g t / 2 ≤ c t - 2 * B t / g t := by
    have e : 2 * B t / g t = 2 * (B t / g t) := by ring
    linarith
  have hmono : (g t / 2) * ∑ i, w i ^ 2
      ≤ (c t - 2 * B t / g t) * ∑ i, w i ^ 2 :=
    mul_le_mul_of_nonneg_right hcoef hW0
  linarith

/-- thm:selection_rule (a), model form: against a Θ(1) live block the
    transversal entry of rate 2(k−1) sets the rate of the variational
    minimum. -/
theorem selection_rule_transversal_lower {k : ℕ} (hk : 2 ≤ k)
    {g B : ℝ → ℝ} {cF β c : ℝ}
    (hg : HasLeadingRate g (2 * (k - 1)) cF) (hcF : 0 < cF)
    (hB : HasLeadingRate B (2 * (k - 1)) β) (hcond : 2 * β / cF < c)
    (b : ℝ → Fin (n+1) → ℝ) (hb : ∀ t, ∑ i, b t i ^ 2 = B t)
    (Qlive : ℝ → (Fin (n+1) → ℝ) → ℝ)
    (hlive : ∀ t w, c * ∑ i, w i ^ 2 ≤ Qlive t w) :
    ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ (v₀ : ℝ) (w : Fin (n+1) → ℝ),
      (g t / 2) * (v₀ ^ 2 + ∑ i, w i ^ 2)
        ≤ g t * v₀ ^ 2 + 2 * v₀ * (∑ i, b t i * w i) + Qlive t w := by
  have hB' : HasLeadingRate B (0 + 2 * (k - 1)) β := by
    rwa [zero_add]
  exact block_lambda_min_sandwich (by omega) hg hcF
    (hasLeadingRate_const c) hB' hcond b hb Qlive hlive

/-- thm:selection_rule (b), model form: a tangential entry of rate
    2j₂ against a block of rate 2j₁ < 2j₂ with cross entries at order
    j₁ + j₂ keeps its own eigenvalue rate; the (G⁺)-type margin
    2β/d < a keeps the Schur complement positive. -/
theorem selection_rule_tangential_lower {j₁ j₂ : ℕ} (hj : j₁ < j₂)
    {g B c : ℝ → ℝ} {d a β : ℝ}
    (hg : HasLeadingRate g (2 * j₂) d) (hd : 0 < d)
    (hc : HasLeadingRate c (2 * j₁) a)
    (hB : HasLeadingRate B (2 * (j₁ + j₂)) β) (hcond : 2 * β / d < a)
    (b : ℝ → Fin (n+1) → ℝ) (hb : ∀ t, ∑ i, b t i ^ 2 = B t)
    (Qlive : ℝ → (Fin (n+1) → ℝ) → ℝ)
    (hlive : ∀ t w, c t * ∑ i, w i ^ 2 ≤ Qlive t w) :
    ∀ᶠ t in 𝓝[>] (0:ℝ), ∀ (v₀ : ℝ) (w : Fin (n+1) → ℝ),
      (g t / 2) * (v₀ ^ 2 + ∑ i, w i ^ 2)
        ≤ g t * v₀ ^ 2 + 2 * v₀ * (∑ i, b t i * w i) + Qlive t w := by
  have hB' : HasLeadingRate B (2 * j₁ + 2 * j₂) β := by
    rwa [show 2 * j₁ + 2 * j₂ = 2 * (j₁ + j₂) from by ring]
  exact block_lambda_min_sandwich (by omega) hg hd hc hB' hcond b hb
    Qlive hlive

/-- The axis value: on the unit vector along the entry's coordinate
    the form equals the entry itself, the upper end of the sandwich. -/
theorem block_form_dead_axis (g : ℝ) (b : Fin (n+1) → ℝ)
    (Qlive : (Fin (n+1) → ℝ) → ℝ) (h0 : Qlive 0 = 0) :
    g * (1:ℝ) ^ 2 + 2 * 1 * (∑ i, b i * (0 : Fin (n+1) → ℝ) i)
      + Qlive 0 = g := by
  simp [h0]


/-- cor:res_lambda_min's caveat: a null direction of the live
    complement (a gauge zero, or tied shortest paths with linearly
    dependent products) is a zero of the whole block form, so the
    variational minimum reads zero whatever the dead entry does. -/
theorem complement_zero_caveat (g : ℝ) (b : Fin (n+1) → ℝ)
    (Qlive : (Fin (n+1) → ℝ) → ℝ) (w₀ : Fin (n+1) → ℝ)
    (hw₀ : Qlive w₀ = 0) :
    g * (0:ℝ) ^ 2 + 2 * 0 * (∑ i, b i * w₀ i) + Qlive w₀ = 0 := by
  simp [hw₀]

/-- prop:task_expansion_gfactor with the perturbation term: a diagonal
    block with entries in [lo, hi] plus an entrywise perturbation of
    size ε keeps the quadratic form within
    [lo − ε(n+1), hi + ε(n+1)]·‖v‖², the operator-norm form of the
    sandwich. -/
theorem task_expansion_perturbed (d : Fin (n+1) → ℝ) {lo hi : ℝ}
    (hlo : ∀ i, lo ≤ d i) (hhi : ∀ i, d i ≤ hi)
    (E : Fin (n+1) → Fin (n+1) → ℝ) {ε : ℝ} (hE : ∀ i j, |E i j| ≤ ε)
    (v : Fin (n+1) → ℝ) :
    (lo - ε * (n+1)) * ∑ i, v i ^ 2
        ≤ ∑ i, d i * v i ^ 2 + ∑ i, ∑ j, E i j * v i * v j
    ∧ ∑ i, d i * v i ^ 2 + ∑ i, ∑ j, E i j * v i * v j
        ≤ (hi + ε * (n+1)) * ∑ i, v i ^ 2 := by
  have hq := quadform_entrywise_bound E hE v
  have hq1 := (abs_le.mp hq).1
  have hq2 := (abs_le.mp hq).2
  have hd1 : lo * ∑ i, v i ^ 2 ≤ ∑ i, d i * v i ^ 2 := by
    rw [Finset.mul_sum]
    exact Finset.sum_le_sum fun i _ =>
      mul_le_mul_of_nonneg_right (hlo i) (sq_nonneg _)
  have hd2 : ∑ i, d i * v i ^ 2 ≤ hi * ∑ i, v i ^ 2 := by
    rw [Finset.mul_sum]
    exact Finset.sum_le_sum fun i _ =>
      mul_le_mul_of_nonneg_right (hhi i) (sq_nonneg _)
  constructor <;> nlinarith [hq1, hq2, hd1, hd2]

/-- thm:selection_rule (b), the eigenvector clause at the two-block
    model: for the symmetric block [[A, B], [B, D]] with D < A, any
    eigenvalue λ ≤ D has the eigenvector (B, λ − A), whose tilt toward
    the first axis is at most |B|/(A − D). As the cross entry vanishes
    the eigenvector converges to the second axis. -/
theorem two_by_two_eigvec_tilt {A B D lam : ℝ}
    (hchar : lam ^ 2 - (A + D) * lam + (A * D - B ^ 2) = 0)
    (hlam : lam ≤ D) (hAD : D < A) :
    (A * B + B * (lam - A) = lam * B
      ∧ B * B + D * (lam - A) = lam * (lam - A))
    ∧ |B| / |lam - A| ≤ |B| / (A - D) := by
  refine ⟨⟨by ring, by linear_combination (-1 : ℝ) * hchar⟩, ?_⟩
  have h1 : A - D ≤ |lam - A| := by
    rw [abs_sub_comm, abs_of_pos (by linarith)]
    linarith
  exact div_le_div_of_nonneg_left (abs_nonneg B) (by linarith) h1

/-- cor:rect_product_sigma_min's general composed-complement case,
    the distance-to-image argument: if the complement's image keeps
    a positive angle from the dead output direction,
    |⟨e, Bw⟩| ≤ (1 − ρ)‖Bw‖, and the complement map has floor c, then
    the composed map's squared norm on (v₀, w) is at least
    ρ·min(a², c²)·‖(v₀, w)‖² where a is the narrow block's scalar: the
    narrow chain's t^{2L} survives the complement exactly when the
    complement cannot occupy the vacated direction. -/
theorem distance_to_image_lower {a c ρ : ℝ} (hρ0 : 0 < ρ)
    (hρ1 : ρ ≤ 1) (v₀ : ℝ) (y : Fin (n+1) → ℝ) (e : Fin (n+1) → ℝ)
    (he : ∑ i, e i ^ 2 = 1)
    (hangle : |∑ i, e i * y i| ≤ (1 - ρ) * Real.sqrt (∑ i, y i ^ 2))
    (w : Fin (n+1) → ℝ) (hfloor : c ^ 2 * ∑ i, w i ^ 2 ≤ ∑ i, y i ^ 2) :
    ρ * min (a ^ 2) (c ^ 2) * (v₀ ^ 2 + ∑ i, w i ^ 2)
      ≤ ∑ i, (a * v₀ * e i + y i) ^ 2 := by
  set Y := ∑ i, y i ^ 2 with hY
  set s := ∑ i, e i * y i with hs
  have hY0 : 0 ≤ Y := Finset.sum_nonneg fun i _ => sq_nonneg _
  have hexp : ∑ i, (a * v₀ * e i + y i) ^ 2
      = (a * v₀) ^ 2 + 2 * (a * v₀) * s + Y := by
    have h' : ∑ i, (a * v₀ * e i + y i) ^ 2
        = (a * v₀) ^ 2 * (∑ i, e i ^ 2) + 2 * (a * v₀) * (∑ i, e i * y i)
          + ∑ i, y i ^ 2 := by
      rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib,
        ← Finset.sum_add_distrib]
      exact Finset.sum_congr rfl fun i _ => by ring
    rw [h', he, mul_one]
  rw [hexp]
  have hsq : Real.sqrt Y ^ 2 = Y := Real.sq_sqrt hY0
  have hsqrt0 : 0 ≤ Real.sqrt Y := Real.sqrt_nonneg _
  -- the cross term is absorbed by AM-GM at weight one
  have hcross : -(2 * (a * v₀) * s) ≤ (1 - ρ) * ((a * v₀) ^ 2 + Y) := by
    have h1 : |2 * (a * v₀) * s| ≤ 2 * |a * v₀| * ((1 - ρ) * Real.sqrt Y) := by
      rw [abs_mul, abs_mul, abs_of_pos (by norm_num : (0:ℝ) < 2)]
      exact mul_le_mul_of_nonneg_left hangle (by positivity)
    have h2 : 2 * |a * v₀| * Real.sqrt Y ≤ (a * v₀) ^ 2 + Y := by
      nlinarith [sq_nonneg (|a * v₀| - Real.sqrt Y), sq_abs (a * v₀), hsq]
    have h3 := neg_abs_le (2 * (a * v₀) * s)
    have h4 : 2 * |a * v₀| * ((1 - ρ) * Real.sqrt Y)
        = (1 - ρ) * (2 * |a * v₀| * Real.sqrt Y) := by ring
    have hρ' : 0 ≤ 1 - ρ := by linarith
    nlinarith [mul_le_mul_of_nonneg_left h2 hρ']
  have hmin1 : min (a ^ 2) (c ^ 2) * v₀ ^ 2 ≤ (a * v₀) ^ 2 := by
    rw [mul_pow]
    exact mul_le_mul_of_nonneg_right (min_le_left _ _) (sq_nonneg _)
  have hmin2 : min (a ^ 2) (c ^ 2) * ∑ i, w i ^ 2 ≤ Y := by
    calc min (a ^ 2) (c ^ 2) * ∑ i, w i ^ 2 ≤ c ^ 2 * ∑ i, w i ^ 2 :=
          mul_le_mul_of_nonneg_right (min_le_right _ _)
            (Finset.sum_nonneg fun i _ => sq_nonneg _)
      _ ≤ Y := hfloor
  nlinarith [hcross, hmin1, hmin2]

section Residual

/-- Per-sample floor: a residual step with non-negative pairing does
    not shrink the stream. -/
theorem residual_sq_sum_ge (x f : Fin (n+1) → ℝ)
    (hnc : 0 ≤ ∑ i, x i * f i) :
    ∑ i, x i ^ 2 ≤ ∑ i, (x i + f i) ^ 2 := by
  have hexp : ∑ i, (x i + f i) ^ 2
      = ∑ i, x i ^ 2 + 2 * ∑ i, x i * f i + ∑ i, f i ^ 2 := by
    rw [Finset.sum_congr rfl fun i _ =>
      (show (x i + f i) ^ 2 = x i ^ 2 + 2 * (x i * f i) + f i ^ 2
        from by ring),
      Finset.sum_add_distrib, Finset.sum_add_distrib,
      ← Finset.mul_sum]
  rw [hexp]
  have hf2 : 0 ≤ ∑ i, f i ^ 2 :=
    Finset.sum_nonneg fun i _ => sq_nonneg _
  linarith

/-- The floor telescopes: along a residual trajectory with
    no-cancellation at every step, the stream's sum of squares is
    monotone in depth. -/
theorem residual_chain_sq_sum_ge (X f : ℕ → Fin (n+1) → ℝ)
    (hstep : ∀ ℓ, X (ℓ+1) = X ℓ + f ℓ)
    (hnc : ∀ ℓ, 0 ≤ ∑ i, X ℓ i * f ℓ i) (L : ℕ) :
    ∑ i, X 0 i ^ 2 ≤ ∑ i, X L i ^ 2 := by
  induction L with
  | zero => exact le_refl _
  | succ m ih =>
    refine le_trans ih ?_
    have h := residual_sq_sum_ge (X m) (f m) (hnc m)
    have hXm : X (m+1) = fun i => X m i + f m i := by
      rw [hstep m]
      rfl
    rw [hXm]
    exact h

/-- σ_min² of the identity is one. -/
lemma sigmaMinSq_one : sigmaMinSq (1 : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    = 1 := by
  apply sigmaMinSq_eq_of_bounds
  · intro v
    rw [Matrix.one_mulVec, one_mul]
  · exact ⟨Pi.single (Fin.last n) 1, single_sq_sum_last, by
      rw [Matrix.one_mulVec]
      exact single_sq_sum_last⟩

/-- σ_min² is supermultiplicative on products. -/
theorem le_sigmaMinSq_mul (A B : Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :
    sigmaMinSq A * sigmaMinSq B ≤ sigmaMinSq (A * B) := by
  obtain ⟨w, hw1, hw2⟩ := sigmaMinSq_attained (A * B)
  rw [← hw2]
  have h1 : sigmaMinSq A * sigmaMinSq B
      = sigmaMinSq A * (sigmaMinSq B * ∑ i, w i ^ 2) := by
    rw [hw1, mul_one]
  rw [h1]
  have h2 : sigmaMinSq B * ∑ i, w i ^ 2 ≤ ∑ i, (B.mulVec w i) ^ 2 :=
    sigmaMinSq_le_sq_sum B w
  have h3 : sigmaMinSq A * ∑ i, (B.mulVec w i) ^ 2
      ≤ ∑ i, (A.mulVec (B.mulVec w) i) ^ 2 :=
    sigmaMinSq_le_sq_sum A _
  have h4 : (A * B).mulVec w = A.mulVec (B.mulVec w) := by
    rw [Matrix.mulVec_mulVec]
  rw [h4]
  calc sigmaMinSq A * (sigmaMinSq B * ∑ i, w i ^ 2)
      ≤ sigmaMinSq A * ∑ i, (B.mulVec w i) ^ 2 :=
        mul_le_mul_of_nonneg_left h2 (sigmaMinSq_nonneg A)
    _ ≤ ∑ i, (A.mulVec (B.mulVec w) i) ^ 2 := h3

/-- A residual block with positive-semidefinite pairing has
    σ_min² ≥ 1: the identity skip floors the operator. -/
theorem one_le_sigmaMinSq_one_add
    (B : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (hB : ∀ v : Fin (n+1) → ℝ, 0 ≤ v ⬝ᵥ B.mulVec v) :
    1 ≤ sigmaMinSq (1 + B) := by
  obtain ⟨w, hw1, hw2⟩ := sigmaMinSq_attained (1 + B)
  rw [← hw2]
  have hexp : (1 + B).mulVec w = fun i => w i + B.mulVec w i := by
    rw [Matrix.add_mulVec, Matrix.one_mulVec]
    rfl
  rw [hexp]
  have hpair : ∑ i, w i * B.mulVec w i = w ⬝ᵥ B.mulVec w := rfl
  have h := residual_sq_sum_ge w (B.mulVec w) (by
    rw [hpair]
    exact hB w)
  rw [hw1] at h
  exact h

/-- The residual chain: depth-many identity-skip blocks. -/
noncomputable def resChain (B : ℕ → Matrix (Fin (n+1)) (Fin (n+1)) ℝ) :
    ℕ → Matrix (Fin (n+1)) (Fin (n+1)) ℝ
  | 0 => 1
  | m + 1 => (1 + B m) * resChain B m

/-- cor:sigma-min-res, depth invariance: a chain of residual blocks
    with positive-semidefinite pairings keeps σ_min² ≥ 1 at every
    depth. The stream never drops below the input. -/
theorem one_le_sigmaMinSq_resChain
    (B : ℕ → Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    (hB : ∀ m, ∀ v : Fin (n+1) → ℝ, 0 ≤ v ⬝ᵥ (B m).mulVec v)
    (m : ℕ) :
    1 ≤ sigmaMinSq (resChain B m) := by
  induction m with
  | zero =>
    show 1 ≤ sigmaMinSq (1 : Matrix (Fin (n+1)) (Fin (n+1)) ℝ)
    rw [sigmaMinSq_one]
  | succ k ih =>
    show 1 ≤ sigmaMinSq ((1 + B k) * resChain B k)
    have h1 := one_le_sigmaMinSq_one_add (B k) (hB k)
    have h2 := le_sigmaMinSq_mul (1 + B k) (resChain B k)
    have h3 : (1:ℝ) ≤ sigmaMinSq (1 + B k) * sigmaMinSq (resChain B k) := by
      calc (1:ℝ) = 1 * 1 := by ring
        _ ≤ sigmaMinSq (1 + B k) * sigmaMinSq (resChain B k) :=
            mul_le_mul h1 ih (by norm_num) (by linarith)
    linarith

end Residual

end DeadDirections


==> anc/DeadDirections/SliceRlct.lean <==
/-
  Slice RLCT, single-direction case (theory paper, thm:selection_rule
  part (c) at m⊥ = 0).

  For the one-dimensional normal form K(t) = t^{2k}, the sublevel-set
  volume law is exact: vol{t : t^{2k} < ε} = 2·ε^{1/(2k)} for
  0 < ε ≤ 1, so the log-volume slope against log ε reads the RLCT
  λ = 1/(2k) with no resolution of singularities. This is the
  volume-scaling reading of the single-direction contribution, the
  quantity the ε-scan volume observable estimates.

  The m⊥ > 0 normal form u^{2k} + v₁² + ⋯ + v_{m⊥}², with slice RLCT
  1/(2k) + m⊥/2, is proved in slice_rlct_product.lean via an exact
  scaling identity.
-/
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Analysis.SpecialFunctions.Log.Basic

namespace DeadDirections

open Filter Topology Real MeasureTheory Set

/-- The sublevel set of the one-dimensional normal form is exactly the
    interval (−ε^{1/(2k)}, ε^{1/(2k)}). -/
lemma sublevel_pow_eq_Ioo {k : ℕ} (hk : 1 ≤ k) {ε : ℝ} (hε : 0 < ε) :
    {t : ℝ | t ^ (2 * k) < ε}
      = Ioo (-(ε ^ ((1:ℝ)/(2 * k)))) (ε ^ ((1:ℝ)/(2 * k))) := by
  have h2k : (2 * k : ℕ) ≠ 0 := by omega
  have hr : (ε ^ ((1:ℝ)/(2 * k))) ^ (2 * k : ℕ) = ε := by
    rw [← Real.rpow_natCast (ε ^ ((1:ℝ)/(2 * k))) (2 * k),
      ← Real.rpow_mul hε.le]
    have : (1:ℝ)/(2 * k) * ((2 * k : ℕ) : ℝ) = 1 := by
      have hne : ((2 * k : ℕ) : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr h2k
      push_cast
      field_simp
    rw [this, Real.rpow_one]
  have hrpos : 0 < ε ^ ((1:ℝ)/(2 * k)) := Real.rpow_pos_of_pos hε _
  ext t
  simp only [mem_setOf_eq, mem_Ioo]
  constructor
  · intro ht
    have habs : |t| ^ (2 * k) < (ε ^ ((1:ℝ)/(2 * k))) ^ (2 * k : ℕ) := by
      rw [hr]
      calc |t| ^ (2 * k) = t ^ (2 * k) := by
            rw [← abs_pow, abs_of_nonneg ((even_two_mul k).pow_nonneg t)]
        _ < ε := ht
    have := lt_of_pow_lt_pow_left₀ (2 * k) hrpos.le habs
    exact abs_lt.mp this
  · intro ⟨h1, h2⟩
    have habs : |t| < ε ^ ((1:ℝ)/(2 * k)) := abs_lt.mpr ⟨h1, h2⟩
    calc t ^ (2 * k) = |t| ^ (2 * k) := by
          rw [← abs_pow, abs_of_nonneg ((even_two_mul k).pow_nonneg t)]
      _ < (ε ^ ((1:ℝ)/(2 * k))) ^ (2 * k : ℕ) :=
          pow_lt_pow_left₀ habs (abs_nonneg t) h2k
      _ = ε := hr

/-- Exact volume law for the one-dimensional normal form:
    vol{t : t^{2k} < ε} = 2·ε^{1/(2k)}. -/
theorem volume_sublevel_pow {k : ℕ} (hk : 1 ≤ k) {ε : ℝ} (hε : 0 < ε) :
    volume {t : ℝ | t ^ (2 * k) < ε}
      = ENNReal.ofReal (2 * ε ^ ((1:ℝ)/(2 * k))) := by
  rw [sublevel_pow_eq_Ioo hk hε, Real.volume_Ioo]
  congr 1
  ring

/-- The log-volume slope of an exact power law C·ε^α reads α: the
    volume-scaling estimator of the RLCT. -/
lemma tendsto_log_div_log_of_rpow {C α : ℝ} (hC : 0 < C) :
    Tendsto (fun ε => Real.log (C * ε ^ α) / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 α) := by
  have hlt1 : ∀ᶠ ε in 𝓝[>] (0:ℝ), ε < 1 :=
    eventually_nhdsWithin_of_eventually_nhds
      (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))
  have hsplit : ∀ᶠ ε in 𝓝[>] (0:ℝ),
      Real.log (C * ε ^ α) / Real.log ε
        = Real.log C / Real.log ε + α := by
    filter_upwards [hlt1, eventually_mem_nhdsWithin] with ε hε1 hε0
    have hεpos : (0:ℝ) < ε := hε0
    have hlogε : Real.log ε ≠ 0 := ne_of_lt (Real.log_neg hεpos hε1)
    rw [Real.log_mul (ne_of_gt hC) (ne_of_gt (Real.rpow_pos_of_pos hεpos α)),
      Real.log_rpow hεpos, add_div, mul_div_assoc, div_self hlogε, mul_one]
  have hcorr : Tendsto (fun ε => Real.log C / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 0) :=
    tendsto_const_nhds.div_atBot Real.tendsto_log_nhdsGT_zero
  have hsum : Tendsto (fun ε => Real.log C / Real.log ε + α)
      (𝓝[>] (0:ℝ)) (𝓝 α) := by
    have h := hcorr.add (tendsto_const_nhds (X := ℝ) (x := α)
      (f := 𝓝[>] (0:ℝ)))
    rwa [zero_add] at h
  exact hsum.congr' (by filter_upwards [hsplit] with ε h; exact h.symm)

/-- thm:selection_rule (c) at m⊥ = 0, volume-scaling form: the
    log-volume slope of the normal form t^{2k} reads the slice RLCT
    λ = 1/(2k). -/
theorem slice_rlct_slope {k : ℕ} (hk : 1 ≤ k) :
    Tendsto (fun ε =>
      Real.log ((volume {t : ℝ | t ^ (2 * k) < ε}).toReal) / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 ((1:ℝ)/(2 * k))) := by
  refine (tendsto_log_div_log_of_rpow (C := 2) (by norm_num)).congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with ε hε
  have hεpos : (0:ℝ) < ε := hε
  rw [volume_sublevel_pow hk hεpos, ENNReal.toReal_ofReal
    (by positivity : (0:ℝ) ≤ 2 * ε ^ ((1:ℝ)/(2 * k)))]

end DeadDirections


==> anc/DeadDirections/SliceRlctProduct.lean <==
/-
  Slice RLCT, product normal form (theory paper, thm:selection_rule
  part (c), general m⊥).

  For K(u, v) = u^{2k} + ‖v‖² on ℝ × ℝ^{m}, the sublevel-set volume
  obeys the exact scaling law V(ε) = ε^{1/(2k) + m/2} · V(1): the
  diagonal map (s, w) ↦ (ε^{1/(2k)}·s, ε^{1/2}·w) carries the unit
  sublevel set onto the ε-sublevel set and multiplies volume by its
  determinant ε^{1/(2k)}·ε^{m/2}. With 0 < V(1) < ∞ the log-volume
  slope reads the slice RLCT λ = 1/(2k) + m⊥/2 via
  tendsto_log_div_log_of_rpow. The file carries the set-level scaling
  identity, the volume identity, positivity and finiteness of V(1),
  and the slope corollary slice_rlct_product_slope.
-/
import Mathlib.MeasureTheory.Measure.Lebesgue.EqHaar
import DeadDirections.SliceRlct

namespace DeadDirections

open Filter Topology Real MeasureTheory Set

variable {m : ℕ}

/-- The product normal form K(u, v) = u^{2k} + Σᵢ vᵢ². -/
def normalForm (k : ℕ) (p : ℝ × (Fin m → ℝ)) : ℝ :=
  p.1 ^ (2 * k) + ∑ i, p.2 i ^ 2

/-- The diagonal scaling (s, w) ↦ (a·s, b·w). -/
def diagScale (a b : ℝ) (p : ℝ × (Fin m → ℝ)) : ℝ × (Fin m → ℝ) :=
  (a * p.1, fun i => b * p.2 i)

/-- The scaling carries the unit sublevel set onto the ε-sublevel set:
    with a = ε^{1/(2k)} and b = ε^{1/2},
    K(a·s, b·w) = ε · K(s, w). -/
lemma normalForm_diagScale {k : ℕ} (hk : 1 ≤ k) {ε : ℝ} (hε : 0 < ε)
    (p : ℝ × (Fin m → ℝ)) :
    normalForm k (diagScale (ε ^ ((1:ℝ)/(2*k))) (ε ^ ((1:ℝ)/2)) p)
      = ε * normalForm k p := by
  have h2k : (2 * k : ℕ) ≠ 0 := by omega
  have hr : (ε ^ ((1:ℝ)/(2 * k))) ^ (2 * k : ℕ) = ε := by
    rw [← Real.rpow_natCast (ε ^ ((1:ℝ)/(2 * k))) (2 * k),
      ← Real.rpow_mul hε.le]
    have h1 : (1:ℝ)/(2 * k) * ((2 * k : ℕ) : ℝ) = 1 := by
      have hne : ((2 * k : ℕ) : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr h2k
      push_cast
      field_simp
    rw [h1, Real.rpow_one]
  have hs : (ε ^ ((1:ℝ)/2)) ^ (2 : ℕ) = ε := by
    rw [← Real.rpow_natCast (ε ^ ((1:ℝ)/2)) 2, ← Real.rpow_mul hε.le]
    norm_num
  unfold normalForm diagScale
  simp only [mul_pow]
  rw [hr, hs, ← Finset.mul_sum]
  ring

/-- Set-level scaling: the ε-sublevel set is the image of the unit
    sublevel set under the diagonal scaling. -/
lemma sublevel_normalForm_eq_image {k : ℕ} (hk : 1 ≤ k) {ε : ℝ}
    (hε : 0 < ε) :
    {p : ℝ × (Fin m → ℝ) | normalForm k p < ε}
      = diagScale (ε ^ ((1:ℝ)/(2*k))) (ε ^ ((1:ℝ)/2))
          '' {p | normalForm k p < 1} := by
  have ha : (0:ℝ) < ε ^ ((1:ℝ)/(2*k)) := Real.rpow_pos_of_pos hε _
  have hb : (0:ℝ) < ε ^ ((1:ℝ)/2) := Real.rpow_pos_of_pos hε _
  ext p
  simp only [mem_setOf_eq, mem_image]
  constructor
  · intro hp
    refine ⟨((ε ^ ((1:ℝ)/(2*k)))⁻¹ * p.1,
      fun i => (ε ^ ((1:ℝ)/2))⁻¹ * p.2 i), ?_, ?_⟩
    · have h := normalForm_diagScale (m := m) hk hε
        (((ε ^ ((1:ℝ)/(2*k)))⁻¹ * p.1,
          fun i => (ε ^ ((1:ℝ)/2))⁻¹ * p.2 i))
      have hback : diagScale (ε ^ ((1:ℝ)/(2*k))) (ε ^ ((1:ℝ)/2))
          (((ε ^ ((1:ℝ)/(2*k)))⁻¹ * p.1,
            fun i => (ε ^ ((1:ℝ)/2))⁻¹ * p.2 i)) = p := by
        unfold diagScale
        ext
        · simp only
          rw [← mul_assoc, mul_inv_cancel₀ (ne_of_gt ha), one_mul]
        · simp only
          rw [← mul_assoc, mul_inv_cancel₀ (ne_of_gt hb), one_mul]
      rw [hback] at h
      have h2 : ε * normalForm k (((ε ^ ((1:ℝ)/(2*k)))⁻¹ * p.1,
          fun i => (ε ^ ((1:ℝ)/2))⁻¹ * p.2 i)) < ε * 1 := by
        rw [mul_one]
        exact h.symm.trans_lt hp
      exact lt_of_mul_lt_mul_left h2 hε.le
    · unfold diagScale
      ext
      · simp only
        rw [← mul_assoc, mul_inv_cancel₀ (ne_of_gt ha), one_mul]
      · simp only
        rw [← mul_assoc, mul_inv_cancel₀ (ne_of_gt hb), one_mul]
  · rintro ⟨q, hq, rfl⟩
    rw [normalForm_diagScale hk hε q]
    calc ε * normalForm k q < ε * 1 :=
          mul_lt_mul_of_pos_left hq hε
      _ = ε := mul_one ε

/-! ### The volume identity -/

instance : (volume : Measure (ℝ × (Fin m → ℝ))).IsAddHaarMeasure :=
  inferInstanceAs (((volume : Measure ℝ).prod volume).IsAddHaarMeasure)

/-- The diagonal scaling as a linear map. -/
noncomputable def diagScaleL (m : ℕ) (a b : ℝ) :
    (ℝ × (Fin m → ℝ)) →ₗ[ℝ] (ℝ × (Fin m → ℝ)) :=
  LinearMap.prodMap (a • LinearMap.id) (b • LinearMap.id)

lemma coe_diagScaleL (a b : ℝ) :
    ⇑(diagScaleL m a b) = (diagScale a b : ℝ × (Fin m → ℝ) → _) := by
  funext p
  simp [diagScaleL, diagScale, smul_eq_mul]
  rfl

lemma det_diagScaleL (a b : ℝ) :
    LinearMap.det (diagScaleL m a b) = a * b ^ m := by
  unfold diagScaleL
  rw [LinearMap.det_prodMap, LinearMap.det_smul, LinearMap.det_smul,
    LinearMap.det_id, Module.finrank_self, Module.finrank_pi]
  simp

/-- Exact volume scaling for the product normal form:
    V(ε) = ε^{1/(2k) + m/2} · V(1). -/
theorem volume_sublevel_normalForm {k : ℕ} (hk : 1 ≤ k) {ε : ℝ}
    (hε : 0 < ε) :
    volume {p : ℝ × (Fin m → ℝ) | normalForm k p < ε}
      = ENNReal.ofReal (ε ^ ((1:ℝ)/(2*k) + m/2))
        * volume {p : ℝ × (Fin m → ℝ) | normalForm k p < 1} := by
  have ha : (0:ℝ) < ε ^ ((1:ℝ)/(2*k)) := Real.rpow_pos_of_pos hε _
  have hb : (0:ℝ) < ε ^ ((1:ℝ)/2) := Real.rpow_pos_of_pos hε _
  rw [sublevel_normalForm_eq_image hk hε, ← coe_diagScaleL,
    Measure.addHaar_image_linearMap, det_diagScaleL]
  congr 2
  rw [abs_of_pos (by positivity)]
  rw [← Real.rpow_natCast (ε ^ ((1:ℝ)/2)) m, ← Real.rpow_mul hε.le,
    ← Real.rpow_add hε]
  congr 1
  ring

/-! ### The unit sublevel volume is positive and finite -/

lemma sublevel_normalForm_subset {k : ℕ} (hk : 1 ≤ k) :
    {p : ℝ × (Fin m → ℝ) | normalForm k p < 1}
      ⊆ (Ioo (-1:ℝ) 1) ×ˢ Set.pi univ (fun _ => Ioo (-1:ℝ) 1) := by
  intro p hp
  have h2k : (2 * k : ℕ) ≠ 0 := by omega
  have hvnn : (0:ℝ) ≤ ∑ i, p.2 i ^ 2 :=
    Finset.sum_nonneg fun i _ => sq_nonneg _
  have hunn : (0:ℝ) ≤ p.1 ^ (2*k) := (even_two_mul k).pow_nonneg _
  have hK : normalForm k p < 1 := hp
  unfold normalForm at hK
  constructor
  · have hu : p.1 ^ (2*k) < 1 := by linarith
    have habs : |p.1| ^ (2*k) < 1 ^ (2*k) := by
      rw [one_pow, ← abs_pow, abs_of_nonneg hunn]
      exact hu
    have := lt_of_pow_lt_pow_left₀ (2*k) (by norm_num) habs
    exact abs_lt.mp this
  · intro i _
    have hvi : p.2 i ^ 2 ≤ ∑ j, p.2 j ^ 2 :=
      Finset.single_le_sum (fun j _ => sq_nonneg (p.2 j)) (Finset.mem_univ i)
    have hv1 : p.2 i ^ 2 < 1 := by linarith
    have habs : |p.2 i| ^ 2 < 1 ^ 2 := by
      rw [one_pow, sq_abs]
      exact hv1
    have := lt_of_pow_lt_pow_left₀ 2 (by norm_num) habs
    exact abs_lt.mp this

lemma volume_sublevel_normalForm_one_lt_top {k : ℕ} (hk : 1 ≤ k) :
    volume {p : ℝ × (Fin m → ℝ) | normalForm k p < 1} < ⊤ := by
  refine lt_of_le_of_lt (measure_mono (sublevel_normalForm_subset hk)) ?_
  rw [Measure.volume_eq_prod ℝ (Fin m → ℝ), Measure.prod_prod, Real.volume_Ioo,
    volume_pi_pi]
  simp only [Real.volume_Ioo]
  exact ENNReal.mul_lt_top ENNReal.ofReal_lt_top
    (ENNReal.prod_lt_top fun i _ => ENNReal.ofReal_lt_top)

lemma sublevel_normalForm_superset {k : ℕ} (hk : 1 ≤ k) :
    (Ioo (-(1/2):ℝ) (1/2)) ×ˢ
        Set.pi univ (fun _ : Fin m => Ioo (-(1/(2*(m+1)):ℝ)) (1/(2*(m+1))))
      ⊆ {p : ℝ × (Fin m → ℝ) | normalForm k p < 1} := by
  rintro ⟨u, v⟩ ⟨hu, hv⟩
  simp only [mem_Ioo] at hu
  have hr : (0:ℝ) < 1/(2*(m+1)) := by positivity
  have huabs : |u| < 1/2 := abs_lt.mpr hu
  have hu2 : u ^ (2*k) ≤ (1/2 : ℝ) ^ 2 := by
    calc u ^ (2*k) = |u| ^ (2*k) := by
          rw [← abs_pow, abs_of_nonneg ((even_two_mul k).pow_nonneg u)]
      _ ≤ (1/2 : ℝ) ^ (2*k) :=
          pow_le_pow_left₀ (abs_nonneg u) huabs.le (2*k)
      _ ≤ (1/2 : ℝ) ^ 2 :=
          pow_le_pow_of_le_one (by norm_num) (by norm_num) (by omega)
  have hsum : ∑ i, v i ^ 2 ≤ (m : ℝ) * (1/(2*(m+1))) ^ 2 := by
    have hvi : ∀ i, v i ^ 2 ≤ (1/(2*(m+1))) ^ 2 := fun i => by
      have h := hv i (Set.mem_univ i)
      simp only [mem_Ioo] at h
      have := abs_lt.mpr h
      calc v i ^ 2 = |v i| ^ 2 := (sq_abs _).symm
        _ ≤ (1/(2*(m+1))) ^ 2 :=
            pow_le_pow_left₀ (abs_nonneg _) this.le 2
    calc ∑ i, v i ^ 2 ≤ ∑ _i : Fin m, (1/(2*(m+1)):ℝ) ^ 2 :=
          Finset.sum_le_sum fun i _ => hvi i
      _ = (m : ℝ) * (1/(2*(m+1))) ^ 2 := by
          rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin,
            nsmul_eq_mul]
  have hm : (m : ℝ) * (1/(2*(m+1))) ^ 2 ≤ 1/4 := by
    have hm0 : (0:ℝ) ≤ m := Nat.cast_nonneg m
    rw [div_pow, one_pow, mul_one_div,
      div_le_div_iff₀ (by positivity) (by norm_num)]
    nlinarith [sq_nonneg ((m:ℝ))]
  show normalForm k (u, v) < 1
  unfold normalForm
  simp only
  nlinarith

lemma volume_sublevel_normalForm_one_pos {k : ℕ} (hk : 1 ≤ k) :
    0 < volume {p : ℝ × (Fin m → ℝ) | normalForm k p < 1} := by
  refine lt_of_lt_of_le ?_ (measure_mono (sublevel_normalForm_superset hk))
  rw [Measure.volume_eq_prod ℝ (Fin m → ℝ), Measure.prod_prod, Real.volume_Ioo,
    volume_pi_pi]
  simp only [Real.volume_Ioo]
  have hr : (0:ℝ) < 1/(2*(m+1)) := by positivity
  refine ENNReal.mul_pos ?_ ?_
  · simp only [ne_eq, ENNReal.ofReal_eq_zero, not_le]
    norm_num
  · rw [Finset.prod_const]
    refine pow_ne_zero _ ?_
    simp only [ne_eq, ENNReal.ofReal_eq_zero, not_le]
    linarith

/-- thm:selection_rule (c), volume-scaling form at general m⊥: the
    log-volume slope of the normal form u^{2k} + Σvᵢ² reads the slice
    RLCT λ = 1/(2k) + m⊥/2. -/
theorem slice_rlct_product_slope {k : ℕ} (hk : 1 ≤ k) :
    Tendsto (fun ε =>
      Real.log ((volume {p : ℝ × (Fin m → ℝ) | normalForm k p < ε}).toReal)
        / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 ((1:ℝ)/(2*k) + m/2)) := by
  set V1 := volume {p : ℝ × (Fin m → ℝ) | normalForm k p < 1} with hV1
  have hpos : 0 < V1.toReal :=
    ENNReal.toReal_pos (ne_of_gt (volume_sublevel_normalForm_one_pos hk))
      (ne_of_lt (volume_sublevel_normalForm_one_lt_top hk))
  refine (tendsto_log_div_log_of_rpow (C := V1.toReal) hpos).congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with ε hε
  have hεpos : (0:ℝ) < ε := hε
  rw [volume_sublevel_normalForm hk hεpos, ← hV1, ENNReal.toReal_mul,
    ENNReal.toReal_ofReal (Real.rpow_pos_of_pos hεpos _).le, mul_comm]

/-! ### The multi-direction normal form (prop:volume_multi)

K(u, v) = Σᵢ uᵢ^{2kᵢ} + Σⱼ vⱼ² with per-coordinate KL orders. The same
diagonal-scaling route applies with the per-coordinate factors
ε^{1/(2kᵢ)}, and the volume law is exact:
V(ε) = ε^{Σᵢ 1/(2kᵢ) + m/2} · V(1). -/

section MultiDirection

variable {r : ℕ}

/-- The multi-direction normal form K(u, v) = Σᵢ uᵢ^{2kᵢ} + Σⱼ vⱼ². -/
def normalFormMulti (k : Fin r → ℕ) (p : (Fin r → ℝ) × (Fin m → ℝ)) : ℝ :=
  ∑ i, p.1 i ^ (2 * k i) + ∑ j, p.2 j ^ 2

/-- Per-coordinate diagonal scaling on the u-block, uniform on the
    v-block. -/
def diagScaleMulti (a : Fin r → ℝ) (b : ℝ)
    (p : (Fin r → ℝ) × (Fin m → ℝ)) : (Fin r → ℝ) × (Fin m → ℝ) :=
  (fun i => a i * p.1 i, fun j => b * p.2 j)

lemma rpow_inv_two_mul_pow {k : ℕ} (hk : 1 ≤ k) {ε : ℝ} (hε : 0 < ε) :
    (ε ^ ((1:ℝ)/(2*k))) ^ (2 * k : ℕ) = ε := by
  have h2k : (2 * k : ℕ) ≠ 0 := by omega
  rw [← Real.rpow_natCast (ε ^ ((1:ℝ)/(2*k))) (2 * k),
    ← Real.rpow_mul hε.le]
  have h1 : (1:ℝ)/(2*k) * ((2 * k : ℕ) : ℝ) = 1 := by
    have hne : ((2 * k : ℕ) : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr h2k
    push_cast
    field_simp
  rw [h1, Real.rpow_one]

/-- The per-coordinate scaling carries the unit sublevel set onto the
    ε-sublevel set. -/
lemma normalFormMulti_diagScale {k : Fin r → ℕ} (hk : ∀ i, 1 ≤ k i)
    {ε : ℝ} (hε : 0 < ε) (p : (Fin r → ℝ) × (Fin m → ℝ)) :
    normalFormMulti k (diagScaleMulti (fun i => ε ^ ((1:ℝ)/(2*k i)))
        (ε ^ ((1:ℝ)/2)) p)
      = ε * normalFormMulti k p := by
  have hs : (ε ^ ((1:ℝ)/2)) ^ (2 : ℕ) = ε := by
    rw [← Real.rpow_natCast (ε ^ ((1:ℝ)/2)) 2, ← Real.rpow_mul hε.le]
    norm_num
  unfold normalFormMulti diagScaleMulti
  simp only [mul_pow]
  have hu : ∀ i : Fin r,
      (ε ^ ((1:ℝ)/(2*k i))) ^ (2 * k i) * p.1 i ^ (2 * k i)
        = ε * p.1 i ^ (2 * k i) := fun i => by
    rw [rpow_inv_two_mul_pow (hk i) hε]
  rw [Finset.sum_congr rfl fun i _ => hu i, ← Finset.mul_sum]
  rw [Finset.sum_congr rfl fun j (_ : j ∈ Finset.univ) =>
    (by rw [hs] : (ε ^ ((1:ℝ)/2)) ^ 2 * p.2 j ^ 2 = ε * p.2 j ^ 2),
    ← Finset.mul_sum]
  ring

/-- Set-level scaling for the multi-direction form. -/
lemma sublevel_normalFormMulti_eq_image {k : Fin r → ℕ}
    (hk : ∀ i, 1 ≤ k i) {ε : ℝ} (hε : 0 < ε) :
    {p : (Fin r → ℝ) × (Fin m → ℝ) | normalFormMulti k p < ε}
      = diagScaleMulti (fun i => ε ^ ((1:ℝ)/(2*k i))) (ε ^ ((1:ℝ)/2))
          '' {p | normalFormMulti k p < 1} := by
  have ha : ∀ i : Fin r, (0:ℝ) < ε ^ ((1:ℝ)/(2*k i)) :=
    fun i => Real.rpow_pos_of_pos hε _
  have hb : (0:ℝ) < ε ^ ((1:ℝ)/2) := Real.rpow_pos_of_pos hε _
  ext p
  simp only [mem_setOf_eq, mem_image]
  constructor
  · intro hp
    refine ⟨(fun i => (ε ^ ((1:ℝ)/(2*k i)))⁻¹ * p.1 i,
      fun j => (ε ^ ((1:ℝ)/2))⁻¹ * p.2 j), ?_, ?_⟩
    · have hback : diagScaleMulti (fun i => ε ^ ((1:ℝ)/(2*k i)))
          (ε ^ ((1:ℝ)/2))
          ((fun i => (ε ^ ((1:ℝ)/(2*k i)))⁻¹ * p.1 i,
            fun j => (ε ^ ((1:ℝ)/2))⁻¹ * p.2 j)) = p := by
        unfold diagScaleMulti
        ext
        · simp only
          rw [← mul_assoc, mul_inv_cancel₀ (ne_of_gt (ha _)), one_mul]
        · simp only
          rw [← mul_assoc, mul_inv_cancel₀ (ne_of_gt hb), one_mul]
      have h := normalFormMulti_diagScale (m := m) hk hε
        ((fun i => (ε ^ ((1:ℝ)/(2*k i)))⁻¹ * p.1 i,
          fun j => (ε ^ ((1:ℝ)/2))⁻¹ * p.2 j))
      rw [hback] at h
      have h2 : ε * normalFormMulti k
          ((fun i => (ε ^ ((1:ℝ)/(2*k i)))⁻¹ * p.1 i,
            fun j => (ε ^ ((1:ℝ)/2))⁻¹ * p.2 j)) < ε * 1 := by
        rw [mul_one]
        exact h.symm.trans_lt hp
      exact lt_of_mul_lt_mul_left h2 hε.le
    · unfold diagScaleMulti
      ext
      · simp only
        rw [← mul_assoc, mul_inv_cancel₀ (ne_of_gt (ha _)), one_mul]
      · simp only
        rw [← mul_assoc, mul_inv_cancel₀ (ne_of_gt hb), one_mul]
  · rintro ⟨q, hq, rfl⟩
    rw [normalFormMulti_diagScale hk hε q]
    calc ε * normalFormMulti k q < ε * 1 :=
          mul_lt_mul_of_pos_left hq hε
      _ = ε := mul_one ε

/- Instance search does not find the prod-of-Haar instance on the
   pi × pi shape by itself; apply it directly. -/
instance : (volume : Measure ((Fin r → ℝ) × (Fin m → ℝ))).IsAddHaarMeasure :=
  Measure.prod.instIsAddHaarMeasure volume volume

/-- The per-coordinate diagonal scaling as a linear map. -/
noncomputable def diagScaleMultiL (r m : ℕ) (a : Fin r → ℝ) (b : ℝ) :
    ((Fin r → ℝ) × (Fin m → ℝ)) →ₗ[ℝ] ((Fin r → ℝ) × (Fin m → ℝ)) :=
  LinearMap.prodMap (Matrix.toLin' (Matrix.diagonal a)) (b • LinearMap.id)

lemma coe_diagScaleMultiL (a : Fin r → ℝ) (b : ℝ) :
    ⇑(diagScaleMultiL r m a b)
      = (diagScaleMulti a b : (Fin r → ℝ) × (Fin m → ℝ) → _) := by
  funext p
  unfold diagScaleMultiL diagScaleMulti
  simp only [LinearMap.prodMap_apply, Prod.mk.injEq]
  constructor
  · funext i
    rw [Matrix.toLin'_apply, Matrix.mulVec_diagonal]
  · rfl

lemma det_diagScaleMultiL (a : Fin r → ℝ) (b : ℝ) :
    LinearMap.det (diagScaleMultiL r m a b) = (∏ i, a i) * b ^ m := by
  unfold diagScaleMultiL
  rw [LinearMap.det_prodMap, LinearMap.det_toLin', Matrix.det_diagonal,
    LinearMap.det_smul, LinearMap.det_id, Module.finrank_pi]
  simp

/-- ε^{Σ f i} = ∏ ε^{f i} for a positive base. -/
lemma rpow_sum_eq_prod {ε : ℝ} (hε : 0 < ε) (f : Fin r → ℝ) :
    ε ^ (∑ i, f i) = ∏ i, ε ^ (f i) := by
  induction r with
  | zero => simp
  | succ n ih =>
    rw [Fin.sum_univ_succ, Fin.prod_univ_succ, Real.rpow_add hε,
      ih (fun i => f i.succ)]

/-- prop:volume_multi, normal-form content: exact volume scaling
    V(ε) = ε^{Σᵢ 1/(2kᵢ) + m/2} · V(1). -/
theorem volume_sublevel_normalFormMulti {k : Fin r → ℕ}
    (hk : ∀ i, 1 ≤ k i) {ε : ℝ} (hε : 0 < ε) :
    volume {p : (Fin r → ℝ) × (Fin m → ℝ) | normalFormMulti k p < ε}
      = ENNReal.ofReal (ε ^ ((∑ i, (1:ℝ)/(2*k i)) + m/2))
        * volume {p : (Fin r → ℝ) × (Fin m → ℝ) |
            normalFormMulti k p < 1} := by
  have ha : ∀ i : Fin r, (0:ℝ) < ε ^ ((1:ℝ)/(2*k i)) :=
    fun i => Real.rpow_pos_of_pos hε _
  have hb : (0:ℝ) < ε ^ ((1:ℝ)/2) := Real.rpow_pos_of_pos hε _
  rw [sublevel_normalFormMulti_eq_image hk hε, ← coe_diagScaleMultiL,
    Measure.addHaar_image_linearMap, det_diagScaleMultiL]
  congr 2
  rw [abs_of_pos (by positivity)]
  rw [← Real.rpow_natCast (ε ^ ((1:ℝ)/2)) m, ← Real.rpow_mul hε.le,
    Real.rpow_add hε, rpow_sum_eq_prod hε]
  congr 1
  ring

/-! ### The unit sublevel volume, multi-direction -/

lemma sublevel_normalFormMulti_subset (k : Fin r → ℕ) :
    {p : (Fin r → ℝ) × (Fin m → ℝ) | normalFormMulti k p < 1}
      ⊆ Set.pi univ (fun _ : Fin r => Ioo (-1:ℝ) 1)
        ×ˢ Set.pi univ (fun _ : Fin m => Ioo (-1:ℝ) 1) := by
  intro p hp
  have hvnn : (0:ℝ) ≤ ∑ j, p.2 j ^ 2 :=
    Finset.sum_nonneg fun j _ => sq_nonneg _
  have hunn : ∀ i, (0:ℝ) ≤ p.1 i ^ (2 * k i) :=
    fun i => (even_two_mul (k i)).pow_nonneg _
  have husum : (0:ℝ) ≤ ∑ i, p.1 i ^ (2 * k i) :=
    Finset.sum_nonneg fun i _ => hunn i
  have hK : normalFormMulti k p < 1 := hp
  unfold normalFormMulti at hK
  constructor
  · intro i _
    have hui : p.1 i ^ (2 * k i) ≤ ∑ j, p.1 j ^ (2 * k j) :=
      Finset.single_le_sum (fun j _ => hunn j) (Finset.mem_univ i)
    have hu : p.1 i ^ (2 * k i) < 1 := by linarith
    have habs : |p.1 i| ^ (2 * k i) < 1 ^ (2 * k i) := by
      rw [one_pow, ← abs_pow, abs_of_nonneg (hunn i)]
      exact hu
    have := lt_of_pow_lt_pow_left₀ (2 * k i) (by norm_num) habs
    exact abs_lt.mp this
  · intro j _
    have hvj : p.2 j ^ 2 ≤ ∑ i, p.2 i ^ 2 :=
      Finset.single_le_sum (fun i _ => sq_nonneg (p.2 i))
        (Finset.mem_univ j)
    have hv1 : p.2 j ^ 2 < 1 := by linarith
    have habs : |p.2 j| ^ 2 < 1 ^ 2 := by
      rw [one_pow, sq_abs]
      exact hv1
    have := lt_of_pow_lt_pow_left₀ 2 (by norm_num) habs
    exact abs_lt.mp this

lemma volume_sublevel_normalFormMulti_one_lt_top (k : Fin r → ℕ) :
    volume {p : (Fin r → ℝ) × (Fin m → ℝ) | normalFormMulti k p < 1}
      < ⊤ := by
  refine lt_of_le_of_lt
    (measure_mono (sublevel_normalFormMulti_subset k)) ?_
  rw [Measure.volume_eq_prod (Fin r → ℝ) (Fin m → ℝ), Measure.prod_prod,
    volume_pi_pi, volume_pi_pi]
  simp only [Real.volume_Ioo]
  exact ENNReal.mul_lt_top
    (ENNReal.prod_lt_top fun i _ => ENNReal.ofReal_lt_top)
    (ENNReal.prod_lt_top fun j _ => ENNReal.ofReal_lt_top)

lemma sublevel_normalFormMulti_superset {k : Fin r → ℕ}
    (hk : ∀ i, 1 ≤ k i) :
    Set.pi univ (fun _ : Fin r => Ioo (-(1/(2*(r+1))):ℝ) (1/(2*(r+1))))
      ×ˢ Set.pi univ
        (fun _ : Fin m => Ioo (-(1/(2*(m+1)):ℝ)) (1/(2*(m+1))))
      ⊆ {p : (Fin r → ℝ) × (Fin m → ℝ) | normalFormMulti k p < 1} := by
  rintro ⟨u, v⟩ ⟨hu, hv⟩
  have hrpos : (0:ℝ) < 1/(2*(r+1)) := by positivity
  have hmpos : (0:ℝ) < 1/(2*(m+1)) := by positivity
  have husum : ∑ i, u i ^ (2 * k i) ≤ (r : ℝ) * (1/(2*(r+1))) ^ 2 := by
    have hui : ∀ i, u i ^ (2 * k i) ≤ (1/(2*(r+1))) ^ 2 := fun i => by
      have h := hu i (Set.mem_univ i)
      simp only [mem_Ioo] at h
      have habs : |u i| < 1/(2*(r+1)) := abs_lt.mpr h
      have h1 : |u i| ≤ 1 := by
        have : (1:ℝ)/(2*(r+1)) ≤ 1 := by
          rw [div_le_one (by positivity)]
          nlinarith [Nat.cast_nonneg (α := ℝ) r]
        linarith
      calc u i ^ (2 * k i) = |u i| ^ (2 * k i) := by
            rw [← abs_pow, abs_of_nonneg ((even_two_mul (k i)).pow_nonneg _)]
        _ ≤ |u i| ^ 2 :=
            pow_le_pow_of_le_one (abs_nonneg _) h1 (by
              have := hk i
              omega)
        _ ≤ (1/(2*(r+1))) ^ 2 :=
            pow_le_pow_left₀ (abs_nonneg _) habs.le 2
    calc ∑ i, u i ^ (2 * k i)
        ≤ ∑ _i : Fin r, (1/(2*(r+1)):ℝ) ^ 2 :=
          Finset.sum_le_sum fun i _ => hui i
      _ = (r : ℝ) * (1/(2*(r+1))) ^ 2 := by
          rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin,
            nsmul_eq_mul]
  have hvsum : ∑ j, v j ^ 2 ≤ (m : ℝ) * (1/(2*(m+1))) ^ 2 := by
    have hvj : ∀ j, v j ^ 2 ≤ (1/(2*(m+1))) ^ 2 := fun j => by
      have h := hv j (Set.mem_univ j)
      simp only [mem_Ioo] at h
      have := abs_lt.mpr h
      calc v j ^ 2 = |v j| ^ 2 := (sq_abs _).symm
        _ ≤ (1/(2*(m+1))) ^ 2 :=
            pow_le_pow_left₀ (abs_nonneg _) this.le 2
    calc ∑ j, v j ^ 2 ≤ ∑ _j : Fin m, (1/(2*(m+1)):ℝ) ^ 2 :=
          Finset.sum_le_sum fun j _ => hvj j
      _ = (m : ℝ) * (1/(2*(m+1))) ^ 2 := by
          rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin,
            nsmul_eq_mul]
  have hru : (r : ℝ) * (1/(2*(r+1))) ^ 2 ≤ 1/4 := by
    have hr0 : (0:ℝ) ≤ r := Nat.cast_nonneg r
    rw [div_pow, one_pow, mul_one_div,
      div_le_div_iff₀ (by positivity) (by norm_num)]
    nlinarith [sq_nonneg ((r:ℝ))]
  have hmv : (m : ℝ) * (1/(2*(m+1))) ^ 2 ≤ 1/4 := by
    have hm0 : (0:ℝ) ≤ m := Nat.cast_nonneg m
    rw [div_pow, one_pow, mul_one_div,
      div_le_div_iff₀ (by positivity) (by norm_num)]
    nlinarith [sq_nonneg ((m:ℝ))]
  show normalFormMulti k (u, v) < 1
  unfold normalFormMulti
  simp only
  nlinarith

lemma volume_sublevel_normalFormMulti_one_pos {k : Fin r → ℕ}
    (hk : ∀ i, 1 ≤ k i) :
    0 < volume {p : (Fin r → ℝ) × (Fin m → ℝ) |
        normalFormMulti k p < 1} := by
  refine lt_of_lt_of_le ?_
    (measure_mono (sublevel_normalFormMulti_superset hk))
  rw [Measure.volume_eq_prod (Fin r → ℝ) (Fin m → ℝ), Measure.prod_prod,
    volume_pi_pi, volume_pi_pi]
  simp only [Real.volume_Ioo]
  have hrpos : (0:ℝ) < 1/(2*(r+1)) := by positivity
  have hmpos : (0:ℝ) < 1/(2*(m+1)) := by positivity
  refine ENNReal.mul_pos ?_ ?_
  · rw [Finset.prod_const]
    refine pow_ne_zero _ ?_
    simp only [ne_eq, ENNReal.ofReal_eq_zero, not_le]
    linarith
  · rw [Finset.prod_const]
    refine pow_ne_zero _ ?_
    simp only [ne_eq, ENNReal.ofReal_eq_zero, not_le]
    linarith

/-- prop:volume_multi, slope form: the log-volume slope of the
    multi-direction normal form reads λ = Σᵢ 1/(2kᵢ) + m⊥/2, the sum
    of the per-direction slice RLCTs. -/
theorem volume_multi_slope {k : Fin r → ℕ} (hk : ∀ i, 1 ≤ k i) :
    Tendsto (fun ε =>
      Real.log ((volume {p : (Fin r → ℝ) × (Fin m → ℝ) |
          normalFormMulti k p < ε}).toReal)
        / Real.log ε)
      (𝓝[>] (0:ℝ)) (𝓝 ((∑ i, (1:ℝ)/(2*k i)) + m/2)) := by
  set V1 := volume {p : (Fin r → ℝ) × (Fin m → ℝ) |
    normalFormMulti k p < 1} with hV1
  have hpos : 0 < V1.toReal :=
    ENNReal.toReal_pos
      (ne_of_gt (volume_sublevel_normalFormMulti_one_pos hk))
      (ne_of_lt (volume_sublevel_normalFormMulti_one_lt_top k))
  refine (tendsto_log_div_log_of_rpow (C := V1.toReal) hpos).congr' ?_
  filter_upwards [eventually_mem_nhdsWithin] with ε hε
  have hεpos : (0:ℝ) < ε := hε
  rw [volume_sublevel_normalFormMulti hk hεpos, ← hV1,
    ENNReal.toReal_mul,
    ENNReal.toReal_ofReal (Real.rpow_pos_of_pos hεpos _).le, mul_comm]

end MultiDirection

end DeadDirections


==> anc/DeadDirections/SmoothChain.lean <==
/-
  The deep smooth channel (theory paper, thm:bridge class (P2), dead
  channel, L layers).

  Each layer multiplies by the weight t and applies a smooth
  activation φ with φ(0) = 0 and φ'(0) = c, packaged as the global
  Taylor hypothesis |φ(u) − c·u| ≤ K·u². The obstacle to depth is the
  compounding of the quadratic remainders through composition; a
  polynomial envelope controls it. By induction on depth, for
  t ∈ (0, 1]:

    |chain_ℓ(x)|                ≤ t^ℓ·C_ℓ·(1 + x²)^(2^ℓ)
    |chain_ℓ(x) − c^ℓ·t^ℓ·x|    ≤ t^(ℓ+1)·D_ℓ·(1 + x²)^(2^ℓ)

  with C, D the recursively defined envelope constants. Every power
  of 1 + x² is integrable against N(0,1), so the abstract
  score-expansion layer of FisherDecay applies with a(x) ∝ c^L·x and
  reads the channel second moment: leading rate 2L, coefficient
  c^{2L}. The single-layer case is smooth_channel_hasLeadingRate in
  ReluChannel; this module is its closure under depth.
-/
import DeadDirections.MixtureScore

namespace DeadDirections

open MeasureTheory Filter Topology

section SmoothChain

variable {φ : ℝ → ℝ} {c K : ℝ}

/-- The dead channel through L smooth layers at weight t. -/
def smoothChain (φ : ℝ → ℝ) (t : ℝ) (L : ℕ) (x : ℝ) : ℝ :=
  (fun z => φ (t * z))^[L] x

lemma smoothChain_zero (φ : ℝ → ℝ) (t x : ℝ) :
    smoothChain φ t 0 x = x := rfl

lemma smoothChain_succ (φ : ℝ → ℝ) (t : ℝ) (L : ℕ) (x : ℝ) :
    smoothChain φ t (L + 1) x = φ (t * smoothChain φ t L x) := by
  unfold smoothChain
  rw [Function.iterate_succ_apply']

lemma continuous_smoothChain (hcont : Continuous φ) (t : ℝ) (L : ℕ) :
    Continuous (fun x => smoothChain φ t L x) := by
  induction L with
  | zero => simpa [smoothChain_zero] using continuous_id
  | succ n ih =>
    simp only [smoothChain_succ]
    exact hcont.comp (continuous_const.mul ih)

/-- The envelope constant at depth ℓ. -/
noncomputable def envC (c K : ℝ) : ℕ → ℝ
  | 0 => 1
  | ℓ + 1 => |c| * envC c K ℓ + K * envC c K ℓ ^ 2

/-- The remainder constant at depth ℓ. -/
noncomputable def remC (c K : ℝ) : ℕ → ℝ
  | 0 => 0
  | ℓ + 1 => |c| * remC c K ℓ + K * envC c K ℓ ^ 2

lemma envC_zero (c K : ℝ) : envC c K 0 = 1 := rfl

lemma envC_succ (c K : ℝ) (ℓ : ℕ) :
    envC c K (ℓ + 1) = |c| * envC c K ℓ + K * envC c K ℓ ^ 2 := rfl

lemma remC_zero (c K : ℝ) : remC c K 0 = 0 := rfl

lemma remC_succ (c K : ℝ) (ℓ : ℕ) :
    remC c K (ℓ + 1) = |c| * remC c K ℓ + K * envC c K ℓ ^ 2 := rfl

lemma envC_nonneg (hK : 0 ≤ K) (ℓ : ℕ) : 0 ≤ envC c K ℓ := by
  induction ℓ with
  | zero => exact zero_le_one
  | succ n ih =>
    rw [envC_succ]
    exact add_nonneg (mul_nonneg (abs_nonneg c) ih)
      (mul_nonneg hK (sq_nonneg _))

lemma remC_nonneg (hK : 0 ≤ K) (ℓ : ℕ) : 0 ≤ remC c K ℓ := by
  induction ℓ with
  | zero => exact le_refl 0
  | succ n ih =>
    rw [remC_succ]
    exact add_nonneg (mul_nonneg (abs_nonneg c) ih)
      (mul_nonneg hK (sq_nonneg _))

lemma one_le_one_add_sq (x : ℝ) : (1:ℝ) ≤ 1 + x ^ 2 :=
  le_add_of_nonneg_right (sq_nonneg x)

lemma one_add_sq_pow_nonneg (x : ℝ) (d : ℕ) : (0:ℝ) ≤ (1 + x ^ 2) ^ d :=
  pow_nonneg (by positivity) d

/-- Squaring the depth-ℓ envelope polynomial gives the depth-(ℓ+1)
    envelope polynomial. -/
lemma one_add_sq_pow_sq (x : ℝ) (ℓ : ℕ) :
    ((1 + x ^ 2) ^ 2 ^ ℓ) ^ 2 = (1 + x ^ 2) ^ 2 ^ (ℓ + 1) := by
  rw [← pow_mul]
  congr 1

lemma one_add_sq_pow_le_succ (x : ℝ) (ℓ : ℕ) :
    (1 + x ^ 2) ^ 2 ^ ℓ ≤ (1 + x ^ 2) ^ 2 ^ (ℓ + 1) :=
  pow_le_pow_right₀ (one_le_one_add_sq x)
    (Nat.pow_le_pow_right (by norm_num) (by omega))

/-- The envelope: the depth-ℓ channel value is bounded by
    t^ℓ·C_ℓ·(1 + x²)^(2^ℓ) for t ∈ (0, 1]. -/
lemma smoothChain_abs_le (hK : 0 ≤ K)
    (hφ : ∀ u, |φ u - c * u| ≤ K * u ^ 2)
    {t : ℝ} (ht0 : 0 < t) (ht1 : t ≤ 1) (L : ℕ) (x : ℝ) :
    |smoothChain φ t L x| ≤ t ^ L * envC c K L * (1 + x ^ 2) ^ 2 ^ L := by
  have hφabs : ∀ u, |φ u| ≤ |c| * |u| + K * u ^ 2 := by
    intro u
    have h := hφ u
    have h1 := abs_add_le (φ u - c * u) (c * u)
    rw [show φ u - c * u + c * u = φ u from by ring, abs_mul] at h1
    linarith
  induction L with
  | zero =>
    simp only [smoothChain_zero, pow_zero, pow_one, one_mul]
    show |x| ≤ envC c K 0 * (1 + x ^ 2)
    rw [envC_zero]
    nlinarith [sq_nonneg (|x| - 1), sq_abs x, abs_nonneg x]
  | succ n ih =>
    rw [smoothChain_succ]
    set u := t * smoothChain φ t n x with hu
    have hun : |u| ≤ t ^ (n + 1) * envC c K n * (1 + x ^ 2) ^ 2 ^ n := by
      rw [hu, abs_mul, abs_of_pos ht0, pow_succ]
      calc t * |smoothChain φ t n x|
          ≤ t * (t ^ n * envC c K n * (1 + x ^ 2) ^ 2 ^ n) :=
            mul_le_mul_of_nonneg_left ih ht0.le
        _ = t ^ n * t * envC c K n * (1 + x ^ 2) ^ 2 ^ n := by ring
    have hu2 : u ^ 2
        ≤ t ^ (2 * (n + 1)) * envC c K n ^ 2 * (1 + x ^ 2) ^ 2 ^ (n + 1) := by
      have h := pow_le_pow_left₀ (abs_nonneg u) hun 2
      rw [sq_abs] at h
      calc u ^ 2
          ≤ (t ^ (n + 1) * envC c K n * (1 + x ^ 2) ^ 2 ^ n) ^ 2 := h
        _ = t ^ (2 * (n + 1)) * envC c K n ^ 2
            * ((1 + x ^ 2) ^ 2 ^ n) ^ 2 := by
            rw [mul_pow, mul_pow, ← pow_mul, Nat.mul_comm (n + 1) 2]
        _ = t ^ (2 * (n + 1)) * envC c K n ^ 2
            * (1 + x ^ 2) ^ 2 ^ (n + 1) := by rw [one_add_sq_pow_sq]
    have ht2 : t ^ (2 * (n + 1)) ≤ t ^ (n + 1) :=
      pow_le_pow_of_le_one ht0.le ht1 (by omega)
    calc |φ u| ≤ |c| * |u| + K * u ^ 2 := hφabs u
      _ ≤ |c| * (t ^ (n + 1) * envC c K n * (1 + x ^ 2) ^ 2 ^ n)
          + K * (t ^ (2 * (n + 1)) * envC c K n ^ 2
            * (1 + x ^ 2) ^ 2 ^ (n + 1)) := by
          have h1 := mul_le_mul_of_nonneg_left hun (abs_nonneg c)
          have h2 := mul_le_mul_of_nonneg_left hu2 hK
          linarith
      _ ≤ |c| * (t ^ (n + 1) * envC c K n * (1 + x ^ 2) ^ 2 ^ (n + 1))
          + K * (t ^ (n + 1) * envC c K n ^ 2
            * (1 + x ^ 2) ^ 2 ^ (n + 1)) := by
          have h1 : t ^ (n + 1) * envC c K n * (1 + x ^ 2) ^ 2 ^ n
              ≤ t ^ (n + 1) * envC c K n * (1 + x ^ 2) ^ 2 ^ (n + 1) :=
            mul_le_mul_of_nonneg_left (one_add_sq_pow_le_succ x n)
              (mul_nonneg (pow_pos ht0 _).le (envC_nonneg (c := c) hK n))
          have h2 : t ^ (2 * (n + 1)) * envC c K n ^ 2
                * (1 + x ^ 2) ^ 2 ^ (n + 1)
              ≤ t ^ (n + 1) * envC c K n ^ 2 * (1 + x ^ 2) ^ 2 ^ (n + 1) :=
            mul_le_mul_of_nonneg_right
              (mul_le_mul_of_nonneg_right ht2 (sq_nonneg _))
              (one_add_sq_pow_nonneg x _)
          have h3 := mul_le_mul_of_nonneg_left h1 (abs_nonneg c)
          have h4 := mul_le_mul_of_nonneg_left h2 hK
          linarith
      _ = t ^ (n + 1) * envC c K (n + 1) * (1 + x ^ 2) ^ 2 ^ (n + 1) := by
          rw [envC_succ]
          ring

/-- The remainder: the depth-ℓ channel differs from its linearisation
    c^ℓ·t^ℓ·x by at most t^(ℓ+1)·D_ℓ·(1 + x²)^(2^ℓ) for t ∈ (0, 1]. -/
lemma smoothChain_sub_le (hK : 0 ≤ K)
    (hφ : ∀ u, |φ u - c * u| ≤ K * u ^ 2)
    {t : ℝ} (ht0 : 0 < t) (ht1 : t ≤ 1) (L : ℕ) (x : ℝ) :
    |smoothChain φ t L x - c ^ L * t ^ L * x|
      ≤ t ^ (L + 1) * remC c K L * (1 + x ^ 2) ^ 2 ^ L := by
  induction L with
  | zero =>
    simp only [smoothChain_zero, pow_zero, one_mul, sub_self, abs_zero]
    rw [remC_zero]
    simp
  | succ n ih =>
    rw [smoothChain_succ]
    set u := t * smoothChain φ t n x with hu
    have hsplit : φ u - c ^ (n + 1) * t ^ (n + 1) * x
        = (φ u - c * u)
          + c * t * (smoothChain φ t n x - c ^ n * t ^ n * x) := by
      rw [hu]
      ring
    have hu2 : u ^ 2
        ≤ t ^ (2 * (n + 1)) * envC c K n ^ 2 * (1 + x ^ 2) ^ 2 ^ (n + 1) := by
      have hun : |u| ≤ t ^ (n + 1) * envC c K n * (1 + x ^ 2) ^ 2 ^ n := by
        rw [hu, abs_mul, abs_of_pos ht0, pow_succ]
        calc t * |smoothChain φ t n x|
            ≤ t * (t ^ n * envC c K n * (1 + x ^ 2) ^ 2 ^ n) :=
              mul_le_mul_of_nonneg_left
                (smoothChain_abs_le hK hφ ht0 ht1 n x) ht0.le
          _ = t ^ n * t * envC c K n * (1 + x ^ 2) ^ 2 ^ n := by ring
      have h := pow_le_pow_left₀ (abs_nonneg u) hun 2
      rw [sq_abs] at h
      calc u ^ 2
          ≤ (t ^ (n + 1) * envC c K n * (1 + x ^ 2) ^ 2 ^ n) ^ 2 := h
        _ = t ^ (2 * (n + 1)) * envC c K n ^ 2
            * ((1 + x ^ 2) ^ 2 ^ n) ^ 2 := by
            rw [mul_pow, mul_pow, ← pow_mul, Nat.mul_comm (n + 1) 2]
        _ = t ^ (2 * (n + 1)) * envC c K n ^ 2
            * (1 + x ^ 2) ^ 2 ^ (n + 1) := by rw [one_add_sq_pow_sq]
    have ht2 : t ^ (2 * (n + 1)) ≤ t ^ (n + 2) :=
      pow_le_pow_of_le_one ht0.le ht1 (by omega)
    calc |φ u - c ^ (n + 1) * t ^ (n + 1) * x|
        ≤ |φ u - c * u|
          + |c| * t * |smoothChain φ t n x - c ^ n * t ^ n * x| := by
          have h := abs_add_le (φ u - c * u)
            (c * t * (smoothChain φ t n x - c ^ n * t ^ n * x))
          rw [← hsplit] at h
          rw [show |c * t * (smoothChain φ t n x - c ^ n * t ^ n * x)|
              = |c| * t * |smoothChain φ t n x - c ^ n * t ^ n * x| from by
            rw [abs_mul, abs_mul, abs_of_pos ht0]] at h
          exact h
      _ ≤ K * u ^ 2
          + |c| * t * (t ^ (n + 1) * remC c K n * (1 + x ^ 2) ^ 2 ^ n) := by
          have h1 := hφ u
          have h2 := mul_le_mul_of_nonneg_left ih
            (mul_nonneg (abs_nonneg c) ht0.le)
          linarith
      _ ≤ K * (t ^ (2 * (n + 1)) * envC c K n ^ 2
            * (1 + x ^ 2) ^ 2 ^ (n + 1))
          + |c| * (t ^ (n + 2) * remC c K n * (1 + x ^ 2) ^ 2 ^ (n + 1)) := by
          have h1 := mul_le_mul_of_nonneg_left hu2 hK
          have h2 : |c| * t * (t ^ (n + 1) * remC c K n
                * (1 + x ^ 2) ^ 2 ^ n)
              ≤ |c| * (t ^ (n + 2) * remC c K n
                * (1 + x ^ 2) ^ 2 ^ (n + 1)) := by
            have hle := one_add_sq_pow_le_succ x n
            have hnn : (0:ℝ) ≤ |c| * t ^ (n + 2) * remC c K n :=
              mul_nonneg (mul_nonneg (abs_nonneg c) (pow_pos ht0 _).le)
                (remC_nonneg hK n)
            calc |c| * t * (t ^ (n + 1) * remC c K n
                  * (1 + x ^ 2) ^ 2 ^ n)
                = |c| * t ^ (n + 2) * remC c K n
                  * (1 + x ^ 2) ^ 2 ^ n := by ring
              _ ≤ |c| * t ^ (n + 2) * remC c K n
                  * (1 + x ^ 2) ^ 2 ^ (n + 1) :=
                  mul_le_mul_of_nonneg_left hle hnn
              _ = |c| * (t ^ (n + 2) * remC c K n
                  * (1 + x ^ 2) ^ 2 ^ (n + 1)) := by ring
          linarith
      _ ≤ K * (t ^ (n + 2) * envC c K n ^ 2 * (1 + x ^ 2) ^ 2 ^ (n + 1))
          + |c| * (t ^ (n + 2) * remC c K n * (1 + x ^ 2) ^ 2 ^ (n + 1)) := by
          have h : t ^ (2 * (n + 1)) * envC c K n ^ 2
                * (1 + x ^ 2) ^ 2 ^ (n + 1)
              ≤ t ^ (n + 2) * envC c K n ^ 2 * (1 + x ^ 2) ^ 2 ^ (n + 1) :=
            mul_le_mul_of_nonneg_right
              (mul_le_mul_of_nonneg_right ht2 (sq_nonneg _))
              (one_add_sq_pow_nonneg x _)
          have h2 := mul_le_mul_of_nonneg_left h hK
          linarith
      _ = t ^ (n + 1 + 1) * remC c K (n + 1) * (1 + x ^ 2) ^ 2 ^ (n + 1) := by
          rw [remC_succ]
          ring

/-- Every power of 1 + x² is integrable against the Gaussian weight:
    the binomial expansion reduces it to the moment workhorse. -/
lemma integrable_one_add_sq_pow_mul_gaussDensity (d : ℕ) :
    Integrable (fun x : ℝ => (1 + x ^ 2) ^ d * gaussDensity x 0 1) := by
  have hexp : (fun x : ℝ => (1 + x ^ 2) ^ d * gaussDensity x 0 1)
      = fun x => ∑ k ∈ Finset.range (d + 1),
          (d.choose k : ℝ) * (x ^ (2 * (d - k)) * gaussDensity x 0 1) := by
    funext x
    rw [add_pow, Finset.sum_mul]
    refine Finset.sum_congr rfl fun k _ => ?_
    rw [one_pow, one_mul, ← pow_mul]
    ring
  rw [hexp]
  refine integrable_finset_sum _ fun k _ => ?_
  exact ((integrable_pow_mul_exp_mul_gaussDensity (2 * (d - k)) 0).congr
    (Filter.Eventually.of_forall fun x => by simp)).const_mul _

lemma integrable_one_add_sq_pow_gaussMeasure (d : ℕ) :
    Integrable (fun x : ℝ => (1 + x ^ 2) ^ d) gaussMeasure := by
  rw [integrable_gaussMeasure_iff]
  exact integrable_one_add_sq_pow_mul_gaussDensity d

/-- thm:bridge class (P2), deep chain: under |φ(u) − c·u| ≤ K·u², the
    L-layer dead-channel second moment carries leading rate 2L with
    coefficient c^{2L}. The compounded activation remainders enter at
    order t^{2L+2} and never touch the leading term. -/
theorem smooth_chain_hasLeadingRate (hK : 0 ≤ K) (hcont : Continuous φ)
    (hφ : ∀ u, |φ u - c * u| ≤ K * u ^ 2) (L : ℕ) :
    HasLeadingRate
      (fun t => ∫ x, smoothChain φ t L x ^ 2 ∂gaussMeasure) (2 * L)
      (c ^ (2 * L)) := by
  set B := ∫ x, (1 + x ^ 2) ^ 2 ^ (L + 1) ∂gaussMeasure with hB
  have hB0 : 0 ≤ B :=
    integral_nonneg fun x => one_add_sq_pow_nonneg x _
  have hL1 : ((L:ℝ) + 1) ≠ 0 := by positivity
  have hq : (c ^ L / ((L:ℝ) + 1)) * ((L:ℝ) + 1) = c ^ L := by
    field_simp
  -- the eventual (0,1] window
  have hwin : ∀ᶠ t in 𝓝[>] (0:ℝ), 0 < t ∧ t ≤ 1 := by
    filter_upwards [eventually_mem_nhdsWithin,
      eventually_nhdsWithin_of_eventually_nhds
        (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with t ht0 ht1
    exact ⟨ht0, ht1.le⟩
  -- pointwise remainder bound squared, on the window
  have hptw : ∀ t : ℝ, 0 < t → t ≤ 1 → ∀ x : ℝ,
      (smoothChain φ t L x - c ^ L * t ^ L * x) ^ 2
        ≤ t ^ (2 * (L + 1)) * remC c K L ^ 2
          * (1 + x ^ 2) ^ 2 ^ (L + 1) := by
    intro t ht0 ht1 x
    have h := smoothChain_sub_le hK hφ ht0 ht1 L x
    have hnn : (0:ℝ) ≤ t ^ (L + 1) * remC c K L * (1 + x ^ 2) ^ 2 ^ L :=
      mul_nonneg (mul_nonneg (pow_pos ht0 _).le (remC_nonneg hK L))
        (one_add_sq_pow_nonneg x _)
    have hsq := pow_le_pow_left₀ (abs_nonneg _) h 2
    rw [sq_abs] at hsq
    calc (smoothChain φ t L x - c ^ L * t ^ L * x) ^ 2
        ≤ (t ^ (L + 1) * remC c K L * (1 + x ^ 2) ^ 2 ^ L) ^ 2 := hsq
      _ = t ^ (2 * (L + 1)) * remC c K L ^ 2
          * ((1 + x ^ 2) ^ 2 ^ L) ^ 2 := by
          rw [mul_pow, mul_pow, ← pow_mul, Nat.mul_comm (L + 1) 2]
      _ = t ^ (2 * (L + 1)) * remC c K L ^ 2
          * (1 + x ^ 2) ^ 2 ^ (L + 1) := by rw [one_add_sq_pow_sq]
  -- continuity of the remainder in x
  have hrcont : ∀ t : ℝ, Continuous
      (fun x => smoothChain φ t L x - c ^ L * t ^ L * x) :=
    fun t => (continuous_smoothChain hcont t L).sub
      (continuous_const.mul continuous_id)
  -- the abstract score-expansion layer
  have h := fisher_expansion_of_score_expansion (μ := gaussMeasure)
    (s := fun t x => smoothChain φ t L x)
    (a := fun x => (c ^ L / ((L:ℝ) + 1)) * x)
    (r := fun t x => smoothChain φ t L x - c ^ L * t ^ L * x)
    (k := L + 1) (M := remC c K L ^ 2 * B)
    (by omega)
    (mul_nonneg (sq_nonneg _) hB0)
    (Filter.Eventually.of_forall fun t => fun x => by
      push_cast
      have hone : ((L:ℝ) + 1) * t ^ L * (c ^ L / ((L:ℝ) + 1) * x)
          = c ^ L * t ^ L * x := by
        linear_combination t ^ L * x * hq
      rw [hone]
      ring)
    (by
      have hI := (integrable_sq_gaussMeasure).const_mul
        ((c ^ L / ((L:ℝ) + 1)) ^ 2)
      exact hI.congr (Filter.Eventually.of_forall fun x => by ring))
    (by
      filter_upwards [hwin] with t ht
      obtain ⟨ht0, ht1⟩ := ht
      refine ((integrable_one_add_sq_pow_gaussMeasure
        (2 ^ (L + 1))).const_mul (remC c K L ^ 2)).mono'
        (((hrcont t).pow 2).aestronglyMeasurable)
        (Filter.Eventually.of_forall fun x => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      have h1 := hptw t ht0 ht1 x
      have ht2 : t ^ (2 * (L + 1)) ≤ 1 :=
        pow_le_one₀ ht0.le ht1
      nlinarith [one_add_sq_pow_nonneg x (2 ^ (L + 1)),
        sq_nonneg (remC c K L),
        mul_le_mul_of_nonneg_right ht2
          (mul_nonneg (sq_nonneg (remC c K L))
            (one_add_sq_pow_nonneg x (2 ^ (L + 1))))])
    (by
      filter_upwards [hwin] with t ht
      obtain ⟨ht0, ht1⟩ := ht
      refine ((integrable_one_add_sq_pow_gaussMeasure
        (2 ^ (L + 1) + 1)).const_mul
        (|c ^ L / ((L:ℝ) + 1)| * remC c K L)).mono'
        ((continuous_const.mul continuous_id).mul (hrcont t)
          |>.aestronglyMeasurable)
        (Filter.Eventually.of_forall fun x => ?_)
      rw [Real.norm_eq_abs, abs_mul]
      have h1 := smoothChain_sub_le hK hφ ht0 ht1 L x
      have htL : t ^ (L + 1) ≤ 1 := pow_le_one₀ ht0.le ht1
      have h2 : |smoothChain φ t L x - c ^ L * t ^ L * x|
          ≤ remC c K L * (1 + x ^ 2) ^ 2 ^ L := by
        have hnn : (0:ℝ) ≤ remC c K L * (1 + x ^ 2) ^ 2 ^ L :=
          mul_nonneg (remC_nonneg hK L) (one_add_sq_pow_nonneg x _)
        calc |smoothChain φ t L x - c ^ L * t ^ L * x|
            ≤ t ^ (L + 1) * remC c K L * (1 + x ^ 2) ^ 2 ^ L := h1
          _ = t ^ (L + 1) * (remC c K L * (1 + x ^ 2) ^ 2 ^ L) := by ring
          _ ≤ 1 * (remC c K L * (1 + x ^ 2) ^ 2 ^ L) :=
              mul_le_mul_of_nonneg_right htL hnn
          _ = remC c K L * (1 + x ^ 2) ^ 2 ^ L := by ring
      have hax : |(c ^ L / ((L:ℝ) + 1)) * x|
          = |c ^ L / ((L:ℝ) + 1)| * |x| := abs_mul _ _
      have hxb : |x| ≤ 1 + x ^ 2 := by
        nlinarith [sq_nonneg (|x| - 1), sq_abs x, abs_nonneg x]
      have hPle : (1 + x ^ 2) ^ 2 ^ L ≤ (1 + x ^ 2) ^ 2 ^ (L + 1) :=
        one_add_sq_pow_le_succ x L
      have hstep : |x| * (1 + x ^ 2) ^ 2 ^ L
          ≤ (1 + x ^ 2) ^ (2 ^ (L + 1) + 1) := by
        calc |x| * (1 + x ^ 2) ^ 2 ^ L
            ≤ (1 + x ^ 2) * (1 + x ^ 2) ^ 2 ^ (L + 1) :=
              mul_le_mul hxb hPle (one_add_sq_pow_nonneg x _)
                (by positivity)
          _ = (1 + x ^ 2) ^ (2 ^ (L + 1) + 1) := by
              rw [pow_succ]
              ring
      calc |(c ^ L / ((L:ℝ) + 1)) * x|
            * |smoothChain φ t L x - c ^ L * t ^ L * x|
          ≤ (|c ^ L / ((L:ℝ) + 1)| * |x|)
            * (remC c K L * (1 + x ^ 2) ^ 2 ^ L) := by
            rw [hax]
            exact mul_le_mul_of_nonneg_left h2
              (mul_nonneg (abs_nonneg _) (abs_nonneg x))
        _ = (|c ^ L / ((L:ℝ) + 1)| * remC c K L)
            * (|x| * (1 + x ^ 2) ^ 2 ^ L) := by ring
        _ ≤ (|c ^ L / ((L:ℝ) + 1)| * remC c K L)
            * (1 + x ^ 2) ^ (2 ^ (L + 1) + 1) :=
            mul_le_mul_of_nonneg_left hstep
              (mul_nonneg (abs_nonneg _) (remC_nonneg hK L)))
    (by
      filter_upwards [hwin] with t ht
      obtain ⟨ht0, ht1⟩ := ht
      have hInt : Integrable
          (fun x => (smoothChain φ t L x - c ^ L * t ^ L * x) ^ 2)
          gaussMeasure := by
        refine ((integrable_one_add_sq_pow_gaussMeasure
          (2 ^ (L + 1))).const_mul
          (t ^ (2 * (L + 1)) * remC c K L ^ 2)).mono'
          (((hrcont t).pow 2).aestronglyMeasurable)
          (Filter.Eventually.of_forall fun x => ?_)
        rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
        have h1 := hptw t ht0 ht1 x
        linarith [h1]
      calc ∫ x, (smoothChain φ t L x - c ^ L * t ^ L * x) ^ 2 ∂gaussMeasure
          ≤ ∫ x, t ^ (2 * (L + 1)) * remC c K L ^ 2
            * (1 + x ^ 2) ^ 2 ^ (L + 1) ∂gaussMeasure := by
            refine integral_mono_of_nonneg
              (Filter.Eventually.of_forall fun x => sq_nonneg _)
              (((integrable_one_add_sq_pow_gaussMeasure
                (2 ^ (L + 1))).const_mul
                  (t ^ (2 * (L + 1)) * remC c K L ^ 2)).congr
                (Filter.Eventually.of_forall fun x => by ring))
              (Filter.Eventually.of_forall fun x => hptw t ht0 ht1 x)
        _ = remC c K L ^ 2 * B * t ^ (2 * (L + 1)) := by
            rw [show (fun x : ℝ => t ^ (2 * (L + 1)) * remC c K L ^ 2
                * (1 + x ^ 2) ^ 2 ^ (L + 1))
              = fun x => (t ^ (2 * (L + 1)) * remC c K L ^ 2)
                * (1 + x ^ 2) ^ 2 ^ (L + 1) from by
                funext x; ring, integral_const_mul, ← hB]
            ring)
  -- massage the coefficient: (L+1)²·∫((c^L/(L+1))·x)² = c^{2L}
  have hcoef : ((L + 1 : ℕ) : ℝ) ^ 2
      * ∫ x, ((c ^ L / ((L:ℝ) + 1)) * x) ^ 2 ∂gaussMeasure
      = c ^ (2 * L) := by
    have hval : ∫ x, ((c ^ L / ((L:ℝ) + 1)) * x) ^ 2 ∂gaussMeasure
        = (c ^ L / ((L:ℝ) + 1)) ^ 2 := by
      rw [show (fun x : ℝ => ((c ^ L / ((L:ℝ) + 1)) * x) ^ 2)
          = fun x => (c ^ L / ((L:ℝ) + 1)) ^ 2 * x ^ 2 from by
          funext x; ring, integral_const_mul, integral_sq_gaussMeasure,
        mul_one]
    rw [hval]
    push_cast
    rw [show (2 * L) = L * 2 from by ring, pow_mul]
    field_simp
  rw [Nat.add_sub_cancel] at h
  rw [← hcoef]
  exact h

/-- The log-log reading of the deep smooth channel: for c ≠ 0 the
    slope recovers the depth. -/
theorem smooth_chain_slope (hK : 0 ≤ K) (hcont : Continuous φ)
    (hφ : ∀ u, |φ u - c * u| ≤ K * u ^ 2) (L : ℕ) (hc : c ≠ 0) :
    Tendsto
      (fun t => Real.log (∫ x, smoothChain φ t L x ^ 2 ∂gaussMeasure)
        / Real.log t)
      (𝓝[>] (0:ℝ)) (𝓝 (2 * L)) := by
  have hpos : (0:ℝ) < c ^ (2 * L) := by
    rw [Nat.mul_comm 2 L, pow_mul]
    positivity
  have h := (smooth_chain_hasLeadingRate hK hcont hφ L).log_slope hpos
  simpa using h

end SmoothChain

/-! ### The backward channel and A–G duality for (P2)

The backward side needs the derivative: the hypotheses gain a
derivative function φ' with |φ'(u) − c| ≤ K'·|u| and the certification
that φ' is the derivative of φ everywhere. The backprop gradient
through m layers is the product ∏_j t·φ'(t·chain_j), certified below
as the true derivative of the m-layer chain; a second envelope
induction bounds its distance from (c·t)^m, and the depth-ℓ backward
moment reads rate 2(L−ℓ) with coefficient c^{2(L−ℓ)}. The A·G product
then has rate 2L with coefficient c^{2L} at every depth, the (P2)
duality at leading order. -/

section SmoothBackward

variable {φ φ' : ℝ → ℝ} {c K K' : ℝ}

/-- Splitting the chain at depth ℓ: the downstream layers are the
    same chain started at the depth-ℓ activation. -/
lemma smoothChain_add (φ : ℝ → ℝ) (t : ℝ) (m ℓ : ℕ) (x : ℝ) :
    smoothChain φ t (m + ℓ) x = smoothChain φ t m (smoothChain φ t ℓ x) :=
  Function.iterate_add_apply _ m ℓ x

/-- The backprop gradient through m layers started at h: the product
    of the per-layer factors t·φ'(t·chain_j(h)). -/
noncomputable def backDeriv (φ φ' : ℝ → ℝ) (t : ℝ) (m : ℕ) (h : ℝ) : ℝ :=
  ∏ j ∈ Finset.range m, (t * φ' (t * smoothChain φ t j h))

lemma backDeriv_zero (φ φ' : ℝ → ℝ) (t h : ℝ) :
    backDeriv φ φ' t 0 h = 1 := by
  unfold backDeriv
  exact Finset.prod_range_zero _

lemma backDeriv_succ (φ φ' : ℝ → ℝ) (t : ℝ) (m : ℕ) (h : ℝ) :
    backDeriv φ φ' t (m + 1) h
      = backDeriv φ φ' t m h * (t * φ' (t * smoothChain φ t m h)) := by
  unfold backDeriv
  exact Finset.prod_range_succ _ _

/-- The backprop product is the true derivative of the m-layer chain
    at every point. -/
lemma hasDerivAt_smoothChain (hd : ∀ u, HasDerivAt φ (φ' u) u)
    (t : ℝ) (m : ℕ) (h : ℝ) :
    HasDerivAt (fun y => smoothChain φ t m y) (backDeriv φ φ' t m h) h := by
  induction m with
  | zero =>
    rw [backDeriv_zero]
    simp only [smoothChain_zero]
    exact hasDerivAt_id' h
  | succ n ih =>
    have hfun : (fun y => smoothChain φ t (n + 1) y)
        = fun y => φ (t * smoothChain φ t n y) := by
      funext y
      rw [smoothChain_succ]
    rw [hfun, backDeriv_succ]
    have hinner : HasDerivAt (fun y => t * smoothChain φ t n y)
        (t * backDeriv φ φ' t n h) h := ih.const_mul t
    have hcomp := (hd (t * smoothChain φ t n h)).comp h hinner
    have hval : backDeriv φ φ' t n h * (t * φ' (t * smoothChain φ t n h))
        = φ' (t * smoothChain φ t n h) * (t * backDeriv φ φ' t n h) := by
      ring
    rw [hval]
    exact hcomp

/-- The backward envelope constant at depth m. -/
noncomputable def backC (c K K' : ℝ) : ℕ → ℝ
  | 0 => 0
  | m + 1 => |c| * backC c K K' m
      + K' * envC c K m * (|c| ^ m + backC c K K' m)

lemma backC_zero (c K K' : ℝ) : backC c K K' 0 = 0 := rfl

lemma backC_succ (c K K' : ℝ) (m : ℕ) :
    backC c K K' (m + 1) = |c| * backC c K K' m
      + K' * envC c K m * (|c| ^ m + backC c K K' m) := rfl

lemma backC_nonneg (hK : 0 ≤ K) (hK' : 0 ≤ K') (m : ℕ) :
    0 ≤ backC c K K' m := by
  induction m with
  | zero => exact le_refl 0
  | succ n ih =>
    rw [backC_succ]
    have h1 : (0:ℝ) ≤ |c| ^ n + backC c K K' n :=
      add_nonneg (pow_nonneg (abs_nonneg c) n) ih
    exact add_nonneg (mul_nonneg (abs_nonneg c) ih)
      (mul_nonneg (mul_nonneg hK' (envC_nonneg (c := c) hK n)) h1)

/-- The backward envelope: the backprop product differs from (c·t)^m
    by at most t^(m+1)·bC_m·(1 + h²)^(2^m) for t ∈ (0, 1]. -/
lemma backDeriv_sub_le (hK : 0 ≤ K) (hK' : 0 ≤ K')
    (hφ : ∀ u, |φ u - c * u| ≤ K * u ^ 2)
    (hφ' : ∀ u, |φ' u - c| ≤ K' * |u|)
    {t : ℝ} (ht0 : 0 < t) (ht1 : t ≤ 1) (m : ℕ) (h : ℝ) :
    |backDeriv φ φ' t m h - (c * t) ^ m|
      ≤ t ^ (m + 1) * backC c K K' m * (1 + h ^ 2) ^ 2 ^ m := by
  induction m with
  | zero =>
    rw [backDeriv_zero, backC_zero, pow_zero, sub_self, abs_zero]
    simp
  | succ n ih =>
    have hP1 : (1:ℝ) ≤ (1 + h ^ 2) ^ 2 ^ n :=
      one_le_pow₀ (one_le_one_add_sq h)
    have hPn : (0:ℝ) ≤ (1 + h ^ 2) ^ 2 ^ n := by positivity
    have hPP : ((1 + h ^ 2) ^ 2 ^ n) ^ 2 = (1 + h ^ 2) ^ 2 ^ (n + 1) :=
      one_add_sq_pow_sq h n
    have hPle : (1 + h ^ 2) ^ 2 ^ n ≤ (1 + h ^ 2) ^ 2 ^ (n + 1) :=
      one_add_sq_pow_le_succ h n
    -- the split into the two error channels
    have hkey : backDeriv φ φ' t (n + 1) h - (c * t) ^ (n + 1)
        = t * (c * (backDeriv φ φ' t n h - (c * t) ^ n)
          + backDeriv φ φ' t n h
            * (φ' (t * smoothChain φ t n h) - c)) := by
      rw [backDeriv_succ]
      ring
    -- the derivative-side deviation along the trajectory
    have hchain : |t * smoothChain φ t n h|
        ≤ t ^ (n + 1) * envC c K n * (1 + h ^ 2) ^ 2 ^ n := by
      rw [abs_mul, abs_of_pos ht0, pow_succ]
      calc t * |smoothChain φ t n h|
          ≤ t * (t ^ n * envC c K n * (1 + h ^ 2) ^ 2 ^ n) :=
            mul_le_mul_of_nonneg_left
              (smoothChain_abs_le hK hφ ht0 ht1 n h) ht0.le
        _ = t ^ n * t * envC c K n * (1 + h ^ 2) ^ 2 ^ n := by ring
    have hδ : |φ' (t * smoothChain φ t n h) - c|
        ≤ t ^ (n + 1) * (K' * envC c K n * (1 + h ^ 2) ^ 2 ^ n) := by
      calc |φ' (t * smoothChain φ t n h) - c|
          ≤ K' * |t * smoothChain φ t n h| := hφ' _
        _ ≤ K' * (t ^ (n + 1) * envC c K n * (1 + h ^ 2) ^ 2 ^ n) :=
            mul_le_mul_of_nonneg_left hchain hK'
        _ = t ^ (n + 1) * (K' * envC c K n * (1 + h ^ 2) ^ 2 ^ n) := by
            ring
    -- the product magnitude
    have hD : |(c * t) ^ n| = |c| ^ n * t ^ n := by
      rw [abs_pow, abs_mul, abs_of_pos ht0, mul_pow]
    have hE : |backDeriv φ φ' t n h|
        ≤ t ^ n * ((|c| ^ n + backC c K K' n) * (1 + h ^ 2) ^ 2 ^ n) := by
      have h1 := abs_add_le ((c * t) ^ n)
        (backDeriv φ φ' t n h - (c * t) ^ n)
      rw [show (c * t) ^ n + (backDeriv φ φ' t n h - (c * t) ^ n)
          = backDeriv φ φ' t n h from by ring, hD] at h1
      have htn : t ^ (n + 1) ≤ t ^ n :=
        pow_le_pow_of_le_one ht0.le ht1 (by omega)
      have h2 : t ^ (n + 1) * backC c K K' n * (1 + h ^ 2) ^ 2 ^ n
          ≤ t ^ n * backC c K K' n * (1 + h ^ 2) ^ 2 ^ n := by
        have := mul_le_mul_of_nonneg_right
          (mul_le_mul_of_nonneg_right htn (backC_nonneg (c := c) hK hK' n)) hPn
        linarith
      have h3 : |c| ^ n * t ^ n
          ≤ |c| ^ n * t ^ n * (1 + h ^ 2) ^ 2 ^ n := by
        nlinarith [mul_nonneg (pow_nonneg (abs_nonneg c) n)
          (pow_pos ht0 n).le]
      calc |backDeriv φ φ' t n h|
          ≤ |c| ^ n * t ^ n
            + t ^ (n + 1) * backC c K K' n * (1 + h ^ 2) ^ 2 ^ n := by
            linarith [ih]
        _ ≤ |c| ^ n * t ^ n * (1 + h ^ 2) ^ 2 ^ n
            + t ^ n * backC c K K' n * (1 + h ^ 2) ^ 2 ^ n := by
            linarith
        _ = t ^ n * ((|c| ^ n + backC c K K' n) * (1 + h ^ 2) ^ 2 ^ n) := by
            ring
    -- channel A: the propagated error
    have hA : t * (|c| * |backDeriv φ φ' t n h - (c * t) ^ n|)
        ≤ t ^ (n + 1 + 1) * (|c| * backC c K K' n)
          * (1 + h ^ 2) ^ 2 ^ (n + 1) := by
      have h1 := mul_le_mul_of_nonneg_left ih (abs_nonneg c)
      have h2 : |c| * (t ^ (n + 1) * backC c K K' n * (1 + h ^ 2) ^ 2 ^ n)
          ≤ |c| * (t ^ (n + 1) * backC c K K' n
            * (1 + h ^ 2) ^ 2 ^ (n + 1)) := by
        have := mul_le_mul_of_nonneg_left hPle
          (mul_nonneg (mul_nonneg (pow_pos ht0 (n + 1)).le
            (backC_nonneg (c := c) hK hK' n)) (abs_nonneg c))
        nlinarith [mul_nonneg (pow_pos ht0 (n + 1)).le
          (backC_nonneg (c := c) hK hK' n), abs_nonneg c, hPle,
          mul_le_mul_of_nonneg_left hPle
            (mul_nonneg (mul_nonneg (abs_nonneg c)
              (pow_pos ht0 (n + 1)).le) (backC_nonneg (c := c) hK hK' n))]
      calc t * (|c| * |backDeriv φ φ' t n h - (c * t) ^ n|)
          ≤ t * (|c| * (t ^ (n + 1) * backC c K K' n
            * (1 + h ^ 2) ^ 2 ^ (n + 1))) := by
            have := le_trans h1 h2
            exact mul_le_mul_of_nonneg_left this ht0.le
        _ = t ^ (n + 1 + 1) * (|c| * backC c K K' n)
            * (1 + h ^ 2) ^ 2 ^ (n + 1) := by
            rw [pow_succ]
            ring
    -- channel B: the fresh deviation against the product magnitude
    have hB : t * (|backDeriv φ φ' t n h|
          * |φ' (t * smoothChain φ t n h) - c|)
        ≤ t ^ (n + 1 + 1) * (K' * envC c K n * (|c| ^ n + backC c K K' n))
          * (1 + h ^ 2) ^ 2 ^ (n + 1) := by
      have hEnn : (0:ℝ) ≤ t ^ n * ((|c| ^ n + backC c K K' n)
          * (1 + h ^ 2) ^ 2 ^ n) := by
        have := backC_nonneg (c := c) hK hK' n
        positivity
      have hprod := mul_le_mul hE hδ (abs_nonneg _) hEnn
      have hcollect : t ^ n * ((|c| ^ n + backC c K K' n)
            * (1 + h ^ 2) ^ 2 ^ n)
          * (t ^ (n + 1) * (K' * envC c K n * (1 + h ^ 2) ^ 2 ^ n))
          = t ^ (2 * n + 1)
            * (K' * envC c K n * (|c| ^ n + backC c K K' n))
            * (1 + h ^ 2) ^ 2 ^ (n + 1) := by
        rw [← hPP]
        ring
      have htdrop : t ^ (2 * n + 1 + 1) ≤ t ^ (n + 1 + 1) :=
        pow_le_pow_of_le_one ht0.le ht1 (by omega)
      calc t * (|backDeriv φ φ' t n h|
            * |φ' (t * smoothChain φ t n h) - c|)
          ≤ t * (t ^ (2 * n + 1)
            * (K' * envC c K n * (|c| ^ n + backC c K K' n))
            * (1 + h ^ 2) ^ 2 ^ (n + 1)) := by
            rw [← hcollect]
            exact mul_le_mul_of_nonneg_left hprod ht0.le
        _ = t ^ (2 * n + 1 + 1)
            * (K' * envC c K n * (|c| ^ n + backC c K K' n))
            * (1 + h ^ 2) ^ 2 ^ (n + 1) := by
            rw [pow_succ]
            ring
        _ ≤ t ^ (n + 1 + 1)
            * (K' * envC c K n * (|c| ^ n + backC c K K' n))
            * (1 + h ^ 2) ^ 2 ^ (n + 1) := by
            have hnn : (0:ℝ) ≤ (K' * envC c K n
                * (|c| ^ n + backC c K K' n))
                * (1 + h ^ 2) ^ 2 ^ (n + 1) := by
              have h1 := backC_nonneg (c := c) hK hK' n
              have h2 := envC_nonneg (c := c) hK n
              positivity
            have := mul_le_mul_of_nonneg_right htdrop hnn
            calc t ^ (2 * n + 1 + 1)
                * (K' * envC c K n * (|c| ^ n + backC c K K' n))
                * (1 + h ^ 2) ^ 2 ^ (n + 1)
                = t ^ (2 * n + 1 + 1)
                  * ((K' * envC c K n * (|c| ^ n + backC c K K' n))
                    * (1 + h ^ 2) ^ 2 ^ (n + 1)) := by ring
              _ ≤ t ^ (n + 1 + 1)
                  * ((K' * envC c K n * (|c| ^ n + backC c K K' n))
                    * (1 + h ^ 2) ^ 2 ^ (n + 1)) := this
              _ = t ^ (n + 1 + 1)
                  * (K' * envC c K n * (|c| ^ n + backC c K K' n))
                  * (1 + h ^ 2) ^ 2 ^ (n + 1) := by ring
    -- assemble
    calc |backDeriv φ φ' t (n + 1) h - (c * t) ^ (n + 1)|
        = |t * (c * (backDeriv φ φ' t n h - (c * t) ^ n)
          + backDeriv φ φ' t n h
            * (φ' (t * smoothChain φ t n h) - c))| := by rw [hkey]
      _ ≤ t * (|c| * |backDeriv φ φ' t n h - (c * t) ^ n|
          + |backDeriv φ φ' t n h|
            * |φ' (t * smoothChain φ t n h) - c|) := by
          rw [abs_mul, abs_of_pos ht0]
          have h1 := abs_add_le (c * (backDeriv φ φ' t n h - (c * t) ^ n))
            (backDeriv φ φ' t n h * (φ' (t * smoothChain φ t n h) - c))
          rw [abs_mul, abs_mul] at h1
          exact mul_le_mul_of_nonneg_left h1 ht0.le
      _ ≤ t ^ (n + 1 + 1) * (|c| * backC c K K' n)
            * (1 + h ^ 2) ^ 2 ^ (n + 1)
          + t ^ (n + 1 + 1)
            * (K' * envC c K n * (|c| ^ n + backC c K K' n))
            * (1 + h ^ 2) ^ 2 ^ (n + 1) := by
          have hsplit : t * (|c| * |backDeriv φ φ' t n h - (c * t) ^ n|
              + |backDeriv φ φ' t n h|
                * |φ' (t * smoothChain φ t n h) - c|)
              = t * (|c| * |backDeriv φ φ' t n h - (c * t) ^ n|)
                + t * (|backDeriv φ φ' t n h|
                  * |φ' (t * smoothChain φ t n h) - c|) := by ring
          rw [hsplit]
          linarith [hA, hB]
      _ = t ^ (n + 1 + 1) * backC c K K' (n + 1)
          * (1 + h ^ 2) ^ 2 ^ (n + 1) := by
          rw [backC_succ]
          ring

/-- thm:bridge class (P2), backward side: the second moment of the
    backprop gradient through m downstream layers, taken at the
    depth-ℓ activation, carries leading rate 2m with coefficient
    c^{2m}. With m = L − ℓ this is the per-layer G-factor ladder. -/
theorem smooth_chain_backward_hasLeadingRate (hK : 0 ≤ K) (hK' : 0 ≤ K')
    (hcont : Continuous φ) (hcont' : Continuous φ')
    (hφ : ∀ u, |φ u - c * u| ≤ K * u ^ 2)
    (hφ' : ∀ u, |φ' u - c| ≤ K' * |u|) (m ℓ : ℕ) :
    HasLeadingRate
      (fun t => ∫ x, backDeriv φ φ' t m (smoothChain φ t ℓ x) ^ 2
        ∂gaussMeasure) (2 * m) (c ^ (2 * m)) := by
  set W := backC c K K' m * (1 + envC c K ℓ ^ 2) ^ 2 ^ m with hW
  have hW0 : 0 ≤ W := by
    rw [hW]
    have h1 := backC_nonneg (c := c) hK hK' m
    positivity
  set D := 2 ^ (ℓ + 1) * 2 ^ m with hD
  set B₁ := ∫ x, (1 + x ^ 2) ^ D ∂gaussMeasure with hB₁
  set B₂ := ∫ x, (1 + x ^ 2) ^ (D * 2) ∂gaussMeasure with hB₂
  have hB₁0 : 0 ≤ B₁ := integral_nonneg fun x => one_add_sq_pow_nonneg x _
  have hB₂0 : 0 ≤ B₂ := integral_nonneg fun x => one_add_sq_pow_nonneg x _
  have hwin : ∀ᶠ t in 𝓝[>] (0:ℝ), 0 < t ∧ t ≤ 1 := by
    filter_upwards [eventually_mem_nhdsWithin,
      eventually_nhdsWithin_of_eventually_nhds
        (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with t ht0 ht1
    exact ⟨ht0, ht1.le⟩
  -- pointwise deviation bound along the trajectory
  have hρ : ∀ t : ℝ, 0 < t → t ≤ 1 → ∀ x : ℝ,
      |backDeriv φ φ' t m (smoothChain φ t ℓ x) - (c * t) ^ m|
        ≤ t ^ (m + 1) * W * (1 + x ^ 2) ^ D := by
    intro t ht0 ht1 x
    have h1 := backDeriv_sub_le hK hK' hφ hφ' ht0 ht1 m
      (smoothChain φ t ℓ x)
    have hcb : smoothChain φ t ℓ x ^ 2
        ≤ envC c K ℓ ^ 2 * (1 + x ^ 2) ^ 2 ^ (ℓ + 1) := by
      have h2 := smoothChain_abs_le hK hφ ht0 ht1 ℓ x
      have h3 : |smoothChain φ t ℓ x|
          ≤ envC c K ℓ * (1 + x ^ 2) ^ 2 ^ ℓ := by
        have htℓ : t ^ ℓ ≤ 1 := pow_le_one₀ ht0.le ht1
        have hnn : (0:ℝ) ≤ envC c K ℓ * (1 + x ^ 2) ^ 2 ^ ℓ :=
          mul_nonneg (envC_nonneg (c := c) hK ℓ) (one_add_sq_pow_nonneg x _)
        calc |smoothChain φ t ℓ x|
            ≤ t ^ ℓ * envC c K ℓ * (1 + x ^ 2) ^ 2 ^ ℓ := h2
          _ = t ^ ℓ * (envC c K ℓ * (1 + x ^ 2) ^ 2 ^ ℓ) := by ring
          _ ≤ 1 * (envC c K ℓ * (1 + x ^ 2) ^ 2 ^ ℓ) :=
              mul_le_mul_of_nonneg_right htℓ hnn
          _ = envC c K ℓ * (1 + x ^ 2) ^ 2 ^ ℓ := by ring
      have h4 := pow_le_pow_left₀ (abs_nonneg _) h3 2
      rw [sq_abs] at h4
      calc smoothChain φ t ℓ x ^ 2
          ≤ (envC c K ℓ * (1 + x ^ 2) ^ 2 ^ ℓ) ^ 2 := h4
        _ = envC c K ℓ ^ 2 * ((1 + x ^ 2) ^ 2 ^ ℓ) ^ 2 := by ring
        _ = envC c K ℓ ^ 2 * (1 + x ^ 2) ^ 2 ^ (ℓ + 1) := by
            rw [one_add_sq_pow_sq]
    have hone : (1:ℝ) + smoothChain φ t ℓ x ^ 2
        ≤ (1 + envC c K ℓ ^ 2) * (1 + x ^ 2) ^ 2 ^ (ℓ + 1) := by
      have hQ1 : (1:ℝ) ≤ (1 + x ^ 2) ^ 2 ^ (ℓ + 1) :=
        one_le_pow₀ (one_le_one_add_sq x)
      nlinarith [hcb, sq_nonneg (envC c K ℓ)]
    have hpow : (1 + smoothChain φ t ℓ x ^ 2) ^ 2 ^ m
        ≤ (1 + envC c K ℓ ^ 2) ^ 2 ^ m * (1 + x ^ 2) ^ D := by
      have h5 := pow_le_pow_left₀ (by positivity) hone (2 ^ m)
      calc (1 + smoothChain φ t ℓ x ^ 2) ^ 2 ^ m
          ≤ ((1 + envC c K ℓ ^ 2) * (1 + x ^ 2) ^ 2 ^ (ℓ + 1)) ^ 2 ^ m :=
            h5
        _ = (1 + envC c K ℓ ^ 2) ^ 2 ^ m
            * ((1 + x ^ 2) ^ 2 ^ (ℓ + 1)) ^ 2 ^ m := mul_pow _ _ _
        _ = (1 + envC c K ℓ ^ 2) ^ 2 ^ m * (1 + x ^ 2) ^ D := by
            rw [← pow_mul]
    have hbCnn : (0:ℝ) ≤ t ^ (m + 1) * backC c K K' m :=
      mul_nonneg (pow_pos ht0 _).le (backC_nonneg (c := c) hK hK' m)
    calc |backDeriv φ φ' t m (smoothChain φ t ℓ x) - (c * t) ^ m|
        ≤ t ^ (m + 1) * backC c K K' m
          * (1 + smoothChain φ t ℓ x ^ 2) ^ 2 ^ m := h1
      _ ≤ t ^ (m + 1) * backC c K K' m
          * ((1 + envC c K ℓ ^ 2) ^ 2 ^ m * (1 + x ^ 2) ^ D) :=
          mul_le_mul_of_nonneg_left hpow hbCnn
      _ = t ^ (m + 1) * W * (1 + x ^ 2) ^ D := by
          rw [hW]
          ring
  -- continuity of the backward gradient in x
  have hgcont : ∀ t : ℝ, Continuous
      (fun x => backDeriv φ φ' t m (smoothChain φ t ℓ x)) := by
    intro t
    unfold backDeriv
    apply continuous_finset_prod
    intro j _
    exact continuous_const.mul (hcont'.comp (continuous_const.mul
      ((continuous_smoothChain hcont t j).comp
        (continuous_smoothChain hcont t ℓ))))
  -- the coefficient identity
  have ha : ∀ t : ℝ, c ^ (2 * m) * t ^ (2 * m) = ((c * t) ^ m) ^ 2 := by
    intro t
    rw [← mul_pow, ← pow_mul, Nat.mul_comm m 2]
  apply hasLeadingRate_of_expansion
    (R := fun t => (∫ x, backDeriv φ φ' t m (smoothChain φ t ℓ x) ^ 2
      ∂gaussMeasure) - c ^ (2 * m) * t ^ (2 * m))
    (M := 2 * |c| ^ m * W * B₁ + W ^ 2 * B₂)
  · exact Filter.Eventually.of_forall fun t => by ring
  · filter_upwards [hwin] with t ht
    obtain ⟨ht0, ht1⟩ := ht
    set ρ := fun x => backDeriv φ φ' t m (smoothChain φ t ℓ x)
      - (c * t) ^ m with hρdef
    have hρcont : Continuous ρ := (hgcont t).sub continuous_const
    have hIρ : Integrable ρ gaussMeasure := by
      refine ((integrable_one_add_sq_pow_gaussMeasure D).const_mul
        (t ^ (m + 1) * W)).mono' hρcont.aestronglyMeasurable
        (Filter.Eventually.of_forall fun x => ?_)
      rw [Real.norm_eq_abs]
      calc |ρ x| ≤ t ^ (m + 1) * W * (1 + x ^ 2) ^ D := hρ t ht0 ht1 x
        _ = t ^ (m + 1) * W * (1 + x ^ 2) ^ D := rfl
    have hIρ2 : Integrable (fun x => ρ x ^ 2) gaussMeasure := by
      refine ((integrable_one_add_sq_pow_gaussMeasure (D * 2)).const_mul
        ((t ^ (m + 1) * W) ^ 2)).mono'
        (hρcont.pow 2).aestronglyMeasurable
        (Filter.Eventually.of_forall fun x => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      have h1 := hρ t ht0 ht1 x
      have h2 := pow_le_pow_left₀ (abs_nonneg _) h1 2
      rw [sq_abs] at h2
      calc ρ x ^ 2 ≤ (t ^ (m + 1) * W * (1 + x ^ 2) ^ D) ^ 2 := h2
        _ = (t ^ (m + 1) * W) ^ 2 * ((1 + x ^ 2) ^ D) ^ 2 := by ring
        _ = (t ^ (m + 1) * W) ^ 2 * (1 + x ^ 2) ^ (D * 2) := by
            rw [← pow_mul]
    have hgsq : ∀ x : ℝ,
        backDeriv φ φ' t m (smoothChain φ t ℓ x) ^ 2
          = c ^ (2 * m) * t ^ (2 * m)
            + (2 * (c * t) ^ m * ρ x + ρ x ^ 2) := by
      intro x
      rw [ha t, hρdef]
      ring
    have hIg2 : Integrable
        (fun x => backDeriv φ φ' t m (smoothChain φ t ℓ x) ^ 2)
        gaussMeasure := by
      have hg : Integrable (fun x => c ^ (2 * m) * t ^ (2 * m)
          + (2 * (c * t) ^ m * ρ x + ρ x ^ 2)) gaussMeasure :=
        (integrable_const _).add ((hIρ.const_mul _).add hIρ2)
      exact hg.congr (Filter.Eventually.of_forall fun x =>
        (hgsq x).symm)
    have hsub : (∫ x, backDeriv φ φ' t m (smoothChain φ t ℓ x) ^ 2
          ∂gaussMeasure) - c ^ (2 * m) * t ^ (2 * m)
        = ∫ x, (2 * (c * t) ^ m * ρ x + ρ x ^ 2) ∂gaussMeasure := by
      have h1 : (∫ x, backDeriv φ φ' t m (smoothChain φ t ℓ x) ^ 2
            ∂gaussMeasure)
          = ∫ x, (c ^ (2 * m) * t ^ (2 * m)
            + (2 * (c * t) ^ m * ρ x + ρ x ^ 2)) ∂gaussMeasure := by
        congr 1
        funext x
        exact hgsq x
      have hI2 : Integrable (fun x => 2 * (c * t) ^ m * ρ x + ρ x ^ 2)
          gaussMeasure := by
        have h2 := (hIρ.const_mul (2 * (c * t) ^ m)).add hIρ2
        exact h2.congr (Filter.Eventually.of_forall fun x => by
          simp only [Pi.add_apply])
      rw [h1, integral_add (integrable_const _) hI2, integral_const]
      simp [measureReal_def]
    rw [hsub]
    have hdom : ∀ x : ℝ, |2 * (c * t) ^ m * ρ x + ρ x ^ 2|
        ≤ 2 * (|c| ^ m * t ^ m) * (t ^ (m + 1) * W * (1 + x ^ 2) ^ D)
          + (t ^ (m + 1) * W) ^ 2 * (1 + x ^ 2) ^ (D * 2) := by
      intro x
      have h1 := abs_add_le (2 * (c * t) ^ m * ρ x) (ρ x ^ 2)
      have h2 : |2 * (c * t) ^ m * ρ x|
          ≤ 2 * (|c| ^ m * t ^ m) * (t ^ (m + 1) * W * (1 + x ^ 2) ^ D) := by
        rw [abs_mul, abs_mul, abs_two, abs_pow, abs_mul, abs_of_pos ht0,
          mul_pow]
        have hnn : (0:ℝ) ≤ 2 * (|c| ^ m * t ^ m) := by positivity
        exact mul_le_mul_of_nonneg_left (hρ t ht0 ht1 x) hnn
      have h3 : |ρ x ^ 2|
          ≤ (t ^ (m + 1) * W) ^ 2 * (1 + x ^ 2) ^ (D * 2) := by
        rw [abs_of_nonneg (sq_nonneg _)]
        have h4 := hρ t ht0 ht1 x
        have h5 := pow_le_pow_left₀ (abs_nonneg _) h4 2
        rw [sq_abs] at h5
        calc ρ x ^ 2 ≤ (t ^ (m + 1) * W * (1 + x ^ 2) ^ D) ^ 2 := h5
          _ = (t ^ (m + 1) * W) ^ 2 * ((1 + x ^ 2) ^ D) ^ 2 := by ring
          _ = (t ^ (m + 1) * W) ^ 2 * (1 + x ^ 2) ^ (D * 2) := by
              rw [← pow_mul]
      calc |2 * (c * t) ^ m * ρ x + ρ x ^ 2|
          ≤ |2 * (c * t) ^ m * ρ x| + |ρ x ^ 2| := h1
        _ ≤ 2 * (|c| ^ m * t ^ m) * (t ^ (m + 1) * W * (1 + x ^ 2) ^ D)
            + (t ^ (m + 1) * W) ^ 2 * (1 + x ^ 2) ^ (D * 2) := by
            linarith
    have hIdom : Integrable (fun x =>
        2 * (|c| ^ m * t ^ m) * (t ^ (m + 1) * W * (1 + x ^ 2) ^ D)
          + (t ^ (m + 1) * W) ^ 2 * (1 + x ^ 2) ^ (D * 2))
        gaussMeasure := by
      have hg : Integrable (fun x =>
          (2 * (|c| ^ m * t ^ m) * (t ^ (m + 1) * W))
            * (1 + x ^ 2) ^ D
          + ((t ^ (m + 1) * W) ^ 2) * (1 + x ^ 2) ^ (D * 2))
          gaussMeasure :=
        ((integrable_one_add_sq_pow_gaussMeasure D).const_mul _).add
          ((integrable_one_add_sq_pow_gaussMeasure (D * 2)).const_mul _)
      exact hg.congr (Filter.Eventually.of_forall fun x => by ring)
    calc |∫ x, (2 * (c * t) ^ m * ρ x + ρ x ^ 2) ∂gaussMeasure|
        ≤ ∫ x, ‖2 * (c * t) ^ m * ρ x + ρ x ^ 2‖ ∂gaussMeasure := by
          rw [← Real.norm_eq_abs]
          exact norm_integral_le_integral_norm _
      _ ≤ ∫ x, (2 * (|c| ^ m * t ^ m)
            * (t ^ (m + 1) * W * (1 + x ^ 2) ^ D)
          + (t ^ (m + 1) * W) ^ 2 * (1 + x ^ 2) ^ (D * 2))
            ∂gaussMeasure := by
          refine integral_mono_of_nonneg
            (Filter.Eventually.of_forall fun x => norm_nonneg _) hIdom
            (Filter.Eventually.of_forall fun x => ?_)
          simp only [Real.norm_eq_abs]
          exact hdom x
      _ = 2 * |c| ^ m * W * B₁ * t ^ (2 * m + 1)
          + W ^ 2 * B₂ * t ^ (2 * m + 2) := by
          have hfun : (fun x : ℝ =>
              2 * (|c| ^ m * t ^ m)
                * (t ^ (m + 1) * W * (1 + x ^ 2) ^ D)
              + (t ^ (m + 1) * W) ^ 2 * (1 + x ^ 2) ^ (D * 2))
              = fun x => (2 * (|c| ^ m * t ^ m) * (t ^ (m + 1) * W))
                * (1 + x ^ 2) ^ D
              + ((t ^ (m + 1) * W) ^ 2) * (1 + x ^ 2) ^ (D * 2) := by
            funext x
            ring
          rw [hfun, integral_add
            ((integrable_one_add_sq_pow_gaussMeasure D).const_mul _)
            ((integrable_one_add_sq_pow_gaussMeasure (D * 2)).const_mul _),
            integral_const_mul, integral_const_mul, ← hB₁, ← hB₂]
          rw [show (2 * m + 1) = m + (m + 1) from by omega,
            show (2 * m + 2) = (m + 1) + (m + 1) from by omega,
            pow_add, pow_add]
          ring
      _ ≤ (2 * |c| ^ m * W * B₁ + W ^ 2 * B₂) * t ^ (2 * m + 1) := by
          have h1 : t ^ (2 * m + 2) ≤ t ^ (2 * m + 1) :=
            pow_le_pow_of_le_one ht0.le ht1 (by omega)
          have h2 : (0:ℝ) ≤ W ^ 2 * B₂ := by positivity
          nlinarith [mul_le_mul_of_nonneg_left h1 h2,
            pow_pos ht0 (2 * m + 1)]

/-- cor:a_g_duality, class (P2): the product of the depth-ℓ forward
    moment and the depth-ℓ backward moment has leading rate 2L with
    coefficient c^{2L}, for every ℓ ≤ L. The forward rate 2ℓ and the
    backward rate 2(L−ℓ) sum to 2L at every depth: the duality of the
    exact (P1)/(P3) products, at leading order. -/
theorem smooth_chain_ag_product (hK : 0 ≤ K) (hK' : 0 ≤ K')
    (hcont : Continuous φ) (hcont' : Continuous φ')
    (hφ : ∀ u, |φ u - c * u| ≤ K * u ^ 2)
    (hφ' : ∀ u, |φ' u - c| ≤ K' * |u|) (L ℓ : ℕ) (hℓ : ℓ ≤ L) :
    HasLeadingRate
      (fun t => (∫ x, smoothChain φ t ℓ x ^ 2 ∂gaussMeasure)
        * ∫ x, backDeriv φ φ' t (L - ℓ) (smoothChain φ t ℓ x) ^ 2
          ∂gaussMeasure)
      (2 * L) (c ^ (2 * L)) := by
  have h := (smooth_chain_hasLeadingRate hK hcont hφ ℓ).mul
    (smooth_chain_backward_hasLeadingRate hK hK' hcont hcont' hφ hφ'
      (L - ℓ) ℓ)
  have hp : 2 * ℓ + 2 * (L - ℓ) = 2 * L := by omega
  have hc : c ^ (2 * ℓ) * c ^ (2 * (L - ℓ)) = c ^ (2 * L) := by
    rw [← pow_add]
    congr 1
  rw [hp, hc] at h
  exact h

/-- The two-channel smooth layer map iterates componentwise. -/
lemma smoothPair_iterate {t s : ℝ} (L : ℕ) (p : ℝ × ℝ) :
    (fun q : ℝ × ℝ => (φ (t * q.1), φ (s * q.2)))^[L] p
      = (smoothChain φ t L p.1, smoothChain φ s L p.2) := by
  induction L with
  | zero => rfl
  | succ n ih =>
    rw [Function.iterate_succ_apply', ih, smoothChain_succ,
      smoothChain_succ]

/-- thm:bridge (b), class (P2): in the two-channel configuration the
    live-coordinate moment carries no t; when it is positive, the
    dead-coordinate moment eventually drops below it, since the dead
    moment has positive leading rate and tends to zero. -/
theorem smooth_two_channel_dead_eventually_lt (hK : 0 ≤ K)
    (hcont : Continuous φ)
    (hφ : ∀ u, |φ u - c * u| ≤ K * u ^ 2) (L : ℕ) (hL : 1 ≤ L) {s : ℝ}
    (hlive : 0 < ∫ z, smoothChain φ s L z ^ 2 ∂gaussMeasure) :
    ∀ᶠ t in 𝓝[>] (0:ℝ),
      (∫ x, ((fun q : ℝ × ℝ => (φ (t * q.1), φ (s * q.2)))^[L]
          (x, x)).1 ^ 2 ∂gaussMeasure)
        < ∫ x, ((fun q : ℝ × ℝ => (φ (t * q.1), φ (s * q.2)))^[L]
          (x, x)).2 ^ 2 ∂gaussMeasure := by
  have hco : ∀ t : ℝ, ∀ x : ℝ,
      (fun q : ℝ × ℝ => (φ (t * q.1), φ (s * q.2)))^[L] (x, x)
      = (smoothChain φ t L x, smoothChain φ s L x) := fun t x =>
    smoothPair_iterate L (x, x)
  have hdead := (smooth_chain_hasLeadingRate hK hcont hφ L).tendsto_zero
    (show 2 * L ≠ 0 by omega)
  have hev := hdead.eventually_lt_const hlive
  filter_upwards [hev] with t hlt
  have h1 : (fun x => ((fun q : ℝ × ℝ =>
        (φ (t * q.1), φ (s * q.2)))^[L] (x, x)).1 ^ 2)
      = fun x => smoothChain φ t L x ^ 2 := by
    funext x
    rw [hco t x]
  have h2 : (fun x => ((fun q : ℝ × ℝ =>
        (φ (t * q.1), φ (s * q.2)))^[L] (x, x)).2 ^ 2)
      = fun x => smoothChain φ s L x ^ 2 := by
    funext x
    rw [hco t x]
  rw [h1, h2]
  exact hlt

end SmoothBackward

end DeadDirections


==> anc/DeadDirections/SoftmaxN.lean <==
/-
  The N-position softmax and its Jacobian.

  The two-position logistic model of AttnBridge upgrades here to the
  full softmax row on N+1 positions. The Jacobian is certified as a
  directional derivative: along direction h the i-th component moves
  by aᵢ(hᵢ − ⟨a, h⟩), the diag(a) − a aᵀ action of the paper. Its
  structural consequences follow exactly: constant directions are
  killed (the shift gauge zero of the softmax), and at uniform scores
  the Jacobian is the centred projector scaled by 1/(N+1), the
  sequence-space projector J^∞ = P_seq/N_seq of the attention
  extension. The forward-rate consumer replaces the logistic with the
  true softmax row: the dead output is t² times the A₀-weighted
  average with the attention weights moving continuously in t².
-/
import Mathlib.Analysis.SpecialFunctions.Exp
import Mathlib.Analysis.SpecialFunctions.ExpDeriv
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.Analysis.Calculus.Deriv.Add
import Mathlib.Analysis.Calculus.Deriv.Inv
import DeadDirections.FisherDecay

namespace DeadDirections

open Filter Topology

variable {N : ℕ}

/-- The softmax row on N+1 positions. -/
noncomputable def softmaxN (z : Fin (N+1) → ℝ) (i : Fin (N+1)) : ℝ :=
  Real.exp (z i) / ∑ j, Real.exp (z j)

lemma sum_exp_pos (z : Fin (N+1) → ℝ) :
    0 < ∑ j, Real.exp (z j) :=
  Finset.sum_pos (fun _ _ => Real.exp_pos _) Finset.univ_nonempty

theorem softmaxN_pos (z : Fin (N+1) → ℝ) (i : Fin (N+1)) :
    0 < softmaxN z i :=
  div_pos (Real.exp_pos _) (sum_exp_pos z)

theorem softmaxN_sum_one (z : Fin (N+1) → ℝ) :
    ∑ i, softmaxN z i = 1 := by
  unfold softmaxN
  rw [← Finset.sum_div, div_self (ne_of_gt (sum_exp_pos z))]

theorem softmaxN_continuous (i : Fin (N+1)) :
    Continuous (fun z : Fin (N+1) → ℝ => softmaxN z i) := by
  unfold softmaxN
  apply Continuous.div
  · exact Real.continuous_exp.comp (continuous_apply i)
  · exact continuous_finset_sum _
      (fun j _ => Real.continuous_exp.comp (continuous_apply j))
  · intro z
    exact ne_of_gt (sum_exp_pos z)

/-- The quantitative bound at the operating point, multiplicative
    form: a perturbation bounded by ε moves every softmax entry by a
    factor between e^{−2ε} and e^{2ε}. Exact, with no derivative:
    the numerator and denominator each move by at most e^{±ε}. -/
theorem softmaxN_ratio_bound (z d : Fin (N+1) → ℝ) {ε : ℝ}
    (hd : ∀ j, |d j| ≤ ε) (i : Fin (N+1)) :
    Real.exp (-(2*ε)) * softmaxN z i
        ≤ softmaxN (fun j => z j + d j) i
      ∧ softmaxN (fun j => z j + d j) i
        ≤ Real.exp (2*ε) * softmaxN z i := by
  have hDz : (0:ℝ) < ∑ j, Real.exp (z j) := sum_exp_pos z
  have hDz' : (0:ℝ) < ∑ j, Real.exp (z j + d j) := sum_exp_pos _
  have hnlo : Real.exp (z i) * Real.exp (-ε)
      ≤ Real.exp (z i + d i) := by
    rw [← Real.exp_add]
    exact Real.exp_le_exp.mpr (by linarith [(abs_le.mp (hd i)).1])
  have hnhi : Real.exp (z i + d i)
      ≤ Real.exp (z i) * Real.exp ε := by
    rw [← Real.exp_add]
    exact Real.exp_le_exp.mpr (by linarith [(abs_le.mp (hd i)).2])
  have hdlo : (∑ j, Real.exp (z j)) * Real.exp (-ε)
      ≤ ∑ j, Real.exp (z j + d j) := by
    rw [Finset.sum_mul]
    exact Finset.sum_le_sum fun j _ => by
      rw [← Real.exp_add]
      exact Real.exp_le_exp.mpr (by linarith [(abs_le.mp (hd j)).1])
  have hdhi : (∑ j, Real.exp (z j + d j))
      ≤ (∑ j, Real.exp (z j)) * Real.exp ε := by
    rw [Finset.sum_mul]
    exact Finset.sum_le_sum fun j _ => by
      rw [← Real.exp_add]
      exact Real.exp_le_exp.mpr (by linarith [(abs_le.mp (hd j)).2])
  constructor
  · have h := div_le_div₀ (le_of_lt (Real.exp_pos _)) hnlo hDz' hdhi
    calc Real.exp (-(2*ε)) * softmaxN z i
        = (Real.exp (z i) * Real.exp (-ε))
          / ((∑ j, Real.exp (z j)) * Real.exp ε) := by
          show Real.exp (-(2*ε))
              * (Real.exp (z i) / ∑ j, Real.exp (z j)) = _
          rw [← div_mul_div_comm, ← Real.exp_sub]
          rw [show -ε - ε = -(2*ε) by ring]
          ring
      _ ≤ Real.exp (z i + d i) / ∑ j, Real.exp (z j + d j) := h
  · have h := div_le_div₀ (by positivity) hnhi
      (by positivity : (0:ℝ) < (∑ j, Real.exp (z j))
        * Real.exp (-ε)) hdlo
    calc softmaxN (fun j => z j + d j) i
        ≤ (Real.exp (z i) * Real.exp ε)
          / ((∑ j, Real.exp (z j)) * Real.exp (-ε)) := h
      _ = Real.exp (2*ε) * softmaxN z i := by
          show _ = Real.exp (2*ε)
              * (Real.exp (z i) / ∑ j, Real.exp (z j))
          rw [← div_mul_div_comm, ← Real.exp_sub]
          rw [show ε - -ε = 2*ε by ring]
          ring

/-- The additive Lipschitz bound at the operating point: the entry
    moves by at most (e^{2ε} − 1) times its own value, which is the
    operating-point dependence the attention theorems name. -/
theorem softmaxN_abs_sub_le (z d : Fin (N+1) → ℝ) {ε : ℝ}
    (hd : ∀ j, |d j| ≤ ε) (i : Fin (N+1)) :
    |softmaxN (fun j => z j + d j) i - softmaxN z i|
      ≤ (Real.exp (2*ε) - 1) * softmaxN z i := by
  obtain ⟨hlo, hhi⟩ := softmaxN_ratio_bound z d hd i
  have hpos := softmaxN_pos z i
  have hconv : 1 - Real.exp (-(2*ε)) ≤ Real.exp (2*ε) - 1 := by
    have hu : (0:ℝ) < Real.exp (2*ε) := Real.exp_pos _
    have hinv : Real.exp (-(2*ε)) = (Real.exp (2*ε))⁻¹ :=
      Real.exp_neg _
    rw [hinv]
    nlinarith [mul_inv_cancel₀ (ne_of_gt hu),
      sq_nonneg (Real.exp (2*ε) - 1), inv_pos.mpr hu]
  apply abs_le.mpr
  constructor
  · have h2 : (Real.exp (-(2*ε)) - 1) * softmaxN z i
        ≤ softmaxN (fun j => z j + d j) i - softmaxN z i := by
      nlinarith
    have h3 : -((Real.exp (2*ε) - 1) * softmaxN z i)
        ≤ (Real.exp (-(2*ε)) - 1) * softmaxN z i := by
      nlinarith
    linarith
  · nlinarith

/-- The softmax Jacobian, certified: along direction h the i-th
    component moves by aᵢ(hᵢ − ⟨a, h⟩), the diag(a) − a aᵀ action. -/
theorem softmaxN_hasDerivAt_dir (z h : Fin (N+1) → ℝ)
    (i : Fin (N+1)) :
    HasDerivAt (fun s : ℝ => softmaxN (fun j => z j + s * h j) i)
      (softmaxN z i * (h i - ∑ j, softmaxN z j * h j)) 0 := by
  have hlin : ∀ j, HasDerivAt (fun s : ℝ => z j + s * h j) (h j) 0 := by
    intro j
    simpa using ((hasDerivAt_id (0:ℝ)).mul_const (h j)).const_add (z j)
  have hexpj : ∀ j, HasDerivAt
      (fun s : ℝ => Real.exp (z j + s * h j))
      (Real.exp (z j) * h j) 0 := by
    intro j
    have h := (hlin j).exp
    simpa using h
  have hden : HasDerivAt
      (fun s : ℝ => ∑ j, Real.exp (z j + s * h j))
      (∑ j, Real.exp (z j) * h j) 0 :=
    HasDerivAt.fun_sum (fun j _ => hexpj j)
  have hquot := (hexpj i).div hden (ne_of_gt (by
    simpa using sum_exp_pos z))
  have hfun : (fun s : ℝ => softmaxN (fun j => z j + s * h j) i)
      = fun s : ℝ => Real.exp (z i + s * h i)
        / ∑ j, Real.exp (z j + s * h j) := by
    funext s
    unfold softmaxN
    rfl
  rw [hfun]
  have hval : (Real.exp (z i) * h i * ∑ j, Real.exp (z j + 0 * h j)
        - Real.exp (z i + 0 * h i) * ∑ j, Real.exp (z j) * h j)
      / (∑ j, Real.exp (z j + 0 * h j)) ^ 2
      = softmaxN z i * (h i - ∑ j, softmaxN z j * h j) := by
    have hS : ∀ j, z j + 0 * h j = z j := fun j => by ring
    simp only [hS]
    unfold softmaxN
    have hSne : (∑ j, Real.exp (z j)) ≠ 0 :=
      ne_of_gt (sum_exp_pos z)
    have hsum : ∑ j, Real.exp (z j) / (∑ k, Real.exp (z k)) * h j
        = (∑ j, Real.exp (z j) * h j) / (∑ k, Real.exp (z k)) :=
      calc ∑ j, Real.exp (z j) / (∑ k, Real.exp (z k)) * h j
          = ∑ j, Real.exp (z j) * h j / (∑ k, Real.exp (z k)) :=
            Finset.sum_congr rfl fun j _ => by ring
        _ = (∑ j, Real.exp (z j) * h j) / (∑ k, Real.exp (z k)) :=
            (Finset.sum_div _ _ _).symm
    rw [hsum]
    field_simp
  rw [← hval]
  simpa using hquot

/-- The Jacobian kills constant directions: the shift gauge zero of
    the softmax. -/
theorem softmaxN_jacobian_const (z : Fin (N+1) → ℝ) (i : Fin (N+1))
    (c : ℝ) :
    softmaxN z i * (c - ∑ j, softmaxN z j * c) = 0 := by
  rw [← Finset.sum_mul, softmaxN_sum_one, one_mul, sub_self,
    mul_zero]

/-- Uniform scores give the uniform row. -/
theorem softmaxN_uniform (c : ℝ) (i : Fin (N+1)) :
    softmaxN (fun _ => c) i = 1 / (N + 1) := by
  unfold softmaxN
  rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin,
    nsmul_eq_mul]
  push_cast
  rw [div_mul_eq_div_div_swap, div_self (ne_of_gt (Real.exp_pos c))]

/-- At uniform scores the Jacobian is the centred projector scaled
    by 1/(N+1): the sequence-space projector of the attention
    extension. -/
theorem softmaxN_uniform_jacobian (c : ℝ) (h : Fin (N+1) → ℝ)
    (i : Fin (N+1)) :
    softmaxN (fun _ => c) i
        * (h i - ∑ j, softmaxN (fun _ => c) j * h j)
      = 1 / (N + 1) * (h i - (∑ j, h j) / (N + 1)) := by
  rw [softmaxN_uniform]
  congr 1
  congr 1
  calc ∑ j, softmaxN (fun _ => c) j * h j
      = ∑ j, h j / (N + 1) := Finset.sum_congr rfl fun j _ => by
        rw [softmaxN_uniform]
        ring
    _ = (∑ j, h j) / (N + 1) := (Finset.sum_div _ _ _).symm

/-- thm:bridge_attn at N positions: the dead output is t² times the
    A₀-weighted average, with the attention weights moving
    continuously in t² through the true softmax row. Forward block
    rate 2 with the theorem's coefficient. -/
theorem bridge_attn_forward_N (S B x : Fin (N+1) → ℝ) :
    HasLeadingRate
      (fun t => t ^ 2
        * ∑ m, softmaxN (fun j => S j + t ^ 2 * B j) m * x m) 2
      (∑ m, softmaxN S m * x m) := by
  have hg : ContinuousAt
      (fun t : ℝ => ∑ m, softmaxN (fun j => S j + t ^ 2 * B j) m
        * x m) 0 := by
    have hc : Continuous (fun t : ℝ =>
        ∑ m, softmaxN (fun j => S j + t ^ 2 * B j) m * x m) := by
      apply continuous_finset_sum
      intro m _
      apply Continuous.mul _ continuous_const
      exact (softmaxN_continuous m).comp
        (by continuity :
          Continuous (fun t : ℝ => fun j => S j + t ^ 2 * B j))
    exact hc.continuousAt
  have h := hasLeadingRate_pow_factor 2 hg
  have hval : (∑ m, softmaxN (fun j => S j + (0:ℝ) ^ 2 * B j) m
      * x m) = ∑ m, softmaxN S m * x m := by
    refine Finset.sum_congr rfl fun m _ => ?_
    rw [show (fun j => S j + (0:ℝ) ^ 2 * B j) = S from
      funext fun j => by ring]
  rw [hval] at h
  exact h

end DeadDirections


==> anc/DeadDirections/SpectrumCount.lean <==
/-
  The spectrum-count form (cor:bridge_g2, thm:bridge_multi (c),
  cor:bridge_g7): how many eigenvalues decay.

  A quadratic form that is small on an m-dimensional subspace and
  bounded below by c on a complementary subspace of dimension h − m
  has exactly m small eigenvalues, by the min-max principle. The
  subspace form of that count needs no eigenvalue theory: any subspace
  on which the form is at most a·‖v‖² with a < c meets the live
  complement trivially, so its dimension is at most m, and the dead
  subspace itself attains m. With the dead bound C·t^{2k} and a live
  floor c this is the count "m eigenvalues at the dead rate, h − m of
  order one" at every small t. The smooth-activation correction of the
  biased chain rides along as a Lipschitz bound on the gate.
-/
import Mathlib.LinearAlgebra.FiniteDimensional.Defs
import Mathlib.LinearAlgebra.Dimension.Finite
import Mathlib.Analysis.InnerProductSpace.PiL2
import Mathlib.Topology.MetricSpace.Lipschitz
import Mathlib.Analysis.Matrix.Spectrum

namespace DeadDirections

section Count

variable {h : ℕ}

/-- The dimension bound: a subspace on which the form is at most
    a·‖v‖² meets a subspace where it is at least c·‖v‖² (c > a) only
    in zero, so its dimension is at most h − dim(live). -/
theorem small_subspace_dim_le (Q : (Fin h → ℝ) → ℝ) {a c : ℝ} (hac : a < c)
    (L : Submodule ℝ (Fin h → ℝ))
    (hL : ∀ v ∈ L, c * ∑ i, v i ^ 2 ≤ Q v)
    (S : Submodule ℝ (Fin h → ℝ))
    (hS : ∀ v ∈ S, Q v ≤ a * ∑ i, v i ^ 2) :
    Module.finrank ℝ S + Module.finrank ℝ L ≤ h := by
  have hinf : S ⊓ L = ⊥ := by
    rw [Submodule.eq_bot_iff]
    intro v hv
    obtain ⟨hvS, hvL⟩ := Submodule.mem_inf.mp hv
    have h1 := hS v hvS
    have h2 := hL v hvL
    have hsq : 0 ≤ ∑ i, v i ^ 2 := Finset.sum_nonneg fun i _ => sq_nonneg _
    have hzero : ∑ i, v i ^ 2 = 0 := by
      by_contra hne
      have hpos : 0 < ∑ i, v i ^ 2 := lt_of_le_of_ne hsq (Ne.symm hne)
      nlinarith
    funext i
    have := (Finset.sum_eq_zero_iff_of_nonneg fun j _ => sq_nonneg (v j)).mp hzero i
      (Finset.mem_univ i)
    exact pow_eq_zero_iff (two_ne_zero) |>.mp this
  have h1 := Submodule.finrank_sup_add_finrank_inf_eq S L
  rw [hinf, finrank_bot, add_zero] at h1
  have h2 : Module.finrank ℝ ↥(S ⊔ L) ≤ Module.finrank ℝ (Fin h → ℝ) :=
    Submodule.finrank_le _
  rw [Module.finrank_fin_fun] at h2
  omega

/-- The spectrum-count form: with a dead subspace of dimension m on
    which the form is at most a·‖v‖² and a live complement of
    dimension h − m on which it is at least c·‖v‖² (a < c), every
    subspace carrying the form at most a·‖v‖² has dimension at most m,
    and the dead subspace attains m. By min-max this is exactly m
    eigenvalues at most a and h − m at least c. -/
theorem spectrum_count_form (Q : (Fin h → ℝ) → ℝ) {a c : ℝ} (hac : a < c)
    {m : ℕ} (D L : Submodule ℝ (Fin h → ℝ))
    (hD : Module.finrank ℝ D = m) (hLdim : Module.finrank ℝ L = h - m)
    (hm : m ≤ h)
    (_hDle : ∀ v ∈ D, Q v ≤ a * ∑ i, v i ^ 2)
    (hL : ∀ v ∈ L, c * ∑ i, v i ^ 2 ≤ Q v) :
    (∀ S : Submodule ℝ (Fin h → ℝ),
      (∀ v ∈ S, Q v ≤ a * ∑ i, v i ^ 2) → Module.finrank ℝ S ≤ m)
    ∧ Module.finrank ℝ D = m := by
  refine ⟨fun S hS => ?_, hD⟩
  have := small_subspace_dim_le Q hac L hL S hS
  omega

end Count

section BiasCorrection

/-- thm:bridge_bias's (P2) Taylor correction: a smooth activation's
    gate at the biased pre-activation a + t·x differs from its value
    at a by at most K·|t|·|x| when the derivative is K-Lipschitz, the
    O(t) correction r^bias. -/
theorem bias_taylor_correction (φ' : ℝ → ℝ) {K : NNReal}
    (hL : LipschitzWith K φ') (a x t : ℝ) :
    |φ' (a + t * x) - φ' a| ≤ K * (|t| * |x|) := by
  have h := hL.dist_le_mul (a + t * x) a
  rw [Real.dist_eq, Real.dist_eq, add_sub_cancel_left, abs_mul] at h
  exact h

end BiasCorrection

section WidthCondition

/-- cor:rect_lambda_min's width condition is not removable: a backward
    operator into layer ℓ that factors through a narrower layer above
    (a < b) has a non-trivial kernel, so the Gram form has an exact
    zero direction at every t and the smallest eigenvalue is zero
    whatever the dead entry does. -/
theorem width_condition_failure {a b : ℕ} (hab : a < b)
    (B : Matrix (Fin a) (Fin b) ℝ) :
    ∃ v : Fin b → ℝ, v ≠ 0 ∧ B.mulVec v = 0
      ∧ ∑ i, (B.mulVec v i) ^ 2 = 0 := by
  have hlt : Module.finrank ℝ (Fin a → ℝ) < Module.finrank ℝ (Fin b → ℝ) := by
    rw [Module.finrank_fin_fun, Module.finrank_fin_fun]
    exact hab
  have hker := LinearMap.ker_ne_bot_of_finrank_lt (f := Matrix.mulVecLin B) hlt
  obtain ⟨v, hv, hv0⟩ := (Submodule.ne_bot_iff _).mp hker
  have hBv : B.mulVec v = 0 := by
    have := LinearMap.mem_ker.mp hv
    rwa [Matrix.mulVecLin_apply] at this
  refine ⟨v, hv0, hBv, ?_⟩
  rw [hBv]
  simp

end WidthCondition

/-! ### The ordered spectrum: exactly m eigenvalues at the dead rate

The subspace count becomes an eigenvalue count through the spectral
theorem. In the eigenvector basis the quadratic form is Σ λᵢ cᵢ² and
the norm Σ cᵢ², so the span of the eigenvectors with λ < c carries
the form below c·‖v‖² and meets the live complement trivially, while
the span of those with λ > a carries it above a·‖v‖² and meets the
dead subspace trivially. The two dimension bounds pin the counts:
exactly m eigenvalues at most a, exactly h − m at least c, none in
between. This is the ordered-spectrum clause of thm:bridge at the
level the rate claims use, with no minimax theorem needed. -/

section EigenvalueCount

open Matrix

variable {h : ℕ} (A : Matrix (Fin h) (Fin h) ℝ) (hA : A.IsHermitian)

/-- The eigenvectors as plain vectors. -/
noncomputable def eigVec (i : Fin h) : Fin h → ℝ :=
  WithLp.ofLp (hA.eigenvectorBasis i)

lemma eigVec_dot (i j : Fin h) :
    eigVec A hA i ⬝ᵥ eigVec A hA j = if i = j then 1 else 0 := by
  have h := orthonormal_iff_ite.mp hA.eigenvectorBasis.orthonormal i j
  rw [EuclideanSpace.inner_eq_star_dotProduct, star_trivial] at h
  rw [dotProduct_comm]
  exact h

lemma mulVec_eigVec (i : Fin h) :
    A *ᵥ eigVec A hA i = hA.eigenvalues i • eigVec A hA i := by
  simpa [eigVec] using hA.mulVec_eigenvectorBasis i

/-- Every vector expands in the eigenvectors with coefficients the
    pairings. -/
lemma eigVec_expand (v : Fin h → ℝ) :
    v = ∑ i, (eigVec A hA i ⬝ᵥ v) • eigVec A hA i := by
  have hb := hA.eigenvectorBasis.sum_repr' (WithLp.toLp 2 v)
  have key : ∑ i, (v ⬝ᵥ eigVec A hA i) • eigVec A hA i = v := by
    have := congrArg WithLp.ofLp hb
    simpa [eigVec, WithLp.ofLp_sum, WithLp.ofLp_smul,
      EuclideanSpace.inner_eq_star_dotProduct] using this
  calc v = ∑ i, (v ⬝ᵥ eigVec A hA i) • eigVec A hA i := key.symm
    _ = ∑ i, (eigVec A hA i ⬝ᵥ v) • eigVec A hA i := by
        simp_rw [dotProduct_comm v]

/-- The quadratic form in eigen-coordinates. -/
lemma quadform_eigen (v : Fin h → ℝ) :
    v ⬝ᵥ A *ᵥ v = ∑ i, hA.eigenvalues i * (eigVec A hA i ⬝ᵥ v) ^ 2 := by
  conv_lhs => rw [eigVec_expand A hA v]
  rw [mulVec_sum]
  simp_rw [mulVec_smul, mulVec_eigVec, smul_smul]
  rw [dotProduct_sum]
  simp_rw [dotProduct_smul, smul_eq_mul]
  refine Finset.sum_congr rfl fun i _ => ?_
  have hc : v ⬝ᵥ eigVec A hA i = eigVec A hA i ⬝ᵥ v := dotProduct_comm _ _
  have hvv : (∑ j, (eigVec A hA j ⬝ᵥ v) • eigVec A hA j) ⬝ᵥ eigVec A hA i
      = eigVec A hA i ⬝ᵥ v := by
    rw [← eigVec_expand A hA v]
    exact dotProduct_comm _ _
  rw [hvv]
  ring

/-- The norm in eigen-coordinates. -/
lemma normsq_eigen (v : Fin h → ℝ) :
    ∑ i, v i ^ 2 = ∑ i, (eigVec A hA i ⬝ᵥ v) ^ 2 := by
  have h1 : ∑ i, v i ^ 2 = v ⬝ᵥ v := by
    simp only [dotProduct, sq]
  rw [h1]
  conv_lhs => rw [eigVec_expand A hA v]
  rw [dotProduct_sum]
  simp_rw [dotProduct_smul, smul_eq_mul]
  refine Finset.sum_congr rfl fun i _ => ?_
  have hvv : (∑ j, (eigVec A hA j ⬝ᵥ v) • eigVec A hA j) ⬝ᵥ eigVec A hA i
      = eigVec A hA i ⬝ᵥ v := by
    rw [← eigVec_expand A hA v]
    exact dotProduct_comm _ _
  rw [hvv]
  ring

lemma eigVec_linearIndependent : LinearIndependent ℝ (eigVec A hA) := by
  have hli := hA.eigenvectorBasis.orthonormal.linearIndependent
  have := hli.map' (WithLp.linearEquiv 2 ℝ (Fin h → ℝ)).toLinearMap
    (LinearEquiv.ker _)
  exact this

lemma eigVec_injective : Function.Injective (eigVec A hA) :=
  (eigVec_linearIndependent A hA).injective

/-- The span of a set of eigenvectors. -/
noncomputable def eigSpan (T : Finset (Fin h)) : Submodule ℝ (Fin h → ℝ) :=
  Submodule.span ℝ ((T.image (eigVec A hA) : Finset (Fin h → ℝ)) : Set (Fin h → ℝ))

lemma finrank_eigSpan (T : Finset (Fin h)) :
    Module.finrank ℝ (eigSpan A hA T) = T.card := by
  rw [eigSpan, finrank_span_finset_eq_card, Finset.card_image_of_injective _ (eigVec_injective A hA)]
  refine (eigVec_linearIndependent A hA).linearIndepOn_id.mono ?_
  rw [Finset.coe_image]
  exact Set.image_subset_range _ _

lemma eigSpan_dot_eq_zero {T : Finset (Fin h)} {v : Fin h → ℝ}
    (hv : v ∈ eigSpan A hA T) {j : Fin h} (hj : j ∉ T) :
    eigVec A hA j ⬝ᵥ v = 0 := by
  rw [eigSpan, Submodule.mem_span_finset] at hv
  obtain ⟨f, -, rfl⟩ := hv
  rw [dotProduct_sum]
  refine Finset.sum_eq_zero fun w hw => ?_
  obtain ⟨i, hi, rfl⟩ := Finset.mem_image.mp hw
  rw [dotProduct_smul, eigVec_dot, if_neg (fun heq => hj (by subst heq; exact hi))]
  simp

lemma quadform_le_on_eigSpan {T : Finset (Fin h)} {μ : ℝ}
    (hμ : ∀ i ∈ T, hA.eigenvalues i ≤ μ) {v : Fin h → ℝ}
    (hv : v ∈ eigSpan A hA T) :
    v ⬝ᵥ A *ᵥ v ≤ μ * ∑ i, v i ^ 2 := by
  rw [quadform_eigen, normsq_eigen A hA, Finset.mul_sum]
  refine Finset.sum_le_sum fun i _ => ?_
  by_cases hi : i ∈ T
  · exact mul_le_mul_of_nonneg_right (hμ i hi) (sq_nonneg _)
  · rw [eigSpan_dot_eq_zero A hA hv hi]
    simp

lemma quadform_ge_on_eigSpan {T : Finset (Fin h)} {μ : ℝ}
    (hμ : ∀ i ∈ T, μ ≤ hA.eigenvalues i) {v : Fin h → ℝ}
    (hv : v ∈ eigSpan A hA T) :
    μ * ∑ i, v i ^ 2 ≤ v ⬝ᵥ A *ᵥ v := by
  rw [quadform_eigen, normsq_eigen A hA, Finset.mul_sum]
  refine Finset.sum_le_sum fun i _ => ?_
  by_cases hi : i ∈ T
  · exact mul_le_mul_of_nonneg_right (hμ i hi) (sq_nonneg _)
  · rw [eigSpan_dot_eq_zero A hA hv hi]
    simp

/-- The eigenvalue count: with a dead subspace of dimension m carrying
    the form at most a·‖v‖² and a live complement of dimension h − m
    carrying at least c·‖v‖² (a < c), exactly m eigenvalues are at
    most a, exactly h − m are at least c, and none lies between. -/
theorem eigenvalue_count_of_block_bounds {a c : ℝ} (hac : a < c) {m : ℕ}
    (D L : Submodule ℝ (Fin h → ℝ))
    (hD : Module.finrank ℝ D = m) (hLdim : Module.finrank ℝ L = h - m)
    (hm : m ≤ h)
    (hDle : ∀ v ∈ D, v ⬝ᵥ A *ᵥ v ≤ a * ∑ i, v i ^ 2)
    (hL : ∀ v ∈ L, c * ∑ i, v i ^ 2 ≤ v ⬝ᵥ A *ᵥ v) :
    (Finset.univ.filter fun i => hA.eigenvalues i ≤ a).card = m
    ∧ (Finset.univ.filter fun i => c ≤ hA.eigenvalues i).card = h - m
    ∧ ∀ i, hA.eigenvalues i ≤ a ∨ c ≤ hA.eigenvalues i := by
  set Q : (Fin h → ℝ) → ℝ := fun v => v ⬝ᵥ A *ᵥ v with hQ
  -- (i) eigenvectors below c meet L trivially
  have hbelow : (Finset.univ.filter fun i => hA.eigenvalues i < c).card ≤ m := by
    set T := Finset.univ.filter fun i => hA.eigenvalues i < c with hT
    rcases T.eq_empty_or_nonempty with hemp | hne
    · rw [hemp]; simp
    · set a' := T.sup' hne hA.eigenvalues with ha'
      have ha'c : a' < c := (Finset.sup'_lt_iff hne).mpr fun i hi =>
        (Finset.mem_filter.mp hi).2
      have hbound : ∀ v ∈ eigSpan A hA T, Q v ≤ a' * ∑ i, v i ^ 2 :=
        fun v hv => quadform_le_on_eigSpan A hA
          (fun i hi => Finset.le_sup' hA.eigenvalues hi) hv
      have := small_subspace_dim_le Q ha'c L hL (eigSpan A hA T) hbound
      rw [finrank_eigSpan, hLdim] at this
      omega
  -- (ii) eigenvectors above a meet D trivially
  have habove : (Finset.univ.filter fun i => a < hA.eigenvalues i).card ≤ h - m := by
    set T := Finset.univ.filter fun i => a < hA.eigenvalues i with hT
    rcases T.eq_empty_or_nonempty with hemp | hne
    · rw [hemp]; simp
    · set c' := T.inf' hne hA.eigenvalues with hc'
      have hac' : a < c' := (Finset.lt_inf'_iff hne).mpr fun i hi =>
        (Finset.mem_filter.mp hi).2
      have hbound : ∀ v ∈ eigSpan A hA T, c' * ∑ i, v i ^ 2 ≤ Q v :=
        fun v hv => quadform_ge_on_eigSpan A hA
          (fun i hi => Finset.inf'_le hA.eigenvalues hi) hv
      have := small_subspace_dim_le Q hac' (eigSpan A hA T) hbound D hDle
      rw [finrank_eigSpan, hD] at this
      omega
  -- (iii) the counts
  have hsplit1 := Finset.card_filter_add_card_filter_not
    (s := (Finset.univ : Finset (Fin h))) (fun i => hA.eigenvalues i ≤ a)
  have hsplit2 := Finset.card_filter_add_card_filter_not
    (s := (Finset.univ : Finset (Fin h))) (fun i => hA.eigenvalues i < c)
  simp only [not_le, not_lt, Finset.card_univ, Fintype.card_fin] at hsplit1 hsplit2
  have hsub : (Finset.univ.filter fun i => hA.eigenvalues i ≤ a)
      ⊆ Finset.univ.filter fun i => hA.eigenvalues i < c := by
    intro i hi
    rw [Finset.mem_filter] at hi ⊢
    exact ⟨hi.1, lt_of_le_of_lt hi.2 hac⟩
  have hcardS := Finset.card_le_card hsub
  have hS : (Finset.univ.filter fun i => hA.eigenvalues i ≤ a).card = m := by omega
  have hlt : (Finset.univ.filter fun i => hA.eigenvalues i < c).card = m := by omega
  have hB : (Finset.univ.filter fun i => c ≤ hA.eigenvalues i).card = h - m := by omega
  refine ⟨hS, hB, fun i => ?_⟩
  have heq : (Finset.univ.filter fun i => hA.eigenvalues i ≤ a)
      = Finset.univ.filter fun i => hA.eigenvalues i < c :=
    Finset.eq_of_subset_of_card_le hsub (by omega)
  by_cases hi : hA.eigenvalues i < c
  · left
    have : i ∈ Finset.univ.filter fun i => hA.eigenvalues i < c :=
      Finset.mem_filter.mpr ⟨Finset.mem_univ _, hi⟩
    rw [← heq] at this
    exact (Finset.mem_filter.mp this).2
  · right
    exact not_lt.mp hi

end EigenvalueCount

/-! ### The singular-value reading

The singular values of a map W are the square roots of the
eigenvalues of its Gram matrix WᵀW, and vᵀ(WᵀW)v = ‖Wv‖². The
eigenvalue count therefore reads singular values directly: a map
that contracts an m-dimensional subspace below √a and keeps a
complementary subspace above √c has exactly m squared singular values
at most a and h − m at least c. -/

section SingularValues

open Matrix

variable {h k : ℕ} (W : Matrix (Fin k) (Fin h) ℝ)

/-- The Gram form is the squared image norm. -/
lemma gram_quadform (v : Fin h → ℝ) :
    v ⬝ᵥ (Wᵀ * W) *ᵥ v = ∑ j, (W *ᵥ v) j ^ 2 := by
  rw [← mulVec_mulVec, dotProduct_mulVec, vecMul_transpose]
  simp only [dotProduct, sq]

set_option linter.deprecated false in
/-- The singular-value count: exactly m squared singular values of W
    (eigenvalues of WᵀW) are at most a and h − m are at least c. -/
theorem singular_value_count_of_block_bounds {a c : ℝ} (hac : a < c) {m : ℕ}
    (D L : Submodule ℝ (Fin h → ℝ))
    (hD : Module.finrank ℝ D = m) (hLdim : Module.finrank ℝ L = h - m)
    (hm : m ≤ h)
    (hDle : ∀ v ∈ D, ∑ j, (W *ᵥ v) j ^ 2 ≤ a * ∑ i, v i ^ 2)
    (hL : ∀ v ∈ L, c * ∑ i, v i ^ 2 ≤ ∑ j, (W *ᵥ v) j ^ 2) :
    (Finset.univ.filter fun i =>
        (isHermitian_transpose_mul_self W).eigenvalues i ≤ a).card = m
    ∧ (Finset.univ.filter fun i =>
        c ≤ (isHermitian_transpose_mul_self W).eigenvalues i).card = h - m
    ∧ ∀ i, (isHermitian_transpose_mul_self W).eigenvalues i ≤ a
        ∨ c ≤ (isHermitian_transpose_mul_self W).eigenvalues i := by
  refine eigenvalue_count_of_block_bounds (Wᵀ * W) (isHermitian_transpose_mul_self W)
    hac D L hD hLdim hm (fun v hv => ?_) (fun v hv => ?_)
  · rw [gram_quadform]; exact hDle v hv
  · rw [gram_quadform]; exact hL v hv

end SingularValues

end DeadDirections


==> anc/DeadDirections/Submersion.lean <==
/-
  Track B, deliverable B1, first arc: submersions between normed
  spaces.

  Mathlib has immersions and the implicit function theorem and no
  submersion API (surveyed 2026-08-16 against the pin). This module
  starts one at the normed-space level, where the quotient program
  needs it and where the eventual manifold definition will factor
  through charts: a submersion at a point is a strict derivative
  that is surjective with closed-complemented kernel, the
  complement being automatic in finite dimension. The implicit
  function theorem then produces the local right inverse: a section
  through the point with f ∘ g = id near the image. The concrete
  submersion of the matrix quotient (A3) is the motivating instance;
  its Fréchet packaging, stability lemmas, section continuity, and
  the openness of submersions are the next arcs of B1.
-/
import Mathlib.Analysis.Calculus.Implicit
import Mathlib.Analysis.Calculus.FDeriv.Analytic
import Mathlib.Analysis.Normed.Module.FiniteDimension
import Mathlib.Analysis.Matrix.Normed
import DeadDirections.MatrixQuotient

namespace DeadDirections

open Filter Topology

variable {E F : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]
  [NormedAddCommGroup F] [NormedSpace ℝ F]

/-- A submersion at a point: a strict derivative, surjective, with
    closed-complemented kernel. -/
def IsSubmersionAt (f : E → F) (a : E) : Prop :=
  ∃ f' : E →L[ℝ] F, HasStrictFDerivAt f f' a
    ∧ f'.range = ⊤
    ∧ f'.ker.ClosedComplemented

/-- In finite dimension the kernel complement is automatic: a
    surjective strict derivative is a submersion. -/
theorem isSubmersionAt_of_finiteDimensional [CompleteSpace E]
    [FiniteDimensional ℝ F]
    {f : E → F} {f' : E →L[ℝ] F} {a : E}
    (hf : HasStrictFDerivAt f f' a)
    (hsurj : f'.range = ⊤) :
    IsSubmersionAt f a :=
  ⟨f', hf, hsurj,
    f'.ker_closedComplemented_of_finiteDimensional_range⟩

/-- The local section: a submersion admits a right inverse through
    the point, continuous at the image, with f ∘ g the identity near
    the image. The implicit function theorem's zero-kernel slice,
    read through the partial homeomorphism. -/
theorem IsSubmersionAt.exists_local_section [CompleteSpace E]
    [CompleteSpace F] {f : E → F} {a : E}
    (h : IsSubmersionAt f a) :
    ∃ g : F → E, g (f a) = a ∧ ContinuousAt g (f a)
      ∧ ∀ᶠ z in 𝓝 (f a), f (g z) = z := by
  obtain ⟨f', hf, hsurj, hker⟩ := h
  set e := hf.implicitToOpenPartialHomeomorphOfComplemented f f'
    hsurj hker with he
  have hmemS : a ∈ e.source :=
    hf.mem_implicitToOpenPartialHomeomorphOfComplemented_source
      hsurj hker
  have hmemT : (f a, (0 : f'.ker)) ∈ e.target :=
    hf.mem_implicitToOpenPartialHomeomorphOfComplemented_target
      hsurj hker
  have hcomp : Tendsto (fun z : F => (z, (0 : f'.ker)))
      (𝓝 (f a)) (𝓝 (f a, (0 : f'.ker))) := by
    rw [nhds_prod_eq]
    exact tendsto_id.prodMk tendsto_const_nhds
  refine ⟨fun z => e.symm (z, 0), ?_, ?_, ?_⟩
  · show e.symm (f a, (0 : f'.ker)) = a
    have hself :
        e a = (f a, (0 : f'.ker)) :=
      hf.implicitToOpenPartialHomeomorphOfComplemented_self hsurj
        hker
    rw [← hself]
    exact e.left_inv hmemS
  · have hsymm : ContinuousAt e.symm (f a, (0 : f'.ker)) :=
      e.continuousOn_symm.continuousAt (e.open_target.mem_nhds hmemT)
    exact hsymm.tendsto.comp hcomp
  · have hev := e.eventually_right_inverse hmemT
    filter_upwards [hcomp.eventually hev] with z hz
    have h1 : (e (e.symm (z, (0 : f'.ker)))).1
        = ((z, (0 : f'.ker)) : F × f'.ker).1 := congrArg Prod.fst hz
    rw [hf.implicitToOpenPartialHomeomorphOfComplemented_fst hsurj
      hker] at h1
    exact h1

/-- Submersions compose, in the finite-dimensional target case. -/
theorem IsSubmersionAt.comp {G' : Type*} [NormedAddCommGroup G']
    [NormedSpace ℝ G'] [CompleteSpace E] [FiniteDimensional ℝ G']
    {f : E → F} {g : F → G'} {a : E}
    (hg : IsSubmersionAt g (f a)) (hf : IsSubmersionAt f a) :
    IsSubmersionAt (g ∘ f) a := by
  obtain ⟨g', hgd, hgs, -⟩ := hg
  obtain ⟨f', hfd, hfs, -⟩ := hf
  apply isSubmersionAt_of_finiteDimensional (hgd.comp a hfd)
  rw [LinearMap.range_eq_top] at hgs hfs ⊢
  rw [ContinuousLinearMap.coe_comp]
  exact hgs.comp hfs

/-- A submersion maps neighborhoods onto neighborhoods: the section
    is continuous through the point, so the image filter fills the
    target filter, and the strict derivative gives the other
    inclusion. -/
theorem IsSubmersionAt.map_nhds_eq [CompleteSpace E]
    [CompleteSpace F] {f : E → F} {a : E} (h : IsSubmersionAt f a) :
    Filter.map f (𝓝 a) = 𝓝 (f a) := by
  obtain ⟨g, hga, hgc, hev⟩ := h.exists_local_section
  apply le_antisymm
  · obtain ⟨f', hfd, -, -⟩ := h
    exact hfd.continuousAt
  · intro s hs
    rw [Filter.mem_map] at hs
    have h1 : g ⁻¹' (f ⁻¹' s) ∈ 𝓝 (f a) :=
      hgc.preimage_mem_nhds (by rwa [hga])
    filter_upwards [h1, hev] with z hz1 hz2
    rw [← hz2]
    exact hz1

/-! ### The motivating instance

The matrix product map on layer tuples is a submersion at every
point of the invertible stratum. The ordered product is a continuous
multilinear map (mkPiAlgebraFin), so its strict derivative is the
linearDeriv, whose value is the sum of single-slot substitutions:
the tuple form of the chain derivative. Surjectivity is A3's
single-slot construction: aim the head slot through the inverse
tail product and every other substitution carries a zero factor. -/

section ProductSubmersion

attribute [local instance] Matrix.linftyOpNormedRing
  Matrix.linftyOpNormedAlgebra

variable {h L : ℕ}

/-- The end-to-end product on layer tuples is a submersion at every
    invertible tuple. -/
theorem isSubmersionAt_prodTuple
    (Wu : Fin (L+1) → (Matrix (Fin (h+1)) (Fin (h+1)) ℝ)ˣ) :
    IsSubmersionAt
      (fun W : Fin (L+1) → Matrix (Fin (h+1)) (Fin (h+1)) ℝ =>
        (List.ofFn W).prod)
      (fun i => ↑(Wu i)) := by
  set A := Matrix (Fin (h+1)) (Fin (h+1)) ℝ
  set Fm := ContinuousMultilinearMap.mkPiAlgebraFin ℝ (L+1) A
    with hFm
  set x : Fin (L+1) → A := fun i => ↑(Wu i) with hx
  have hfun : (fun W : Fin (L+1) → A => (List.ofFn W).prod) = ⇑Fm :=
    funext fun W =>
      (ContinuousMultilinearMap.mkPiAlgebraFin_apply W).symm
  rw [hfun]
  have hfd : HasStrictFDerivAt (⇑Fm) (Fm.linearDeriv x) x :=
    Fm.hasStrictFDerivAt x
  apply isSubmersionAt_of_finiteDimensional hfd
  rw [LinearMap.range_eq_top]
  intro U
  set tailU := (List.ofFn (fun i : Fin L => Wu i.succ)).prod with htU
  set w : A := U * ↑tailU⁻¹ with hw
  refine ⟨Pi.single 0 w, ?_⟩
  simp only [ContinuousLinearMap.coe_coe,
    ContinuousMultilinearMap.linearDeriv_apply]
  have htail : (List.ofFn (fun i : Fin L => x i.succ)).prod
      = (↑tailU : A) := by
    rw [htU, ← units_val_prod]
    congr 1
    rw [List.map_ofFn]
    rfl
  have hzero : ∀ i : Fin (L+1), i ≠ 0
      → Fm (Function.update x i ((Pi.single 0 w : Fin (L+1) → A) i))
        = 0 := by
    intro i hi
    rw [Pi.single_eq_of_ne hi]
    rw [ContinuousMultilinearMap.mkPiAlgebraFin_apply]
    apply List.prod_eq_zero
    rw [List.mem_ofFn]
    exact ⟨i, Function.update_self i 0 x⟩
  rw [Finset.sum_eq_single_of_mem 0 (Finset.mem_univ 0)
    (fun i _ hi => hzero i hi)]
  rw [Pi.single_eq_same, ContinuousMultilinearMap.mkPiAlgebraFin_apply,
    List.ofFn_succ]
  have hhead : Function.update x 0 w 0 = w := Function.update_self 0 w x
  have htailf : ∀ i : Fin L, Function.update x 0 w i.succ = x i.succ :=
    fun i => Function.update_of_ne (Fin.succ_ne_zero i) w x
  rw [hhead, List.prod_cons,
    show (List.ofFn fun i : Fin L => Function.update x 0 w i.succ)
      = List.ofFn (fun i : Fin L => x i.succ) from
      congrArg List.ofFn (funext htailf), htail, hw, mul_assoc,
    show ((↑tailU⁻¹ : A) * ↑tailU) = 1 from Units.inv_mul _, mul_one]

/-- The quotient-topology seed: the product map carries
    neighborhoods of an invertible tuple onto neighborhoods of the
    end-to-end product. -/
theorem matProd_map_nhds
    (Wu : Fin (L+1) → (Matrix (Fin (h+1)) (Fin (h+1)) ℝ)ˣ) :
    Filter.map
      (fun W : Fin (L+1) → Matrix (Fin (h+1)) (Fin (h+1)) ℝ =>
        (List.ofFn W).prod)
      (𝓝 (fun i => ↑(Wu i)))
    = 𝓝 (List.ofFn fun i =>
        ((Wu i : Matrix (Fin (h+1)) (Fin (h+1)) ℝ))).prod :=
  (isSubmersionAt_prodTuple Wu).map_nhds_eq

end ProductSubmersion

end DeadDirections


==> anc/DeadDirections/SwigluChannel.lean <==
/-
  The SwiGLU dead channel (theory paper, prop:swiglu_rate and the
  composition remark).

  At canonical init all three Linear layers carry weight t on the dead
  dimension, so the dead-channel map is exactly
  t·silu(t·x)·(t·x) = t³·x²·σ(t·x) with σ the logistic sigmoid. Since
  |σ(u) − 1/2| ≤ |u|/2, the output is (1/2)·t³·x² up to an explicit
  O(t⁴) remainder: forward block rate 3, coefficient 1/2, the extra
  factor against the standard MLP's rate 2 coming from the gate. The
  second moment under N(0,1) has leading rate 6 with coefficient
  (1/4)·E[x⁴] (Mathlib carries no Gaussian moment formula, so the
  fourth moment stays as an integral).

  The composition remark is the algebra of the idealised block
  B(x) = c·t³·x²: because B is quadratic in the dead coordinate, the
  n-fold composite carries t-power 3·(2ⁿ − 1) and not 3n. Machine-
  checked below as quadBlock_iterate.
-/
import DeadDirections.MixtureScore

namespace DeadDirections

open MeasureTheory Filter Topology

/-! ### The sigmoid and its half-point expansion -/

/-- The logistic sigmoid. -/
noncomputable def sigmoid (y : ℝ) : ℝ := 1 / (1 + Real.exp (-y))

lemma sigmoid_pos (y : ℝ) : 0 < sigmoid y := by
  unfold sigmoid
  positivity

lemma sigmoid_le_one (y : ℝ) : sigmoid y ≤ 1 := by
  unfold sigmoid
  rw [div_le_one (by positivity)]
  linarith [Real.exp_pos (-y)]

lemma sigmoid_add_sigmoid_neg (y : ℝ) : sigmoid y + sigmoid (-y) = 1 := by
  unfold sigmoid
  rw [neg_neg]
  have h1 : (0:ℝ) < 1 + Real.exp (-y) := by positivity
  have h2 : (0:ℝ) < 1 + Real.exp y := by positivity
  have hmul : Real.exp (-y) * Real.exp y = 1 := by
    rw [← Real.exp_add]
    simp
  field_simp
  nlinarith [hmul]

/-- The sigmoid leaves its half-point at unit speed at worst:
    |σ(y) − 1/2| ≤ |y|/2. -/
lemma abs_sigmoid_sub_half (y : ℝ) : |sigmoid y - 1/2| ≤ |y| / 2 := by
  have key : ∀ z : ℝ, 0 ≤ z → sigmoid z - 1/2 ≤ z / 2 := by
    intro z hz
    unfold sigmoid
    have hden : (0:ℝ) < 1 + Real.exp (-z) := by positivity
    have h2 : 1 / (1 + Real.exp (-z)) - 1/2
        = (1 - Real.exp (-z)) / (2 * (1 + Real.exp (-z))) := by
      field_simp
      ring
    have hexp : 1 - z ≤ Real.exp (-z) := by
      have h := Real.add_one_le_exp (-z)
      linarith
    rw [h2, div_le_div_iff₀ (by positivity) (by norm_num : (0:ℝ) < 2)]
    nlinarith [Real.exp_pos (-z), hexp]
  have keynn : ∀ z : ℝ, 0 ≤ z → 0 ≤ sigmoid z - 1/2 := by
    intro z hz
    unfold sigmoid
    have hden : (0:ℝ) < 1 + Real.exp (-z) := by positivity
    have hexp : Real.exp (-z) ≤ 1 := by
      rw [Real.exp_le_one_iff]
      linarith
    rw [sub_nonneg, le_div_iff₀ hden]
    linarith
  rcases le_or_gt 0 y with hy | hy
  · rw [abs_of_nonneg (keynn y hy), abs_of_nonneg hy]
    exact key y hy
  · have hy' : 0 ≤ -y := by linarith
    have h1 := key (-y) hy'
    have h2 := keynn (-y) hy'
    have hflip : sigmoid y - 1/2 = -(sigmoid (-y) - 1/2) := by
      have := sigmoid_add_sigmoid_neg y
      linarith
    rw [hflip, abs_neg, abs_of_nonneg h2, abs_of_neg hy]
    linarith

/-! ### The SwiGLU dead channel -/

/-- silu(y) = y·σ(y). -/
noncomputable def silu (y : ℝ) : ℝ := y * sigmoid y

/-- The SwiGLU dead-channel map at canonical init: the down-projection
    weight t times the elementwise product silu(gate)·up, with gate
    and up both t·x at the dead dimension. -/
noncomputable def swigluDead (t x : ℝ) : ℝ := t * (silu (t * x) * (t * x))

/-- The channel in closed form: t³·x²·σ(t·x). -/
lemma swigluDead_eq (t x : ℝ) :
    swigluDead t x = t ^ 3 * x ^ 2 * sigmoid (t * x) := by
  unfold swigluDead silu
  ring

/-- prop:swiglu_rate, pointwise form: the dead-channel output is
    (1/2)·t³·x² up to an explicit remainder of order t⁴. The forward
    block rate is 3 with coefficient 1/2. -/
theorem swigluDead_sub_le {t : ℝ} (ht : 0 ≤ t) (x : ℝ) :
    |swigluDead t x - 1/2 * t ^ 3 * x ^ 2| ≤ t ^ 4 * |x| ^ 3 / 2 := by
  rw [swigluDead_eq,
    show t ^ 3 * x ^ 2 * sigmoid (t * x) - 1/2 * t ^ 3 * x ^ 2
      = t ^ 3 * x ^ 2 * (sigmoid (t * x) - 1/2) from by ring,
    abs_mul, abs_mul]
  have h1 := abs_sigmoid_sub_half (t * x)
  rw [abs_mul, abs_of_nonneg ht] at h1
  have hnn : (0:ℝ) ≤ |t ^ 3| * |x ^ 2| :=
    mul_nonneg (abs_nonneg _) (abs_nonneg _)
  calc |t ^ 3| * |x ^ 2| * |sigmoid (t * x) - 1/2|
      ≤ |t ^ 3| * |x ^ 2| * (t * |x| / 2) :=
        mul_le_mul_of_nonneg_left h1 hnn
    _ = t ^ 4 * |x| ^ 3 / 2 := by
        rw [abs_of_nonneg (pow_nonneg ht 3), abs_of_nonneg (sq_nonneg x),
          show x ^ 2 = |x| ^ 2 from (sq_abs x).symm]
        ring

/-- The moment integrability toolkit: |x|³, x⁴, |x|⁵, x⁶ against the
    Gaussian, from the even-moment workhorse. -/
lemma integrable_abs_pow_gaussMeasure (n : ℕ) :
    Integrable (fun x : ℝ => |x| ^ n) gaussMeasure := by
  rw [integrable_gaussMeasure_iff]
  have hdom : Integrable (fun x : ℝ =>
      (x ^ (2 * n) + 1) * gaussDensity x 0 1) := by
    have h1 : Integrable (fun x : ℝ => x ^ (2 * n) * gaussDensity x 0 1) :=
      (integrable_pow_mul_exp_mul_gaussDensity (2 * n) 0).congr
        (Filter.Eventually.of_forall fun x => by simp)
    have h2 := integrable_gaussDensity 0
    exact (h1.add h2).congr (Filter.Eventually.of_forall fun x => by
      simp only [Pi.add_apply]
      ring)
  refine hdom.mono' ((continuous_abs.pow n).mul
    (continuous_gaussDensity 0)).aestronglyMeasurable
    (Filter.Eventually.of_forall fun x => ?_)
  have hg := (gaussDensity_pos x 0).le
  rw [Real.norm_eq_abs, abs_of_nonneg (mul_nonneg (pow_nonneg
    (abs_nonneg x) n) hg)]
  have hev : |x| ^ (2 * n) = x ^ (2 * n) := by
    rw [← abs_pow, abs_of_nonneg ((even_two_mul n).pow_nonneg x)]
  have hcase : |x| ^ n ≤ x ^ (2 * n) + 1 := by
    rcases le_or_gt |x| 1 with h | h
    · have h1 := pow_le_one₀ (abs_nonneg x) h (n := n)
      have h2 : (0:ℝ) ≤ x ^ (2 * n) := (even_two_mul n).pow_nonneg x
      linarith
    · have h1 : |x| ^ n ≤ |x| ^ (2 * n) :=
        pow_le_pow_right₀ h.le (by omega)
      rw [hev] at h1
      linarith
  nlinarith [mul_le_mul_of_nonneg_right hcase hg,
    mul_nonneg (pow_nonneg (abs_nonneg x) n) hg]

lemma integrable_pow_gaussMeasure (n : ℕ) :
    Integrable (fun x : ℝ => x ^ n) gaussMeasure := by
  refine (integrable_abs_pow_gaussMeasure n).mono'
    (continuous_pow n).aestronglyMeasurable
    (Filter.Eventually.of_forall fun x => ?_)
  rw [Real.norm_eq_abs, abs_pow]

/-- prop:swiglu_rate, moment form: the dead-channel second moment
    carries leading rate 6 = 2·3 with coefficient (1/4)·E[x⁴]. -/
theorem swiglu_channel_hasLeadingRate :
    HasLeadingRate
      (fun t => ∫ x, swigluDead t x ^ 2 ∂gaussMeasure) (2 * 3)
      (1/4 * ∫ x, x ^ 4 ∂gaussMeasure) := by
  have hwin : ∀ᶠ t in 𝓝[>] (0:ℝ), 0 < t ∧ t ≤ 1 := by
    filter_upwards [eventually_mem_nhdsWithin,
      eventually_nhdsWithin_of_eventually_nhds
        (gt_mem_nhds (show (0:ℝ) < 1 by norm_num))] with t ht0 ht1
    exact ⟨ht0, ht1.le⟩
  set B5 := ∫ x, |x| ^ 5 ∂gaussMeasure with hB5
  set B6 := ∫ x, |x| ^ 6 ∂gaussMeasure with hB6
  have hB50 : 0 ≤ B5 := integral_nonneg fun x => by positivity
  have hB60 : 0 ≤ B6 := integral_nonneg fun x => by positivity
  apply hasLeadingRate_of_expansion
    (R := fun t => (∫ x, swigluDead t x ^ 2 ∂gaussMeasure)
      - 1/4 * (∫ x, x ^ 4 ∂gaussMeasure) * t ^ (2 * 3))
    (M := B5 + B6 / 4)
  · exact Filter.Eventually.of_forall fun t => by ring
  · filter_upwards [hwin] with t ht
    obtain ⟨ht0, ht1⟩ := ht
    set ρ := fun x => swigluDead t x - 1/2 * t ^ 3 * x ^ 2 with hρdef
    have hρcont : Continuous ρ := by
      have hs : Continuous sigmoid := by
        unfold sigmoid
        exact continuous_const.div
          (continuous_const.add (Real.continuous_exp.comp continuous_neg))
          (fun y => by positivity)
      have hsw : Continuous (fun x => swigluDead t x) := by
        simp only [swigluDead_eq]
        exact (continuous_const.mul (continuous_pow 2)).mul
          (hs.comp (continuous_const.mul continuous_id))
      exact hsw.sub (continuous_const.mul (continuous_pow 2))
    have hρle : ∀ x, |ρ x| ≤ t ^ 4 * |x| ^ 3 / 2 :=
      fun x => swigluDead_sub_le ht0.le x
    have hIρx2 : Integrable (fun x => x ^ 2 * ρ x) gaussMeasure := by
      refine ((integrable_abs_pow_gaussMeasure 5).const_mul
        (t ^ 4 / 2)).mono'
        ((continuous_pow 2).mul hρcont).aestronglyMeasurable
        (Filter.Eventually.of_forall fun x => ?_)
      rw [Real.norm_eq_abs, abs_mul]
      calc |x ^ 2| * |ρ x| ≤ |x ^ 2| * (t ^ 4 * |x| ^ 3 / 2) :=
            mul_le_mul_of_nonneg_left (hρle x) (abs_nonneg _)
        _ = t ^ 4 / 2 * |x| ^ 5 := by
            rw [abs_of_nonneg (sq_nonneg x),
              show x ^ 2 = |x| ^ 2 from (sq_abs x).symm]
            ring
    have hIρ2 : Integrable (fun x => ρ x ^ 2) gaussMeasure := by
      refine ((integrable_abs_pow_gaussMeasure 6).const_mul
        (t ^ 8 / 4)).mono'
        (hρcont.pow 2).aestronglyMeasurable
        (Filter.Eventually.of_forall fun x => ?_)
      rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
      have h := hρle x
      have h2 := pow_le_pow_left₀ (abs_nonneg _) h 2
      rw [sq_abs] at h2
      calc ρ x ^ 2 ≤ (t ^ 4 * |x| ^ 3 / 2) ^ 2 := h2
        _ = t ^ 8 / 4 * |x| ^ 6 := by ring
    have hIx4 : Integrable (fun x : ℝ => x ^ 4) gaussMeasure :=
      integrable_pow_gaussMeasure 4
    have hsq : ∀ x, swigluDead t x ^ 2
        = 1/4 * t ^ 6 * x ^ 4 + (t ^ 3 * (x ^ 2 * ρ x) + ρ x ^ 2) := by
      intro x
      have : swigluDead t x = 1/2 * t ^ 3 * x ^ 2 + ρ x := by
        rw [hρdef]
        ring
      rw [this]
      ring
    have hIg2 : Integrable (fun x => swigluDead t x ^ 2) gaussMeasure := by
      have hg : Integrable (fun x =>
          1/4 * t ^ 6 * x ^ 4 + (t ^ 3 * (x ^ 2 * ρ x) + ρ x ^ 2))
          gaussMeasure := by
        have h1 := (hIx4.const_mul (1/4 * t ^ 6))
        have h2 := (hIρx2.const_mul (t ^ 3)).add hIρ2
        exact (h1.congr (Filter.Eventually.of_forall fun x => by
          ring)).add (h2.congr (Filter.Eventually.of_forall fun x => by
          simp only [Pi.add_apply]))
      exact hg.congr (Filter.Eventually.of_forall fun x => (hsq x).symm)
    have hsub : (∫ x, swigluDead t x ^ 2 ∂gaussMeasure)
        - 1/4 * (∫ x, x ^ 4 ∂gaussMeasure) * t ^ (2 * 3)
        = ∫ x, (t ^ 3 * (x ^ 2 * ρ x) + ρ x ^ 2) ∂gaussMeasure := by
      have h1 : (∫ x, swigluDead t x ^ 2 ∂gaussMeasure)
          = ∫ x, (1/4 * t ^ 6 * x ^ 4
            + (t ^ 3 * (x ^ 2 * ρ x) + ρ x ^ 2)) ∂gaussMeasure := by
        congr 1
        funext x
        exact hsq x
      have hIsum : Integrable
          (fun x => t ^ 3 * (x ^ 2 * ρ x) + ρ x ^ 2) gaussMeasure := by
        have h2 := (hIρx2.const_mul (t ^ 3)).add hIρ2
        exact h2.congr (Filter.Eventually.of_forall fun x => by
          simp only [Pi.add_apply])
      have hIc : Integrable (fun x : ℝ => 1/4 * t ^ 6 * x ^ 4)
          gaussMeasure :=
        (hIx4.const_mul (1/4 * t ^ 6)).congr
          (Filter.Eventually.of_forall fun x => by ring)
      have hval : ∫ x, 1/4 * t ^ 6 * x ^ 4 ∂gaussMeasure
          = 1/4 * t ^ 6 * ∫ x, x ^ 4 ∂gaussMeasure := by
        rw [show (fun x : ℝ => 1/4 * t ^ 6 * x ^ 4)
            = fun x => (1/4 * t ^ 6) * x ^ 4 from by funext x; ring,
          integral_const_mul]
      rw [h1, integral_add hIc hIsum, hval]
      ring
    rw [hsub]
    have hdom : ∀ x, |t ^ 3 * (x ^ 2 * ρ x) + ρ x ^ 2|
        ≤ t ^ 7 / 2 * |x| ^ 5 + t ^ 8 / 4 * |x| ^ 6 := by
      intro x
      have h1 := abs_add_le (t ^ 3 * (x ^ 2 * ρ x)) (ρ x ^ 2)
      have h2 : |t ^ 3 * (x ^ 2 * ρ x)| ≤ t ^ 7 / 2 * |x| ^ 5 := by
        rw [abs_mul, abs_mul, abs_of_nonneg (pow_nonneg ht0.le 3),
          abs_of_nonneg (sq_nonneg x),
          show x ^ 2 = |x| ^ 2 from (sq_abs x).symm]
        calc t ^ 3 * (|x| ^ 2 * |ρ x|)
            ≤ t ^ 3 * (|x| ^ 2 * (t ^ 4 * |x| ^ 3 / 2)) := by
              have := mul_le_mul_of_nonneg_left (hρle x)
                (pow_nonneg (abs_nonneg x) 2)
              exact mul_le_mul_of_nonneg_left this
                (pow_nonneg ht0.le 3)
          _ = t ^ 7 / 2 * |x| ^ 5 := by ring
      have h3 : |ρ x ^ 2| ≤ t ^ 8 / 4 * |x| ^ 6 := by
        rw [abs_of_nonneg (sq_nonneg _)]
        have h := pow_le_pow_left₀ (abs_nonneg _) (hρle x) 2
        rw [sq_abs] at h
        calc ρ x ^ 2 ≤ (t ^ 4 * |x| ^ 3 / 2) ^ 2 := h
          _ = t ^ 8 / 4 * |x| ^ 6 := by ring
      linarith
    have hIdom : Integrable (fun x =>
        t ^ 7 / 2 * |x| ^ 5 + t ^ 8 / 4 * |x| ^ 6) gaussMeasure := by
      have h := ((integrable_abs_pow_gaussMeasure 5).const_mul
        (t ^ 7 / 2)).add ((integrable_abs_pow_gaussMeasure 6).const_mul
        (t ^ 8 / 4))
      exact h.congr (Filter.Eventually.of_forall fun x => by
        simp only [Pi.add_apply])
    calc |∫ x, (t ^ 3 * (x ^ 2 * ρ x) + ρ x ^ 2) ∂gaussMeasure|
        ≤ ∫ x, ‖t ^ 3 * (x ^ 2 * ρ x) + ρ x ^ 2‖ ∂gaussMeasure := by
          rw [← Real.norm_eq_abs]
          exact norm_integral_le_integral_norm _
      _ ≤ ∫ x, (t ^ 7 / 2 * |x| ^ 5 + t ^ 8 / 4 * |x| ^ 6)
            ∂gaussMeasure := by
          refine integral_mono_of_nonneg
            (Filter.Eventually.of_forall fun x => norm_nonneg _) hIdom
            (Filter.Eventually.of_forall fun x => ?_)
          simp only [Real.norm_eq_abs]
          exact hdom x
      _ = t ^ 7 / 2 * B5 + t ^ 8 / 4 * B6 := by
          rw [integral_add
            ((integrable_abs_pow_gaussMeasure 5).const_mul (t ^ 7 / 2))
            ((integrable_abs_pow_gaussMeasure 6).const_mul (t ^ 8 / 4)),
            integral_const_mul, integral_const_mul, ← hB5, ← hB6]
      _ ≤ (B5 + B6 / 4) * t ^ (2 * 3 + 1) := by
          have h7 : t ^ 8 ≤ t ^ 7 :=
            pow_le_pow_of_le_one ht0.le ht1 (by omega)
          have h5 : t ^ 7 / 2 * B5 ≤ t ^ 7 * B5 := by
            nlinarith [pow_pos ht0 7]
          have h6 : t ^ 8 / 4 * B6 ≤ t ^ 7 * (B6 / 4) := by
            nlinarith [mul_le_mul_of_nonneg_right h7 hB60]
          calc t ^ 7 / 2 * B5 + t ^ 8 / 4 * B6
              ≤ t ^ 7 * B5 + t ^ 7 * (B6 / 4) := by linarith
            _ = (B5 + B6 / 4) * t ^ (2 * 3 + 1) := by ring

/-! ### The composition recursion

The idealised SwiGLU block is B(x) = c·t³·x², quadratic in the dead
coordinate. Composition therefore does not add rates: the n-fold
composite carries t-power 3·(2ⁿ − 1), against the 3n that the additive
rule of thm:bridge_composition would give, because feeding a Θ(t^e)
input returns Θ(t^{3+2e}). -/

/-- rem:swiglu_composition, model algebra: the n-fold composite of the
    quadratic block B(x) = c·t³·x² is c^{2ⁿ−1}·t^{3(2ⁿ−1)}·x^{2ⁿ}. -/
theorem quadBlock_iterate (c t x : ℝ) (n : ℕ) (hn : 1 ≤ n) :
    (fun z => c * t ^ 3 * z ^ 2)^[n] x
      = c ^ (2 ^ n - 1) * t ^ (3 * (2 ^ n - 1)) * x ^ (2 ^ n) := by
  induction n with
  | zero => omega
  | succ m ih =>
    rcases Nat.eq_zero_or_pos m with hm | hm
    · subst hm
      simp [pow_one]
    · rw [Function.iterate_succ_apply', ih hm]
      have h1 : (1:ℕ) ≤ 2 ^ m := Nat.one_le_two_pow
      set P := 2 ^ m with hP
      have hsucc : 2 ^ (m + 1) = 2 * P := by
        rw [hP, pow_succ]
        ring
      rw [hsucc, mul_pow, mul_pow, ← pow_mul, ← pow_mul, ← pow_mul,
        show c * t ^ 3 * (c ^ ((P - 1) * 2) * t ^ (3 * (P - 1) * 2)
            * x ^ (P * 2))
          = (c * c ^ ((P - 1) * 2)) * (t ^ 3 * t ^ (3 * (P - 1) * 2))
            * x ^ (P * 2) from by ring,
        ← pow_succ', ← pow_add]
      have e1 : (P - 1) * 2 + 1 = 2 * P - 1 := by omega
      have e2 : 3 + 3 * (P - 1) * 2 = 3 * (2 * P - 1) := by omega
      have e3 : P * 2 = 2 * P := by omega
      rw [e1, e2, e3]

end DeadDirections


==> anc/DeadDirections/TwistedMap.lean <==
/-
  The twisted mean map, symbolically: K = u₁⁴ + u₂⁴ exactly while
  √det F = 4|u₁³ − u₂³| (prop:volume_multi's (G⁺) witness).

  The map μ = (ρ cos φ, ρ sin φ) with ρ² = 2(u₁⁴ + u₂⁴) and
  φ = u₁ + u₂ has KL divergence ‖μ‖²/2 = u₁⁴ + u₂⁴, the additive
  normal form on the nose. Its Fisher metric is the pullback JᵀJ of
  the Euclidean metric, so √det F = |det J|. In the polar frame the
  Jacobian determinant is ρ(∂₁ρ − ∂₂ρ), and ρ∂ᵢρ = 4uᵢ³, so
  det J = 4(u₁³ − u₂³): the volume density degenerates on the
  diagonal, where the two leading scores share their angular
  component and (G⁺) fails. Each partial derivative is certified as
  a derivative of the coordinate map.
-/
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Analysis.SpecialFunctions.Trigonometric.Deriv
import Mathlib.LinearAlgebra.Matrix.Determinant.Basic
import Mathlib.LinearAlgebra.Matrix.Notation

namespace DeadDirections

/-- The twisted radius ρ = √(2(u₁⁴ + u₂⁴)). -/
noncomputable def twRho (u₁ u₂ : ℝ) : ℝ := Real.sqrt (2 * (u₁ ^ 4 + u₂ ^ 4))

/-- The twisted angle φ = u₁ + u₂. -/
def twPhi (u₁ u₂ : ℝ) : ℝ := u₁ + u₂

/-- The twisted mean map. -/
noncomputable def twMu (u₁ u₂ : ℝ) : Fin 2 → ℝ :=
  ![twRho u₁ u₂ * Real.cos (twPhi u₁ u₂), twRho u₁ u₂ * Real.sin (twPhi u₁ u₂)]

lemma twRho_sq (u₁ u₂ : ℝ) : twRho u₁ u₂ ^ 2 = 2 * (u₁ ^ 4 + u₂ ^ 4) :=
  Real.sq_sqrt (by positivity)

lemma twRho_pos {u₁ u₂ : ℝ} (h : u₁ ≠ 0 ∨ u₂ ≠ 0) : 0 < twRho u₁ u₂ := by
  unfold twRho
  apply Real.sqrt_pos.mpr
  rcases h with h | h
  · have : 0 < u₁ ^ 4 := by positivity
    positivity
  · have : 0 < u₂ ^ 4 := by positivity
    positivity

/-- The KL divergence of the twisted map is the additive normal form
    exactly: ‖μ‖²/2 = u₁⁴ + u₂⁴. -/
theorem twisted_kl (u₁ u₂ : ℝ) :
    (twMu u₁ u₂ 0 ^ 2 + twMu u₁ u₂ 1 ^ 2) / 2 = u₁ ^ 4 + u₂ ^ 4 := by
  simp only [twMu, Matrix.cons_val_zero, Matrix.cons_val_one]
  have hcs := Real.cos_sq_add_sin_sq (twPhi u₁ u₂)
  have hρ := twRho_sq u₁ u₂
  linear_combination (1/2 : ℝ) * (2 * (u₁ ^ 4 + u₂ ^ 4)) * hcs
    + (1/2 : ℝ) * (Real.cos (twPhi u₁ u₂) ^ 2 + Real.sin (twPhi u₁ u₂) ^ 2) * hρ

/-- ∂ρ/∂u₁ = 4u₁³/ρ off the origin. -/
lemma twRho_hasDerivAt_fst {u₁ u₂ : ℝ} (h : u₁ ≠ 0 ∨ u₂ ≠ 0) :
    HasDerivAt (fun x => twRho x u₂) (4 * u₁ ^ 3 / twRho u₁ u₂) u₁ := by
  have hρ := twRho_pos h
  have hpos : 0 < 2 * (u₁ ^ 4 + u₂ ^ 4) := by
    have := hρ
    unfold twRho at this
    exact Real.sqrt_pos.mp this
  have hin : HasDerivAt (fun x : ℝ => 2 * (x ^ 4 + u₂ ^ 4))
      (2 * (4 * u₁ ^ 3)) u₁ := by
    have := ((hasDerivAt_pow 4 u₁).add_const (u₂ ^ 4)).const_mul (2:ℝ)
    simpa using this
  have hs := (Real.hasDerivAt_sqrt (ne_of_gt hpos)).comp u₁ hin
  unfold twRho
  convert hs using 1
  have hsq : Real.sqrt (2 * (u₁ ^ 4 + u₂ ^ 4)) ≠ 0 := ne_of_gt hρ
  field_simp

/-- ∂ρ/∂u₂ = 4u₂³/ρ off the origin. -/
lemma twRho_hasDerivAt_snd {u₁ u₂ : ℝ} (h : u₁ ≠ 0 ∨ u₂ ≠ 0) :
    HasDerivAt (fun y => twRho u₁ y) (4 * u₂ ^ 3 / twRho u₁ u₂) u₂ := by
  have hρ := twRho_pos h
  have hpos : 0 < 2 * (u₁ ^ 4 + u₂ ^ 4) := by
    have := hρ
    unfold twRho at this
    exact Real.sqrt_pos.mp this
  have hin : HasDerivAt (fun y : ℝ => 2 * (u₁ ^ 4 + y ^ 4))
      (2 * (4 * u₂ ^ 3)) u₂ := by
    have := ((hasDerivAt_pow 4 u₂).const_add (u₁ ^ 4)).const_mul (2:ℝ)
    simpa using this
  have hs := (Real.hasDerivAt_sqrt (ne_of_gt hpos)).comp u₂ hin
  unfold twRho
  convert hs using 1
  have hsq : Real.sqrt (2 * (u₁ ^ 4 + u₂ ^ 4)) ≠ 0 := ne_of_gt hρ
  field_simp

/-- The first coordinate's u₁-partial: ρ₁cos φ − ρ sin φ. -/
lemma twMu0_hasDerivAt_fst {u₁ u₂ : ℝ} (h : u₁ ≠ 0 ∨ u₂ ≠ 0) :
    HasDerivAt (fun x => twMu x u₂ 0)
      (4 * u₁ ^ 3 / twRho u₁ u₂ * Real.cos (twPhi u₁ u₂)
        - twRho u₁ u₂ * Real.sin (twPhi u₁ u₂)) u₁ := by
  have hφ : HasDerivAt (fun x : ℝ => Real.cos (x + u₂))
      (-Real.sin (u₁ + u₂)) u₁ := by
    have := (Real.hasDerivAt_cos (u₁ + u₂)).comp u₁
      ((hasDerivAt_id u₁).add_const u₂)
    simpa using this
  have hm := (twRho_hasDerivAt_fst h).mul hφ
  simp only [twMu, Matrix.cons_val_zero, twPhi]
  convert hm using 1
  ring

/-- The first coordinate's u₂-partial: ρ₂cos φ − ρ sin φ. -/
lemma twMu0_hasDerivAt_snd {u₁ u₂ : ℝ} (h : u₁ ≠ 0 ∨ u₂ ≠ 0) :
    HasDerivAt (fun y => twMu u₁ y 0)
      (4 * u₂ ^ 3 / twRho u₁ u₂ * Real.cos (twPhi u₁ u₂)
        - twRho u₁ u₂ * Real.sin (twPhi u₁ u₂)) u₂ := by
  have hφ : HasDerivAt (fun y : ℝ => Real.cos (u₁ + y))
      (-Real.sin (u₁ + u₂)) u₂ := by
    have := (Real.hasDerivAt_cos (u₁ + u₂)).comp u₂
      ((hasDerivAt_id u₂).const_add u₁)
    simpa using this
  have hm := (twRho_hasDerivAt_snd h).mul hφ
  simp only [twMu, Matrix.cons_val_zero, twPhi]
  convert hm using 1
  ring

/-- The second coordinate's u₁-partial: ρ₁sin φ + ρ cos φ. -/
lemma twMu1_hasDerivAt_fst {u₁ u₂ : ℝ} (h : u₁ ≠ 0 ∨ u₂ ≠ 0) :
    HasDerivAt (fun x => twMu x u₂ 1)
      (4 * u₁ ^ 3 / twRho u₁ u₂ * Real.sin (twPhi u₁ u₂)
        + twRho u₁ u₂ * Real.cos (twPhi u₁ u₂)) u₁ := by
  have hφ : HasDerivAt (fun x : ℝ => Real.sin (x + u₂))
      (Real.cos (u₁ + u₂)) u₁ := by
    have := (Real.hasDerivAt_sin (u₁ + u₂)).comp u₁
      ((hasDerivAt_id u₁).add_const u₂)
    simpa using this
  have hm := (twRho_hasDerivAt_fst h).mul hφ
  simp only [twMu, Matrix.cons_val_one, twPhi]
  convert hm using 1

/-- The second coordinate's u₂-partial: ρ₂sin φ + ρ cos φ. -/
lemma twMu1_hasDerivAt_snd {u₁ u₂ : ℝ} (h : u₁ ≠ 0 ∨ u₂ ≠ 0) :
    HasDerivAt (fun y => twMu u₁ y 1)
      (4 * u₂ ^ 3 / twRho u₁ u₂ * Real.sin (twPhi u₁ u₂)
        + twRho u₁ u₂ * Real.cos (twPhi u₁ u₂)) u₂ := by
  have hφ : HasDerivAt (fun y : ℝ => Real.sin (u₁ + y))
      (Real.cos (u₁ + u₂)) u₂ := by
    have := (Real.hasDerivAt_sin (u₁ + u₂)).comp u₂
      ((hasDerivAt_id u₂).const_add u₁)
    simpa using this
  have hm := (twRho_hasDerivAt_snd h).mul hφ
  simp only [twMu, Matrix.cons_val_one, twPhi]
  convert hm using 1

/-- The Jacobian of the twisted map, entries the certified partials. -/
noncomputable def twJac (u₁ u₂ : ℝ) : Matrix (Fin 2) (Fin 2) ℝ :=
  !![4 * u₁ ^ 3 / twRho u₁ u₂ * Real.cos (twPhi u₁ u₂)
      - twRho u₁ u₂ * Real.sin (twPhi u₁ u₂),
    4 * u₂ ^ 3 / twRho u₁ u₂ * Real.cos (twPhi u₁ u₂)
      - twRho u₁ u₂ * Real.sin (twPhi u₁ u₂);
    4 * u₁ ^ 3 / twRho u₁ u₂ * Real.sin (twPhi u₁ u₂)
      + twRho u₁ u₂ * Real.cos (twPhi u₁ u₂),
    4 * u₂ ^ 3 / twRho u₁ u₂ * Real.sin (twPhi u₁ u₂)
      + twRho u₁ u₂ * Real.cos (twPhi u₁ u₂)]

/-- det J = 4(u₁³ − u₂³): the polar frame is orthonormal, so the
    determinant is ρ(∂₁ρ − ∂₂ρ), and ρ∂ᵢρ = 4uᵢ³. -/
theorem twisted_jacobian_det {u₁ u₂ : ℝ} (h : u₁ ≠ 0 ∨ u₂ ≠ 0) :
    (twJac u₁ u₂).det = 4 * (u₁ ^ 3 - u₂ ^ 3) := by
  have hρ : twRho u₁ u₂ ≠ 0 := ne_of_gt (twRho_pos h)
  rw [twJac, Matrix.det_fin_two_of]
  set ρ := twRho u₁ u₂ with hρdef
  set c := Real.cos (twPhi u₁ u₂)
  set s := Real.sin (twPhi u₁ u₂)
  have hcs : c ^ 2 + s ^ 2 = 1 := Real.cos_sq_add_sin_sq _
  have e1 : ρ * (4 * u₁ ^ 3 / ρ) = 4 * u₁ ^ 3 := mul_div_cancel₀ _ hρ
  have e2 : ρ * (4 * u₂ ^ 3 / ρ) = 4 * u₂ ^ 3 := mul_div_cancel₀ _ hρ
  have key : (4 * u₁ ^ 3 / ρ * c - ρ * s) * (4 * u₂ ^ 3 / ρ * s + ρ * c)
      - (4 * u₂ ^ 3 / ρ * c - ρ * s) * (4 * u₁ ^ 3 / ρ * s + ρ * c)
      = (ρ * (4 * u₁ ^ 3 / ρ) - ρ * (4 * u₂ ^ 3 / ρ)) * (c ^ 2 + s ^ 2) := by
    ring
  rw [key, hcs, mul_one, e1, e2]
  ring

/-- The Fisher metric of the twisted map is the pullback JᵀJ, and its
    volume density is √det F = |det J| = 4|u₁³ − u₂³|: it vanishes on
    the diagonal, where (G⁺) fails. -/
theorem twisted_sqrt_det_fisher {u₁ u₂ : ℝ} (h : u₁ ≠ 0 ∨ u₂ ≠ 0) :
    Real.sqrt ((twJac u₁ u₂).transpose * twJac u₁ u₂).det
      = 4 * |u₁ ^ 3 - u₂ ^ 3| := by
  rw [Matrix.det_mul, Matrix.det_transpose, ← sq, Real.sqrt_sq_eq_abs,
    twisted_jacobian_det h, abs_mul, abs_of_pos (by norm_num : (0:ℝ) < 4)]

/-- The density vanishes exactly on the diagonal u₁ = u₂. -/
theorem twisted_density_zero_iff {u₁ u₂ : ℝ} :
    4 * |u₁ ^ 3 - u₂ ^ 3| = 0 ↔ u₁ = u₂ := by
  constructor
  · intro h0
    have : u₁ ^ 3 - u₂ ^ 3 = 0 := by
      have := abs_eq_zero.mp (by linarith [h0] : |u₁ ^ 3 - u₂ ^ 3| = 0)
      exact this
    have h3 : u₁ ^ 3 = u₂ ^ 3 := by linarith
    exact (Odd.strictMono_pow (⟨1, by norm_num⟩ : Odd 3)).injective h3
  · intro h
    rw [h]
    simp

end DeadDirections


==> anc/DeadDirections/VolumeMultiG.lean <==
/-
  prop:volume_multi: the (G⁺) Fisher-volume refinement at the model.

  Under the graded-Gram non-degeneracy (G⁺) the Fisher volume form
  factorises on the polydisc, √det F = Θ(∏|uᵢ|^{kᵢ−1}), and the
  polydisc Fisher volume is the product of the one-direction laws,
  Θ(∏ M^{−kᵢ/(2(kᵢ−1))}). The additive normal form alone does not
  fix the exponent: the twisted mean map has K = u₁⁴ + u₂⁴ exactly
  while √det F = 4|u₁³ − u₂³| degenerates on the diagonal, and its
  polydisc volume scales as M^{−5/2} against the product formula's
  M^{−2}. This module carries both halves at the model: the exact
  factorised polydisc law, and the twisted density's δ⁵ scaling with
  a positive constant against the factorised δ⁴ at k = (2, 2).
-/
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Integral.Pi
import Mathlib.MeasureTheory.Constructions.Pi
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import DeadDirections.FisherDecay

namespace DeadDirections

open MeasureTheory Set Filter Topology

section Factorised

/-- One direction: ∫₀^δ u^{k−1} du = δ^k/k. -/
lemma integral_pow_Ioo {k : ℕ} (hk : 1 ≤ k) {δ : ℝ} (hδ : 0 ≤ δ) :
    ∫ u in Ioo (0:ℝ) δ, u ^ (k - 1) = δ ^ k / k := by
  rw [setIntegral_congr_set Ioo_ae_eq_Ioc,
    ← intervalIntegral.integral_of_le hδ, integral_pow,
    show k - 1 + 1 = k from by omega, zero_pow (by omega), sub_zero]
  have hcast : ((k - 1 : ℕ) : ℝ) + 1 = k := by
    push_cast [Nat.cast_sub (show 1 ≤ k by omega)]
    ring
  rw [hcast]

/-- prop:volume_multi under (G⁺), two directions: the factorised
    Fisher density u₁^{k₁−1}·u₂^{k₂−1} integrates over the positive
    polydisc to the product of the one-direction laws. -/
theorem polydisc_volume_factorised {k₁ k₂ : ℕ} (hk₁ : 1 ≤ k₁)
    (hk₂ : 1 ≤ k₂) {δ₁ δ₂ : ℝ} (h₁ : 0 ≤ δ₁) (h₂ : 0 ≤ δ₂) :
    ∫ z in Ioo (0:ℝ) δ₁ ×ˢ Ioo (0:ℝ) δ₂, z.1 ^ (k₁ - 1) * z.2 ^ (k₂ - 1)
        ∂((volume : Measure ℝ).prod volume)
      = (δ₁ ^ k₁ / k₁) * (δ₂ ^ k₂ / k₂) := by
  calc ∫ z in Ioo (0:ℝ) δ₁ ×ˢ Ioo (0:ℝ) δ₂,
          z.1 ^ (k₁ - 1) * z.2 ^ (k₂ - 1) ∂((volume : Measure ℝ).prod volume)
      = (∫ u in Ioo (0:ℝ) δ₁, u ^ (k₁ - 1))
          * ∫ u in Ioo (0:ℝ) δ₂, u ^ (k₂ - 1) :=
        setIntegral_prod_mul (fun u : ℝ => u ^ (k₁ - 1))
          (fun u : ℝ => u ^ (k₂ - 1)) _ _
    _ = (δ₁ ^ k₁ / k₁) * (δ₂ ^ k₂ / k₂) := by
        rw [integral_pow_Ioo hk₁ h₁, integral_pow_Ioo hk₂ h₂]

/-- The polydisc radius c·M^{−1/(2(k−1))} raised to the k-th power is
    c^k·M^{−k/(2(k−1))}: the product law's exponent per direction. -/
lemma polydisc_radius_pow {k : ℕ} (hk : 2 ≤ k) {c M : ℝ} (_hc : 0 ≤ c)
    (hM : 0 < M) :
    (c * M ^ (-(1 / (2 * ((k:ℝ) - 1))))) ^ k
      = c ^ k * M ^ (-((k:ℝ) / (2 * ((k:ℝ) - 1)))) := by
  have hkm : (0:ℝ) < (k:ℝ) - 1 := by
    have : (2:ℝ) ≤ (k:ℝ) := by exact_mod_cast hk
    linarith
  rw [mul_pow, ← Real.rpow_natCast (M ^ _) k, ← Real.rpow_mul hM.le]
  congr 2
  field_simp

end Factorised

section Twisted

/-- The twisted density |u₁³ − u₂³| on the positive polydisc of
    radius δ scales as δ⁵ times its unit-square integral: one power
    above the factorised δ⁴ at k = (2, 2). -/
theorem twisted_polydisc_scaling {δ : ℝ} (hδ : 0 < δ) :
    ∫ z in Ioo (0:ℝ) δ ×ˢ Ioo (0:ℝ) δ, |z.1 ^ 3 - z.2 ^ 3|
        ∂((volume : Measure ℝ).prod volume)
      = δ ^ 5 * ∫ z in Ioo (0:ℝ) 1 ×ˢ Ioo (0:ℝ) 1, |z.1 ^ 3 - z.2 ^ 3|
        ∂((volume : Measure ℝ).prod volume) := by
  have hcont : Continuous fun z : ℝ × ℝ => |z.1 ^ 3 - z.2 ^ 3| := by
    fun_prop
  have hint : ∀ r : ℝ, IntegrableOn (fun z : ℝ × ℝ => |z.1 ^ 3 - z.2 ^ 3|)
      (Ioo (0:ℝ) r ×ˢ Ioo (0:ℝ) r) ((volume : Measure ℝ).prod volume) := by
    intro r
    have hK : IntegrableOn (fun z : ℝ × ℝ => |z.1 ^ 3 - z.2 ^ 3|)
        (Icc (0:ℝ) r ×ˢ Icc (0:ℝ) r) ((volume : Measure ℝ).prod volume) :=
      hcont.continuousOn.integrableOn_compact (isCompact_Icc.prod isCompact_Icc)
    exact hK.mono_set (Set.prod_mono Ioo_subset_Icc_self Ioo_subset_Icc_self)
  rw [setIntegral_prod _ (hint δ), setIntegral_prod _ (hint 1)]
  -- inner substitution y = δ w, then outer x = δ v
  have key : ∀ g : ℝ → ℝ, (∫ y in Ioo (0:ℝ) δ, g y)
      = δ * ∫ w in Ioo (0:ℝ) 1, g (δ * w) := by
    intro g
    rw [setIntegral_congr_set Ioo_ae_eq_Ioc,
      setIntegral_congr_set Ioo_ae_eq_Ioc,
      ← intervalIntegral.integral_of_le hδ.le,
      ← intervalIntegral.integral_of_le zero_le_one]
    have h := intervalIntegral.smul_integral_comp_mul_left (a := (0:ℝ)) (b := 1) g δ
    rw [mul_zero, mul_one, smul_eq_mul] at h
    exact h.symm
  have hinner : ∀ x : ℝ, (∫ y in Ioo (0:ℝ) δ, |x ^ 3 - y ^ 3|)
      = δ * ∫ w in Ioo (0:ℝ) 1, |x ^ 3 - (δ * w) ^ 3| := fun x => key _
  simp_rw [hinner]
  rw [key fun x : ℝ => δ * ∫ w in Ioo (0:ℝ) 1, |x ^ 3 - (δ * w) ^ 3|]
  have hhom : ∀ v w : ℝ, |(δ * v) ^ 3 - (δ * w) ^ 3| = δ ^ 3 * |v ^ 3 - w ^ 3| := by
    intro v w
    rw [show (δ * v) ^ 3 - (δ * w) ^ 3 = δ ^ 3 * (v ^ 3 - w ^ 3) by ring,
      abs_mul, abs_of_pos (by positivity)]
  simp_rw [hhom, integral_const_mul]
  ring

/-- The unit-square constant of the twisted density is positive:
    on the sub-box [3/4, 7/8] × [1/4, 1/2] the density is at least
    19/64. -/
theorem twisted_unit_constant_pos :
    0 < ∫ z in Ioo (0:ℝ) 1 ×ˢ Ioo (0:ℝ) 1, |z.1 ^ 3 - z.2 ^ 3|
        ∂((volume : Measure ℝ).prod volume) := by
  have hcont : Continuous fun z : ℝ × ℝ => |z.1 ^ 3 - z.2 ^ 3| := by
    fun_prop
  set S : Set (ℝ × ℝ) := Icc (3/4 : ℝ) (7/8) ×ˢ Icc (1/4 : ℝ) (1/2) with hS
  have hSsub : S ⊆ Ioo (0:ℝ) 1 ×ˢ Ioo (0:ℝ) 1 := by
    rintro ⟨x, y⟩ ⟨hx, hy⟩
    exact ⟨⟨by linarith [hx.1], by linarith [hx.2]⟩,
      ⟨by linarith [hy.1], by linarith [hy.2]⟩⟩
  have hint : IntegrableOn (fun z : ℝ × ℝ => |z.1 ^ 3 - z.2 ^ 3|)
      (Ioo (0:ℝ) 1 ×ˢ Ioo (0:ℝ) 1) ((volume : Measure ℝ).prod volume) := by
    have hK : IntegrableOn (fun z : ℝ × ℝ => |z.1 ^ 3 - z.2 ^ 3|)
        (Icc (0:ℝ) 1 ×ˢ Icc (0:ℝ) 1) ((volume : Measure ℝ).prod volume) :=
      hcont.continuousOn.integrableOn_compact (isCompact_Icc.prod isCompact_Icc)
    exact hK.mono_set (Set.prod_mono Ioo_subset_Icc_self Ioo_subset_Icc_self)
  have hSmeas : MeasurableSet S := measurableSet_Icc.prod measurableSet_Icc
  have hvolS : ((volume : Measure ℝ).prod volume) S = ENNReal.ofReal (1/32) := by
    rw [hS, Measure.prod_prod, Real.volume_Icc, Real.volume_Icc,
      ← ENNReal.ofReal_mul (by norm_num)]
    norm_num
  have hlow : ∀ z ∈ S, (19/64 : ℝ) ≤ |z.1 ^ 3 - z.2 ^ 3| := by
    rintro ⟨x, y⟩ ⟨hx, hy⟩
    have hx3 : (27/64 : ℝ) ≤ x ^ 3 := by
      have : (3/4 : ℝ) ^ 3 ≤ x ^ 3 := pow_le_pow_left₀ (by norm_num) hx.1 3
      linarith [this]
    have hy3 : y ^ 3 ≤ 1/8 := by
      have : y ^ 3 ≤ (1/2 : ℝ) ^ 3 := pow_le_pow_left₀ (by linarith [hy.1]) hy.2 3
      linarith [this]
    rw [abs_of_nonneg (by linarith)]
    linarith
  have h1 : (19/64 : ℝ) * (((volume : Measure ℝ).prod volume) S).toReal
      ≤ ∫ z in S, |z.1 ^ 3 - z.2 ^ 3| ∂((volume : Measure ℝ).prod volume) := by
    have h := setIntegral_ge_of_const_le_real (f := fun z : ℝ × ℝ => |z.1 ^ 3 - z.2 ^ 3|)
      hSmeas (by rw [hvolS]; exact ENNReal.ofReal_ne_top) hlow (hint.mono_set hSsub)
    rwa [measureReal_def] at h
  have h2 : ∫ z in S, |z.1 ^ 3 - z.2 ^ 3| ∂((volume : Measure ℝ).prod volume)
      ≤ ∫ z in Ioo (0:ℝ) 1 ×ˢ Ioo (0:ℝ) 1, |z.1 ^ 3 - z.2 ^ 3|
        ∂((volume : Measure ℝ).prod volume) :=
    setIntegral_mono_set hint
      (Filter.Eventually.of_forall fun z => abs_nonneg _)
      (Filter.Eventually.of_forall hSsub)
  rw [hvolS, ENNReal.toReal_ofReal (by norm_num)] at h1
  linarith

/-- At k = (2, 2) the polydisc radius is M^{−1/2}: the factorised law
    reads M^{−2}/4 while the twisted density reads C·M^{−5/2} with
    C > 0, so the exponents differ and (G⁺) is load-bearing. -/
theorem twisted_vs_factorised {M : ℝ} (hM : 0 < M) :
    (∫ z in Ioo (0:ℝ) (M ^ (-(1/2 : ℝ))) ×ˢ Ioo (0:ℝ) (M ^ (-(1/2 : ℝ))),
        z.1 ^ (2 - 1) * z.2 ^ (2 - 1) ∂((volume : Measure ℝ).prod volume))
      = M ^ (-(2 : ℝ)) / 4
    ∧ (∫ z in Ioo (0:ℝ) (M ^ (-(1/2 : ℝ))) ×ˢ Ioo (0:ℝ) (M ^ (-(1/2 : ℝ))),
        |z.1 ^ 3 - z.2 ^ 3| ∂((volume : Measure ℝ).prod volume))
      = M ^ (-(5/2 : ℝ)) * ∫ z in Ioo (0:ℝ) 1 ×ˢ Ioo (0:ℝ) 1,
          |z.1 ^ 3 - z.2 ^ 3| ∂((volume : Measure ℝ).prod volume) := by
  have hδ : 0 < M ^ (-(1/2 : ℝ)) := Real.rpow_pos_of_pos hM _
  constructor
  · rw [polydisc_volume_factorised (k₁ := 2) (k₂ := 2) one_le_two one_le_two hδ.le hδ.le]
    have h2 : (M ^ (-(1/2 : ℝ))) ^ (2:ℕ) = M ^ (-(1 : ℝ)) := by
      rw [← Real.rpow_natCast (M ^ (-(1/2 : ℝ))) 2, ← Real.rpow_mul hM.le]
      norm_num
    have h4 : M ^ (-(2 : ℝ)) = (M ^ (-(1 : ℝ))) ^ (2:ℕ) := by
      rw [← Real.rpow_natCast (M ^ (-(1 : ℝ))) 2, ← Real.rpow_mul hM.le]
      norm_num
    rw [h2, h4]
    push_cast
    ring
  · rw [twisted_polydisc_scaling hδ, ← Real.rpow_natCast _ 5,
      ← Real.rpow_mul hM.le]
    norm_num

end Twisted

section FactorisedPi

/-- prop:volume_multi under (G⁺) at every r: the factorised density
    ∏ uᵢ^{kᵢ−1} integrates over the positive polydisc to the product
    of the one-direction laws. -/
theorem polydisc_volume_factorised_pi {r : ℕ} (k : Fin r → ℕ)
    (hk : ∀ i, 1 ≤ k i) (δ : Fin r → ℝ) (hδ : ∀ i, 0 ≤ δ i) :
    ∫ x in Set.pi Set.univ (fun i => Ioo (0:ℝ) (δ i)),
        ∏ i, x i ^ (k i - 1)
      = ∏ i, (δ i ^ k i / k i) := by
  rw [MeasureTheory.volume_pi, Measure.restrict_pi_pi,
    integral_fintype_prod_eq_prod (fun i (u : ℝ) => u ^ (k i - 1))]
  exact Finset.prod_congr rfl fun i _ => integral_pow_Ioo (hk i) (hδ i)

end FactorisedPi

end DeadDirections


==> anc/README.md <==
# DeadDirections

Machine-checked results of *Dead Directions: Geometric Singular
Learning*, as a standalone Lean 4 package. The appendix "Machine-checked
results" of the paper maps every declaration here to its paper statement
and records what each proof establishes and what it takes as a
hypothesis.

## Building

The toolchain is pinned by `lean-toolchain` (Lean 4) and
`lake-manifest.json` (Mathlib). With [elan](https://github.com/leanprover/elan)
installed:

```
lake exe cache get
lake build
```

`lake exe cache get` downloads the prebuilt Mathlib artifacts; without it
the first build compiles Mathlib from source.

## Layout

One module per paper result cluster, imported by `DeadDirections.lean`:
`GaussianFisher` (Gaussian and mixture anchors), `LnKernel`,
`DdcAdamEquivariance`, `FisherDecay`, `MixtureScore`,
`BridgeComposition`, `DeepLinearBridge`, `SliceRlct`,
`SliceRlctProduct`, `MultiCrossing`, `KlOrder`. No declaration uses
`sorry`.


==> anc/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "8a178386ffc0f5fef0b77738bb5449d50efeea95",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.29.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "83e90935a17ca19ebe4b7893c7f7066e266f50d3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "48d5698bc464786347c1b0d859b18f938420f060",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3c52dee17f0cd89c1ec14de78920d1bdaa3d26b3",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.95",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7152850e7b216a0d409701617721b6e469d34bf6",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "707efb56d0696634e9e965523a1bbe9ac6ce141d",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "756e3321fd3b02a85ffda19fef789916223e578c",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "7802da01beb530bf051ab657443f9cd9bc3e1a29",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.29.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "lea",
 "lakeDir": ".lake"}


==> anc/lakefile.lean <==
import Lake
open Lake DSL

package deadDirections where
  leanOptions := #[
    ⟨`autoImplicit, false⟩
  ]

@[default_target]
lean_lib DeadDirections where
  srcDir := "."

require mathlib from git
  "https://github.com/leanprover-community/mathlib4" @ "v4.29.0"


==> anc/lean-toolchain <==
leanprover/lean4:v4.29.0

